Non-global logarithms in hadron collisions at $N_c=3$

We calculate the rapidity gap survival probability associated with the Higgs decay and Higgs plus dijet production in proton-proton collisions by resumming the leading non-global logarithms without any approximation to the number of colors. For dijet production, depending on partonic subprocesses, the probability involves various `color multipoles', i.e., the product of 4 ($qq\to qq$) or 6 ($qg\to qg$) or 8 ($gg\to gg$) Wilson lines. We calculate all these multipoles for a fixed dijet configuration and discuss the factorization of higher multipoles into lower multipoles as well as the validity of the large-$N_c$ approximation.

==> anc/fig1.dat <==
# columns   data
# --------------------------------
#       0   tau
#    1  2   (blue line) and error
#    3  4   (green line) and error
#    5  6   PH and error
#    7  8   P(large-Nc) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  0.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.93353748e-01  3.70975516e-04  1.57437529e-09  1.59074542e-10  9.93353740e-01  3.70960472e-04  9.93417428e-01  2.25255069e-06
 2.00000000e-03  9.86640085e-01  2.79134064e-04  1.29121312e-08  1.34406154e-09  9.86640100e-01  2.79138712e-04  9.86849759e-01  6.25844958e-06
 3.00000000e-03  9.79766369e-01  6.69874724e-04  4.19019930e-08  7.02971921e-09  9.79766410e-01  6.69868622e-04  9.80297376e-01  1.18812322e-05
 4.00000000e-03  9.73064260e-01  5.48837909e-04  1.03159401e-07  1.95504175e-08  9.73064360e-01  5.48827670e-04  9.73760662e-01  1.89465201e-05
 5.00000000e-03  9.66591550e-01  6.89701709e-04  2.07789188e-07  3.98614265e-08  9.66591750e-01  6.89682071e-04  9.67239991e-01  2.73803772e-05
 6.00000000e-03  9.59595344e-01  5.68604395e-04  3.65984899e-07  5.56369165e-08  9.59595710e-01  5.68571797e-04  9.60735699e-01  3.70312270e-05
 7.00000000e-03  9.53208336e-01  9.35464882e-04  5.60573798e-07  6.89024707e-08  9.53208900e-01  9.35444596e-04  9.54248172e-01  4.77884070e-05
 8.00000000e-03  9.46723083e-01  7.62378478e-04  8.62210069e-07  9.46478598e-08  9.46723940e-01  7.62399985e-04  9.47777717e-01  5.95036229e-05
 9.00000000e-03  9.40549769e-01  1.24228268e-03  1.17513360e-06  1.26504410e-07  9.40550950e-01  1.24219862e-03  9.41324675e-01  7.21468583e-05
 1.00000000e-02  9.33827095e-01  8.40491438e-04  1.59061264e-06  1.45688151e-07  9.33828680e-01  8.40381419e-04  9.34889383e-01  8.55723231e-05
 1.10000000e-02  9.28053460e-01  2.81004961e-03  2.04047044e-06  3.33173246e-07  9.28055500e-01  2.80976294e-03  9.28472155e-01  9.97131697e-05
 1.20000000e-02  9.21658937e-01  3.58592395e-03  2.76328192e-06  3.93662126e-07  9.21661710e-01  3.58561133e-03  9.22073302e-01  1.14503345e-04
 1.30000000e-02  9.14685524e-01  2.10539468e-03  3.43570781e-06  5.67298383e-07  9.14688960e-01  2.10490222e-03  9.15693111e-01  1.29801032e-04
 1.40000000e-02  9.08383465e-01  1.99406789e-03  4.34538292e-06  4.47980316e-07  9.08387810e-01  1.99382433e-03  9.09331886e-01  1.45599789e-04
 1.50000000e-02  9.01503314e-01  1.64715969e-03  5.64537488e-06  7.28524898e-07  9.01508960e-01  1.64746048e-03  9.02989886e-01  1.61817147e-04
 1.60000000e-02  8.96095158e-01  3.66172929e-03  6.45983404e-06  9.99910696e-07  8.96101610e-01  3.66118911e-03  8.96667429e-01  1.78390650e-04
 1.70000000e-02  8.89937886e-01  3.66108399e-03  7.78470109e-06  7.81791196e-07  8.89945670e-01  3.66069528e-03  8.90364787e-01  1.95296390e-04
 1.80000000e-02  8.83654086e-01  3.37022661e-03  9.01381095e-06  9.93874298e-07  8.83663100e-01  3.36945092e-03  8.84082192e-01  2.12397882e-04
 1.90000000e-02  8.77219930e-01  3.08864039e-03  1.07266434e-05  1.27313984e-06  8.77230650e-01  3.08756959e-03  8.77819911e-01  2.29710441e-04
 2.00000000e-02  8.70531535e-01  2.96570340e-03  1.24735275e-05  1.56081539e-06  8.70544000e-01  2.96438799e-03  8.71578207e-01  2.47155751e-04
 2.10000000e-02  8.63773671e-01  1.99580371e-03  1.45555133e-05  1.18212396e-06  8.63788230e-01  1.99491656e-03  8.65357323e-01  2.64712392e-04
 2.20000000e-02  8.57198372e-01  2.68779360e-03  1.65629374e-05  1.48718738e-06  8.57214940e-01  2.68806431e-03  8.59157514e-01  2.82359220e-04
 2.30000000e-02  8.50527370e-01  3.77297971e-03  1.91255389e-05  1.89548656e-06  8.50546490e-01  3.77361351e-03  8.52978977e-01  3.00019933e-04
 2.40000000e-02  8.43937401e-01  4.95869795e-03  2.20022213e-05  1.82538345e-06  8.43959400e-01  4.95903562e-03  8.46821983e-01  3.17674541e-04
 2.50000000e-02  8.37847844e-01  4.86309506e-03  2.52587745e-05  1.25170159e-06  8.37873100e-01  4.86245985e-03  8.40686722e-01  3.35303315e-04
 2.60000000e-02  8.32365393e-01  2.56162982e-03  2.87714498e-05  2.36889522e-06  8.32394170e-01  2.55979474e-03  8.34573420e-01  3.52850259e-04
 2.70000000e-02  8.26270694e-01  2.20592062e-03  3.29591531e-05  4.02278100e-06  8.26303650e-01  2.20383638e-03  8.28482299e-01  3.70333020e-04
 2.80000000e-02  8.19430131e-01  3.47637357e-03  3.63164940e-05  2.66382233e-06  8.19466450e-01  3.47439520e-03  8.22413542e-01  3.87678270e-04
 2.90000000e-02  8.13732963e-01  2.22830837e-03  3.96225844e-05  3.42779132e-06  8.13772590e-01  2.22786747e-03  8.16367383e-01  4.04886070e-04
 3.00000000e-02  8.07111190e-01  2.35982169e-03  4.42319006e-05  4.17788338e-06  8.07155420e-01  2.36048871e-03  8.10343981e-01  4.21938462e-04
 3.10000000e-02  8.01194466e-01  3.42691562e-03  4.89415523e-05  4.74322697e-06  8.01243410e-01  3.42447910e-03  8.04343546e-01  4.38817779e-04
 3.20000000e-02  7.95865656e-01  4.01217911e-03  5.43966615e-05  5.57074313e-06  7.95920050e-01  4.01008405e-03  7.98366267e-01  4.55524500e-04
 3.30000000e-02  7.90404355e-01  4.63715076e-03  5.96969393e-05  7.55806161e-06  7.90464060e-01  4.63343117e-03  7.92412314e-01  4.72005679e-04
 3.40000000e-02  7.83684460e-01  4.43740309e-03  6.43279927e-05  5.75251863e-06  7.83748780e-01  4.43427626e-03  7.86481869e-01  4.88244669e-04
 3.50000000e-02  7.78338651e-01  3.84495855e-03  6.84497194e-05  6.43185477e-06  7.78407100e-01  3.84171416e-03  7.80575095e-01  5.04242766e-04
 3.60000000e-02  7.72280639e-01  4.45070664e-03  7.22140537e-05  7.26112879e-06  7.72352850e-01  4.45272957e-03  7.74692170e-01  5.20001282e-04
 3.70000000e-02  7.65469203e-01  6.55507300e-03  7.88439589e-05  8.89639375e-06  7.65548050e-01  6.55835690e-03  7.68833251e-01  5.35521528e-04
 3.80000000e-02  7.59588400e-01  7.32060880e-03  8.70449332e-05  8.81556952e-06  7.59675450e-01  7.32249447e-03  7.62998494e-01  5.50734919e-04
 3.90000000e-02  7.54798668e-01  4.93667290e-03  9.56544941e-05  1.02278461e-05  7.54894320e-01  4.93662813e-03  7.57188067e-01  5.65695816e-04
 4.00000000e-02  7.49768084e-01  2.68426381e-03  1.01291321e-04  1.44203339e-05  7.49869370e-01  2.68904713e-03  7.51402085e-01  5.80371052e-04
 4.10000000e-02  7.44171625e-01  2.78370925e-03  1.11190475e-04  1.80473752e-05  7.44282810e-01  2.77159088e-03  7.45640712e-01  5.94762571e-04
 4.20000000e-02  7.37817805e-01  2.82254393e-03  1.19739274e-04  1.98883790e-05  7.37937540e-01  2.80751579e-03  7.39904093e-01  6.08820685e-04
 4.30000000e-02  7.31465886e-01  3.27132332e-03  1.29052586e-04  1.97756139e-05  7.31594940e-01  3.28080565e-03  7.34192351e-01  6.22599369e-04
 4.40000000e-02  7.26157382e-01  3.23735243e-03  1.38649781e-04  2.30221145e-05  7.26296030e-01  3.24900115e-03  7.28505626e-01  6.38149933e-04
 4.50000000e-02  7.20207077e-01  4.27316850e-03  1.48272232e-04  2.08075857e-05  7.20355350e-01  4.27974143e-03  7.22844053e-01  6.53749314e-04
 4.60000000e-02  7.14741029e-01  3.98173664e-03  1.58220720e-04  1.88688441e-05  7.14899250e-01  3.98783209e-03  7.17207750e-01  6.69056601e-04
 4.70000000e-02  7.09834263e-01  5.69680188e-03  1.68617464e-04  2.09260800e-05  7.10002880e-01  5.67968474e-03  7.11596814e-01  6.84090644e-04
 4.80000000e-02  7.04110341e-01  5.15535667e-03  1.81917068e-04  2.09642348e-05  7.04292260e-01  5.16352960e-03  7.06011391e-01  6.98853246e-04
 4.90000000e-02  6.97381053e-01  5.13881753e-03  1.90613497e-04  2.33951923e-05  6.97571670e-01  5.14429877e-03  7.00451591e-01  7.13396441e-04
 5.00000000e-02  6.92336429e-01  5.35878161e-03  2.01133237e-04  3.15437105e-05  6.92537570e-01  5.36272703e-03  6.94917503e-01  7.27654700e-04
 5.10000000e-02  6.87085761e-01  4.29419161e-03  2.15564569e-04  3.00878355e-05  6.87301330e-01  4.29849932e-03  6.89409233e-01  7.41596794e-04
 5.20000000e-02  6.81141419e-01  4.66441920e-03  2.31015296e-04  2.24641812e-05  6.81372430e-01  4.65656618e-03  6.83926899e-01  7.55307880e-04
 5.30000000e-02  6.74768980e-01  6.04707950e-03  2.45132471e-04  2.35810400e-05  6.75014110e-01  6.05336518e-03  6.78470587e-01  7.68706951e-04
 5.40000000e-02  6.69565146e-01  4.94519248e-03  2.58457815e-04  2.63007678e-05  6.69823610e-01  4.95320822e-03  6.73040392e-01  7.81812834e-04
 5.50000000e-02  6.64277027e-01  5.56629939e-03  2.80127891e-04  2.01906278e-05  6.64557150e-01  5.55414004e-03  6.67636411e-01  7.94676801e-04
 5.60000000e-02  6.58195233e-01  5.72837172e-03  2.98321931e-04  2.18390525e-05  6.58493550e-01  5.71724859e-03  6.62258705e-01  8.07202748e-04
 5.70000000e-02  6.53337066e-01  6.12232378e-03  3.22417339e-04  3.04421281e-05  6.53659490e-01  6.11501937e-03  6.56907397e-01  8.19523270e-04
 5.80000000e-02  6.48729719e-01  5.14229501e-03  3.32984891e-04  2.94570743e-05  6.49062700e-01  5.14259342e-03  6.51582527e-01  8.31494190e-04
 5.90000000e-02  6.43223361e-01  5.22813344e-03  3.50142896e-04  3.20560122e-05  6.43573500e-01  5.23504909e-03  6.46284199e-01  8.43215070e-04
 6.00000000e-02  6.36597865e-01  5.98296216e-03  3.72340271e-04  2.81308642e-05  6.36970200e-01  5.98311713e-03  6.41012480e-01  8.54655693e-04
 6.10000000e-02  6.30932567e-01  6.04176402e-03  3.90750997e-04  5.18524166e-05  6.31323310e-01  6.06322319e-03  6.35767421e-01  8.65786358e-04
 6.20000000e-02  6.26677064e-01  5.51765502e-03  4.04992429e-04  5.10044775e-05  6.27082060e-01  5.53828001e-03  6.30549102e-01  8.76657374e-04
 6.30000000e-02  6.21760319e-01  5.62964361e-03  4.22616026e-04  5.59784942e-05  6.22182930e-01  5.65415949e-03  6.25357602e-01  8.87254958e-04
 6.40000000e-02  6.16656497e-01  5.74322475e-03  4.44642019e-04  5.54890773e-05  6.17101140e-01  5.74567569e-03  6.20192948e-01  8.97534035e-04
 6.50000000e-02  6.12112285e-01  5.11796574e-03  4.64089860e-04  5.95977203e-05  6.12576380e-01  5.11606229e-03  6.15055215e-01  9.07560222e-04
 6.60000000e-02  6.06373334e-01  6.62570521e-03  4.94935200e-04  5.48275168e-05  6.06868270e-01  6.61067057e-03  6.09944443e-01  9.17273019e-04
 6.70000000e-02  6.02008997e-01  5.69898881e-03  5.08172467e-04  6.82132227e-05  6.02517170e-01  5.72907153e-03  6.04860718e-01  9.26768671e-04
 6.80000000e-02  5.96384234e-01  7.36326810e-03  5.37059396e-04  6.95890847e-05  5.96921300e-01  7.39216053e-03  5.99804044e-01  9.35940283e-04
 6.90000000e-02  5.90676130e-01  8.85329581e-03  5.59328423e-04  7.79678561e-05  5.91235460e-01  8.82251013e-03  5.94774489e-01  9.44868065e-04
 7.00000000e-02  5.86014737e-01  7.64622473e-03  5.74641709e-04  9.25107983e-05  5.86589380e-01  7.64304113e-03  5.89772084e-01  9.53523305e-04
 7.10000000e-02  5.80828949e-01  6.19259309e-03  5.89700970e-04  1.21053850e-04  5.81418650e-01  6.22137832e-03  5.84796862e-01  9.61862501e-04
 7.20000000e-02  5.76399745e-01  4.46641123e-03  6.09041925e-04  1.25048059e-04  5.77008790e-01  4.54948012e-03  5.79848882e-01  9.69980133e-04
 7.30000000e-02  5.70940829e-01  5.89797108e-03  6.33776209e-04  1.27121456e-04  5.71574600e-01  5.91427179e-03  5.74928155e-01  9.77786959e-04
 7.40000000e-02  5.67056181e-01  5.83722250e-03  6.46653645e-04  1.13180579e-04  5.67702830e-01  5.90637290e-03  5.70034724e-01  9.85391784e-04
 7.50000000e-02  5.61299646e-01  4.89614578e-03  6.71475251e-04  1.11883073e-04  5.61971120e-01  4.96252056e-03  5.65168598e-01  9.92690895e-04
 7.60000000e-02  5.56231443e-01  5.19258120e-03  7.01042636e-04  1.22394102e-04  5.56932480e-01  5.26682087e-03  5.60329827e-01  9.99747252e-04
 7.70000000e-02  5.50552904e-01  5.45380980e-03  7.37962267e-04  1.18702165e-04  5.51290870e-01  5.49548702e-03  5.55518404e-01  1.00653321e-03
 7.80000000e-02  5.44896617e-01  9.50584825e-03  7.71796114e-04  1.03513976e-04  5.45668410e-01  9.51978259e-03  5.50734376e-01  1.01308111e-03
 7.90000000e-02  5.39831777e-01  9.41778889e-03  8.06015239e-04  9.63385325e-05  5.40637800e-01  9.42253453e-03  5.45977732e-01  1.01936356e-03
 8.00000000e-02  5.35813874e-01  8.33996759e-03  8.28573975e-04  1.14783498e-04  5.36642450e-01  8.34267235e-03  5.41248501e-01  1.02539791e-03
 8.10000000e-02  5.31208146e-01  7.94603970e-03  8.64122839e-04  1.04839931e-04  5.32072270e-01  7.95379349e-03  5.36546684e-01  1.03118654e-03
 8.20000000e-02  5.25776995e-01  1.08249686e-02  8.80761431e-04  1.22123154e-04  5.26657760e-01  1.08663001e-02  5.31872306e-01  1.03673188e-03
 8.30000000e-02  5.20634879e-01  1.09652205e-02  9.09006379e-04  1.22576446e-04  5.21543890e-01  1.10134564e-02  5.27225349e-01  1.04202177e-03
 8.40000000e-02  5.16071001e-01  1.04277365e-02  9.54473310e-04  1.31062099e-04  5.17025470e-01  1.04421083e-02  5.22605837e-01  1.04708774e-03
 8.50000000e-02  5.10820593e-01  1.02409529e-02  9.90164734e-04  1.65794879e-04  5.11810760e-01  1.02980459e-02  5.18013763e-01  1.05193200e-03
 8.60000000e-02  5.04906715e-01  1.21288254e-02  1.03487173e-03  1.83043598e-04  5.05941580e-01  1.21681351e-02  5.13449119e-01  1.05652805e-03
 8.70000000e-02  5.00325186e-01  1.28942497e-02  1.06611688e-03  1.94623979e-04  5.01391300e-01  1.29454669e-02  5.08911909e-01  1.06087845e-03
 8.80000000e-02  4.95853660e-01  1.26842380e-02  1.09847397e-03  1.58668376e-04  4.96952130e-01  1.27288112e-02  5.04402122e-01  1.06502844e-03
 8.90000000e-02  4.91086855e-01  1.17550183e-02  1.15336305e-03  1.61965102e-04  4.92240220e-01  1.17694729e-02  4.99919745e-01  1.06892338e-03
 9.00000000e-02  4.86493975e-01  1.28113615e-02  1.19585655e-03  1.50495271e-04  4.87689840e-01  1.28057865e-02  4.95464778e-01  1.07260830e-03
 9.10000000e-02  4.82811816e-01  1.08377705e-02  1.22285914e-03  1.88924628e-04  4.84034680e-01  1.08859368e-02  4.91037206e-01  1.07607135e-03
 9.20000000e-02  4.79165860e-01  8.00935301e-03  1.27058310e-03  1.81753347e-04  4.80436440e-01  8.06272153e-03  4.86636998e-01  1.07932883e-03
 9.30000000e-02  4.75127459e-01  9.48530107e-03  1.32088286e-03  1.81664410e-04  4.76448340e-01  9.48093704e-03  4.82264150e-01  1.08235513e-03
 9.40000000e-02  4.71120557e-01  8.08535880e-03  1.36373512e-03  1.72782898e-04  4.72484290e-01  8.07917341e-03  4.77918628e-01  1.08515275e-03
 9.50000000e-02  4.65585276e-01  1.20397268e-02  1.40684659e-03  1.50168651e-04  4.66992120e-01  1.20209646e-02  4.73600425e-01  1.08777937e-03
 9.60000000e-02  4.60524475e-01  1.26939481e-02  1.44454669e-03  1.43129280e-04  4.61969030e-01  1.27017650e-02  4.69309505e-01  1.09016816e-03
 9.70000000e-02  4.55889340e-01  1.12691376e-02  1.49448375e-03  1.43145992e-04  4.57383820e-01  1.12717319e-02  4.65045860e-01  1.09236280e-03
 9.80000000e-02  4.51357491e-01  1.08595840e-02  1.53067624e-03  1.53195430e-04  4.52888160e-01  1.08509804e-02  4.60809436e-01  1.09437902e-03
 9.90000000e-02  4.48225559e-01  8.18517581e-03  1.55695849e-03  1.23886478e-04  4.49782520e-01  8.21600978e-03  4.56600208e-01  1.09615109e-03
 1.00000000e-01  4.43789178e-01  8.42963777e-03  1.60633519e-03  1.75317940e-04  4.45395520e-01  8.43962417e-03  4.52418149e-01  1.09773578e-03
 1.01000000e-01  4.38749087e-01  9.71204596e-03  1.65074929e-03  1.20487634e-04  4.40399830e-01  9.72270891e-03  4.48263230e-01  1.09917544e-03
 1.02000000e-01  4.35779357e-01  7.72773645e-03  1.70876925e-03  9.79064194e-05  4.37488130e-01  7.69449690e-03  4.44135396e-01  1.10036484e-03
 1.03000000e-01  4.30702728e-01  9.66208032e-03  1.78370190e-03  1.38928962e-04  4.32486430e-01  9.55440651e-03  4.40034629e-01  1.10141330e-03
 1.04000000e-01  4.26513340e-01  8.95688960e-03  1.83625481e-03  1.49225292e-04  4.28349600e-01  8.83927487e-03  4.35960870e-01  1.10224302e-03
 1.05000000e-01  4.23371316e-01  5.53909929e-03  1.86038235e-03  1.37713486e-04  4.25231700e-01  5.50337212e-03  4.31914088e-01  1.10290931e-03
 1.06000000e-01  4.19696470e-01  6.20979472e-03  1.92439373e-03  1.43587052e-04  4.21620860e-01  6.09969747e-03  4.27894234e-01  1.10340097e-03
 1.07000000e-01  4.15131434e-01  8.19209756e-03  2.01718181e-03  1.89832876e-04  4.17148620e-01  8.03959267e-03  4.23901260e-01  1.10369400e-03
 1.08000000e-01  4.10826419e-01  9.42379133e-03  2.08778918e-03  2.41183237e-04  4.12914210e-01  9.22248166e-03  4.19935130e-01  1.10385575e-03
 1.09000000e-01  4.07087841e-01  9.86564559e-03  2.14505550e-03  2.60861126e-04  4.09232900e-01  9.64562619e-03  4.15995769e-01  1.10381019e-03
 1.10000000e-01  4.04112059e-01  8.16709425e-03  2.17889730e-03  2.22563534e-04  4.06290960e-01  8.01581850e-03  4.12083138e-01  1.10358568e-03
 1.11000000e-01  3.99882858e-01  8.57734720e-03  2.21872995e-03  2.38463032e-04  4.02101590e-01  8.43775961e-03  4.08197197e-01  1.10322285e-03
 1.12000000e-01  3.96548549e-01  7.71345128e-03  2.25472365e-03  2.49643112e-04  3.98803270e-01  7.50925489e-03  4.04337868e-01  1.10268515e-03
 1.13000000e-01  3.92586591e-01  8.79272460e-03  2.31204803e-03  2.52311885e-04  3.94898640e-01  8.67421494e-03  4.00505109e-01  1.10198750e-03
 1.14000000e-01  3.88556020e-01  9.97561177e-03  2.39876989e-03  3.35233618e-04  3.90954790e-01  9.81954791e-03  3.96698866e-01  1.10113194e-03
 1.15000000e-01  3.85149880e-01  1.11254215e-02  2.44840466e-03  2.84317729e-04  3.87598290e-01  1.09565239e-02  3.92919058e-01  1.10012045e-03
 1.16000000e-01  3.81276134e-01  1.18011376e-02  2.50606170e-03  3.37071907e-04  3.83782200e-01  1.15808953e-02  3.89165641e-01  1.09894260e-03
 1.17000000e-01  3.77298314e-01  1.17325935e-02  2.56872611e-03  3.90401426e-04  3.79867040e-01  1.15139382e-02  3.85438543e-01  1.09763785e-03
 1.18000000e-01  3.73563111e-01  1.17099343e-02  2.65018747e-03  3.75814692e-04  3.76213300e-01  1.14942720e-02  3.81737708e-01  1.09617075e-03
 1.19000000e-01  3.69637525e-01  1.05343258e-02  2.70264566e-03  3.63384395e-04  3.72340170e-01  1.03821328e-02  3.78063063e-01  1.09456808e-03
 1.20000000e-01  3.66356260e-01  8.74370284e-03  2.78065114e-03  3.88859036e-04  3.69136910e-01  8.60483438e-03  3.74414536e-01  1.09281939e-03
 1.21000000e-01  3.62777500e-01  9.40055489e-03  2.84617406e-03  4.45616169e-04  3.65623670e-01  9.15770391e-03  3.70792067e-01  1.09092668e-03
 1.22000000e-01  3.59773480e-01  1.01269806e-02  2.89448280e-03  4.37020493e-04  3.62667970e-01  9.75195788e-03  3.67195581e-01  1.08890404e-03
 1.23000000e-01  3.56478693e-01  9.72476405e-03  2.98303852e-03  4.32000471e-04  3.59461740e-01  9.35550530e-03  3.63625004e-01  1.08674117e-03
 1.24000000e-01  3.52140693e-01  9.83826773e-03  3.03340984e-03  3.94059066e-04  3.55174100e-01  9.60994224e-03  3.60080260e-01  1.08442802e-03
 1.25000000e-01  3.48179084e-01  1.16858299e-02  3.14423010e-03  3.79445132e-04  3.51323310e-01  1.13687505e-02  3.56561287e-01  1.08200260e-03
 1.26000000e-01  3.45303696e-01  9.85983966e-03  3.18276011e-03  3.64471292e-04  3.48486450e-01  9.57695504e-03  3.53067995e-01  1.07944266e-03
 1.27000000e-01  3.40978285e-01  1.05349473e-02  3.28311472e-03  3.22212402e-04  3.44261400e-01  1.02768923e-02  3.49600319e-01  1.07677385e-03
 1.28000000e-01  3.36011061e-01  1.34069457e-02  3.38076450e-03  3.94992735e-04  3.39391820e-01  1.30798971e-02  3.46158170e-01  1.07395058e-03
 1.29000000e-01  3.31368501e-01  1.62793180e-02  3.51849071e-03  5.97319344e-04  3.34887000e-01  1.57517404e-02  3.42741469e-01  1.07102202e-03
 1.30000000e-01  3.28513667e-01  1.48786295e-02  3.55470345e-03  5.07429037e-04  3.32068370e-01  1.44408211e-02  3.39350137e-01  1.06797805e-03
 1.31000000e-01  3.25586834e-01  1.36567381e-02  3.66155224e-03  5.45212003e-04  3.29248390e-01  1.31830056e-02  3.35984095e-01  1.06480880e-03
 1.32000000e-01  3.23016749e-01  1.14042330e-02  3.72296216e-03  5.20442059e-04  3.26739710e-01  1.09757332e-02  3.32643250e-01  1.06152768e-03
 1.33000000e-01  3.19407783e-01  1.36198350e-02  3.82970981e-03  6.52649213e-04  3.23237490e-01  1.30450089e-02  3.29327534e-01  1.05814791e-03
 1.34000000e-01  3.16454545e-01  1.30348472e-02  3.94330207e-03  7.02509760e-04  3.20397840e-01  1.24156625e-02  3.26036843e-01  1.05463669e-03
 1.35000000e-01  3.12418653e-01  1.42366672e-02  4.09734911e-03  8.04357884e-04  3.16516010e-01  1.35172084e-02  3.22771095e-01  1.05101880e-03
 1.36000000e-01  3.09189261e-01  1.36078824e-02  4.18218390e-03  7.66740345e-04  3.13371450e-01  1.29287757e-02  3.19530207e-01  1.04731859e-03
 1.37000000e-01  3.06233954e-01  1.20190895e-02  4.25684565e-03  7.13485554e-04  3.10490800e-01  1.13939632e-02  3.16314097e-01  1.04351485e-03
 1.38000000e-01  3.03356541e-01  1.12379880e-02  4.30555342e-03  6.32799423e-04  3.07662100e-01  1.06932981e-02  3.13122647e-01  1.03958678e-03
 1.39000000e-01  3.01021750e-01  1.12926808e-02  4.37084122e-03  6.67914099e-04  3.05392590e-01  1.07179760e-02  3.09955798e-01  1.03558104e-03
 1.40000000e-01  2.97489104e-01  1.11486291e-02  4.47643474e-03  6.77070278e-04  3.01965540e-01  1.05707425e-02  3.06813441e-01  1.03147672e-03
 1.41000000e-01  2.94283135e-01  1.06547408e-02  4.62819724e-03  8.65778387e-04  2.98911330e-01  9.89494991e-03  3.03695482e-01  1.02727544e-03
 1.42000000e-01  2.90679951e-01  1.17845325e-02  4.71213214e-03  8.88388790e-04  2.95392080e-01  1.10050165e-02  3.00601824e-01  1.02295686e-03
 1.43000000e-01  2.87551506e-01  1.29255339e-02  4.77938891e-03  8.94702795e-04  2.92330890e-01  1.21409260e-02  2.97532394e-01  1.01858853e-03
 1.44000000e-01  2.84930560e-01  1.20259932e-02  4.88314789e-03  9.14797510e-04  2.89813710e-01  1.12248916e-02  2.94487060e-01  1.01409523e-03
 1.45000000e-01  2.82181442e-01  1.05162190e-02  4.89255694e-03  7.16362817e-04  2.87074000e-01  9.91342554e-03  2.91465761e-01  1.00955484e-03
 1.46000000e-01  2.79424023e-01  1.04791251e-02  4.97660422e-03  7.08641617e-04  2.84400620e-01  9.88558606e-03  2.88468375e-01  1.00489290e-03
 1.47000000e-01  2.77013609e-01  1.11707648e-02  5.00093764e-03  6.37554526e-04  2.82014550e-01  1.06495668e-02  2.85494817e-01  1.00017576e-03
 1.48000000e-01  2.73654651e-01  1.25629346e-02  5.07175087e-03  6.66655897e-04  2.78726410e-01  1.20181774e-02  2.82544988e-01  9.95383181e-04
 1.49000000e-01  2.70581410e-01  1.28844736e-02  5.12554545e-03  6.67839716e-04  2.75706960e-01  1.23361894e-02  2.79618769e-01  9.90495350e-04
 1.50000000e-01  2.68653160e-01  9.87451822e-03  5.15179316e-03  4.52163028e-04  2.73804950e-01  9.54435917e-03  2.76716083e-01  9.85535103e-04
 1.51000000e-01  2.66080476e-01  8.14085519e-03  5.28446700e-03  4.45549259e-04  2.71364950e-01  7.83514432e-03  2.73836809e-01  9.80503789e-04
 1.52000000e-01  2.62661714e-01  9.63715973e-03  5.41986143e-03  5.99360141e-04  2.68081580e-01  9.16748235e-03  2.70980860e-01  9.75392373e-04
 1.53000000e-01  2.59899434e-01  7.68496026e-03  5.51486768e-03  4.54002296e-04  2.65414300e-01  7.36355427e-03  2.68148116e-01  9.70212729e-04
 1.54000000e-01  2.57945061e-01  6.70781565e-03  5.62873095e-03  5.02917963e-04  2.63573790e-01  6.83850799e-03  2.65338498e-01  9.64976576e-04
 1.55000000e-01  2.54810013e-01  7.38851408e-03  5.70220785e-03  4.48454536e-04  2.60512220e-01  7.47880605e-03  2.62551874e-01  9.59674784e-04
 1.56000000e-01  2.52497035e-01  7.37747009e-03  5.75498081e-03  4.08080373e-04  2.58252010e-01  7.45543674e-03  2.59788157e-01  9.54298507e-04
 1.57000000e-01  2.48957830e-01  6.90394492e-03  5.96389095e-03  5.88227435e-04  2.54921720e-01  7.09371665e-03  2.57047236e-01  9.48869543e-04
 1.58000000e-01  2.46536414e-01  6.72366048e-03  5.99296410e-03  4.98572083e-04  2.52529370e-01  6.87825638e-03  2.54329000e-01  9.43368836e-04
 1.59000000e-01  2.43717917e-01  6.10880143e-03  5.96874623e-03  4.96858003e-04  2.49686660e-01  6.27141118e-03  2.51633349e-01  9.37807921e-04
 1.60000000e-01  2.40779643e-01  6.69359902e-03  6.06424680e-03  5.12687051e-04  2.46843890e-01  6.87058323e-03  2.48960173e-01  9.32208091e-04
 1.61000000e-01  2.38731546e-01  6.70669150e-03  6.17850563e-03  6.29815006e-04  2.44910050e-01  6.99555699e-03  2.46309362e-01  9.26540481e-04
 1.62000000e-01  2.35873900e-01  6.89955577e-03  6.34044139e-03  6.01073854e-04  2.42214350e-01  7.15328968e-03  2.43680805e-01  9.20806535e-04
 1.63000000e-01  2.33144459e-01  7.26163812e-03  6.39581906e-03  6.92833458e-04  2.39540270e-01  7.60656789e-03  2.41074401e-01  9.15047056e-04
 1.64000000e-01  2.30521836e-01  6.96628483e-03  6.51539182e-03  6.17788121e-04  2.37037230e-01  7.22522373e-03  2.38490040e-01  9.09223693e-04
 1.65000000e-01  2.27045541e-01  8.50349515e-03  6.58983904e-03  5.97948067e-04  2.33635380e-01  8.73704228e-03  2.35927600e-01  9.03357309e-04
 1.66000000e-01  2.23936131e-01  7.40221109e-03  6.73868239e-03  6.01435429e-04  2.30674820e-01  7.63370101e-03  2.33386972e-01  8.97429637e-04
 1.67000000e-01  2.21458465e-01  8.37670700e-03  6.85443578e-03  4.48498211e-04  2.28312900e-01  8.44918256e-03  2.30868065e-01  8.91490255e-04
 1.68000000e-01  2.18776488e-01  7.26539319e-03  6.85528560e-03  4.48597106e-04  2.25631770e-01  7.34037010e-03  2.28370738e-01  8.85472682e-04
 1.69000000e-01  2.15960838e-01  6.17973010e-03  7.05183604e-03  4.87916920e-04  2.23012680e-01  6.21026525e-03  2.25894909e-01  8.79435816e-04
 1.70000000e-01  2.13243400e-01  7.40792119e-03  7.24087980e-03  6.46908198e-04  2.20484270e-01  7.47480632e-03  2.23440440e-01  8.73351935e-04
 1.71000000e-01  2.11235388e-01  8.46336591e-03  7.28077511e-03  5.11365506e-04  2.18516170e-01  8.57651512e-03  2.21007229e-01  8.67222271e-04
 1.72000000e-01  2.07991034e-01  9.08513828e-03  7.36889636e-03  4.41447867e-04  2.15359930e-01  9.12309930e-03  2.18595166e-01  8.61066765e-04
 1.73000000e-01  2.05098242e-01  9.90459325e-03  7.48352475e-03  3.39679011e-04  2.12581770e-01  9.72832657e-03  2.16204131e-01  8.54867651e-04
 1.74000000e-01  2.02277699e-01  1.14477097e-02  7.65679241e-03  5.29007462e-04  2.09934500e-01  1.12232264e-02  2.13834014e-01  8.48626117e-04
 1.75000000e-01  2.00373130e-01  1.14389617e-02  7.72483061e-03  5.87256403e-04  2.08097960e-01  1.11767733e-02  2.11484703e-01  8.42370990e-04
 1.76000000e-01  1.97529512e-01  1.07539759e-02  7.84581379e-03  6.06847087e-04  2.05375320e-01  1.04389358e-02  2.09156071e-01  8.36066288e-04
 1.77000000e-01  1.95925600e-01  1.00759433e-02  8.01154980e-03  8.12660863e-04  2.03937150e-01  9.74155905e-03  2.06848025e-01  8.29749821e-04
 1.78000000e-01  1.93956074e-01  9.73671055e-03  8.03693205e-03  6.01059836e-04  2.01993000e-01  9.30009155e-03  2.04560428e-01  8.23404110e-04
 1.79000000e-01  1.91947836e-01  1.05497385e-02  8.11004940e-03  6.41048321e-04  2.00057880e-01  1.00740328e-02  2.02293179e-01  8.17021157e-04
 1.80000000e-01  1.90740048e-01  1.08875764e-02  8.30231606e-03  6.82843889e-04  1.99042360e-01  1.04193598e-02  2.00046159e-01  8.10620012e-04
 1.81000000e-01  1.89016998e-01  1.11430651e-02  8.37221535e-03  6.38810385e-04  1.97389210e-01  1.06731125e-02  1.97819250e-01  8.04192578e-04
 1.82000000e-01  1.87455093e-01  1.13528437e-02  8.49573787e-03  6.55923402e-04  1.95950830e-01  1.08694704e-02  1.95612341e-01  7.97739829e-04
 1.83000000e-01  1.84687300e-01  1.05111648e-02  8.75545943e-03  6.49602473e-04  1.93442750e-01  1.00423453e-02  1.93425315e-01  7.91289160e-04
 1.84000000e-01  1.82634513e-01  1.00941733e-02  8.85300626e-03  6.22924278e-04  1.91487510e-01  9.65689333e-03  1.91258045e-01  7.84788463e-04
 1.85000000e-01  1.80931116e-01  9.89358352e-03  9.15900233e-03  9.53331051e-04  1.90090110e-01  9.31427622e-03  1.89110430e-01  7.78282732e-04
 1.86000000e-01  1.79412602e-01  9.67308292e-03  9.33461798e-03  1.04772857e-03  1.88747220e-01  8.97450330e-03  1.86982343e-01  7.71763917e-04
 1.87000000e-01  1.77215500e-01  8.46702639e-03  9.40823505e-03  9.12740679e-04  1.86623730e-01  8.87698005e-03  1.84873668e-01  7.65215558e-04
 1.88000000e-01  1.75837859e-01  1.07726715e-02  9.50267205e-03  1.03329837e-03  1.85340530e-01  1.12986566e-02  1.82784295e-01  7.58673011e-04
 1.89000000e-01  1.73788390e-01  1.16392027e-02  9.56654437e-03  9.27712861e-04  1.83354930e-01  1.20565338e-02  1.80714099e-01  7.52094127e-04
 1.90000000e-01  1.72160403e-01  1.39920274e-02  9.65407185e-03  9.66268739e-04  1.81814470e-01  1.43897246e-02  1.78662973e-01  7.45522475e-04
 1.91000000e-01  1.69440681e-01  1.24787056e-02  9.79484974e-03  1.06437975e-03  1.79235530e-01  1.30232429e-02  1.76630790e-01  7.38933225e-04
 1.92000000e-01  1.66553729e-01  1.08844733e-02  9.85785615e-03  9.27467922e-04  1.76411580e-01  1.12783008e-02  1.74617443e-01  7.32344033e-04
 1.93000000e-01  1.64014952e-01  1.04201289e-02  9.94125037e-03  9.65891988e-04  1.73956200e-01  1.06786538e-02  1.72622799e-01  7.25738803e-04
 1.94000000e-01  1.61381148e-01  1.00275983e-02  1.01079532e-02  9.94069339e-04  1.71489100e-01  1.04438239e-02  1.70646752e-01  7.19110146e-04
 1.95000000e-01  1.58046670e-01  8.29071750e-03  1.03421423e-02  1.23539042e-03  1.68388820e-01  7.48367031e-03  1.68689193e-01  7.12516711e-04
 1.96000000e-01  1.55074465e-01  8.76398688e-03  1.04473221e-02  1.15138392e-03  1.65521790e-01  7.90760799e-03  1.66749984e-01  7.05876608e-04
 1.97000000e-01  1.53302174e-01  9.26502976e-03  1.06703906e-02  1.45868909e-03  1.63972560e-01  8.34197457e-03  1.64829025e-01  6.99264525e-04
 1.98000000e-01  1.50981524e-01  8.12894940e-03  1.08971793e-02  1.81549726e-03  1.61878710e-01  7.13887776e-03  1.62926194e-01  6.92640134e-04
 1.99000000e-01  1.48473550e-01  8.51560865e-03  1.10356827e-02  1.85125892e-03  1.59509240e-01  7.53810365e-03  1.61041369e-01  6.85996214e-04
 2.00000000e-01  1.46319760e-01  7.73294681e-03  1.13262536e-02  2.19322493e-03  1.57646020e-01  6.84796903e-03  1.59174436e-01  6.79373720e-04
 2.01000000e-01  1.44622450e-01  8.62690035e-03  1.13973604e-02  2.09178311e-03  1.56019810e-01  7.80249740e-03  1.57325281e-01  6.72757018e-04
 2.02000000e-01  1.42474656e-01  8.43103828e-03  1.15660609e-02  2.07077132e-03  1.54040720e-01  7.75768383e-03  1.55493775e-01  6.66107096e-04
 2.03000000e-01  1.40490055e-01  7.77244695e-03  1.16237115e-02  1.83342355e-03  1.52113760e-01  7.20441083e-03  1.53679822e-01  6.59495933e-04
 2.04000000e-01  1.38833763e-01  7.14948064e-03  1.17050265e-02  1.77812406e-03  1.50538790e-01  6.56460189e-03  1.51883284e-01  6.52868773e-04
 2.05000000e-01  1.36656336e-01  7.19262403e-03  1.18546313e-02  1.87211563e-03  1.48510970e-01  6.54476394e-03  1.50104058e-01  6.46265398e-04
 2.06000000e-01  1.34901584e-01  7.38717724e-03  1.19797178e-02  1.80832572e-03  1.46881300e-01  6.56688736e-03  1.48342025e-01  6.39662875e-04
 2.07000000e-01  1.33674006e-01  7.36722634e-03  1.19210254e-02  1.35059107e-03  1.45595030e-01  6.77174580e-03  1.46597064e-01  6.33054162e-04
 2.08000000e-01  1.31374349e-01  7.51801352e-03  1.20470434e-02  1.20726031e-03  1.43421390e-01  6.70114167e-03  1.44869057e-01  6.26462907e-04
 2.09000000e-01  1.29411775e-01  7.15878985e-03  1.21859235e-02  1.21297755e-03  1.41597690e-01  6.44563798e-03  1.43157894e-01  6.19866726e-04
 2.10000000e-01  1.27313852e-01  6.40245786e-03  1.22597089e-02  1.04070410e-03  1.39573560e-01  5.94964842e-03  1.41463456e-01  6.13304060e-04
 2.11000000e-01  1.25882729e-01  6.46922595e-03  1.23492555e-02  9.30755213e-04  1.38231990e-01  5.92010822e-03  1.39785626e-01  6.06730016e-04
 2.12000000e-01  1.24495908e-01  6.37987755e-03  1.25082540e-02  1.13789100e-03  1.37004170e-01  5.86631048e-03  1.38124295e-01  6.00182727e-04
 2.13000000e-01  1.23003044e-01  7.07077625e-03  1.25708389e-02  8.87416540e-04  1.35573890e-01  6.55457319e-03  1.36479338e-01  5.93647564e-04
 2.14000000e-01  1.20942584e-01  7.45155836e-03  1.28098699e-02  1.06521455e-03  1.33752450e-01  6.67837425e-03  1.34850639e-01  5.87117623e-04
 2.15000000e-01  1.18917280e-01  8.74748786e-03  1.31111944e-02  1.10993133e-03  1.32028470e-01  8.05499686e-03  1.33238097e-01  5.80615472e-04
 2.16000000e-01  1.16940801e-01  7.94364603e-03  1.31255190e-02  9.55416577e-04  1.30066320e-01  7.28370389e-03  1.31641574e-01  5.74112156e-04
 2.17000000e-01  1.15101662e-01  7.30430484e-03  1.31968327e-02  9.90074137e-04  1.28298490e-01  6.62078509e-03  1.30060979e-01  5.67637344e-04
 2.18000000e-01  1.13770011e-01  6.92073095e-03  1.34536770e-02  9.67775350e-04  1.27223690e-01  6.28139882e-03  1.28496181e-01  5.61169623e-04
 2.19000000e-01  1.13193482e-01  5.08452669e-03  1.33642429e-02  1.02616737e-03  1.26557720e-01  4.37959231e-03  1.26947075e-01  5.54723856e-04
 2.20000000e-01  1.11785916e-01  5.65932299e-03  1.34502930e-02  9.47880196e-04  1.25236210e-01  5.02887937e-03  1.25413539e-01  5.48300323e-04
 2.21000000e-01  1.10028711e-01  6.30690657e-03  1.35620752e-02  9.97464943e-04  1.23590780e-01  5.63635766e-03  1.23895461e-01  5.41885209e-04
 2.22000000e-01  1.08713676e-01  5.27010315e-03  1.37189419e-02  9.67192652e-04  1.22432620e-01  4.63018992e-03  1.22392734e-01  5.35493098e-04
 2.23000000e-01  1.08191192e-01  5.80968639e-03  1.37240753e-02  8.85903228e-04  1.21915270e-01  5.41539683e-03  1.20905234e-01  5.29124244e-04
 2.24000000e-01  1.05672644e-01  4.94446089e-03  1.39427989e-02  6.64251449e-04  1.19615440e-01  4.62651989e-03  1.19432856e-01  5.22765089e-04
 2.25000000e-01  1.04310663e-01  5.98722008e-03  1.41236854e-02  7.33096815e-04  1.18434340e-01  5.73737566e-03  1.17975488e-01  5.16450583e-04
 2.26000000e-01  1.02118274e-01  4.41067291e-03  1.42394141e-02  7.09901418e-04  1.16357690e-01  4.23675002e-03  1.16533013e-01  5.10139549e-04
 2.27000000e-01  1.00631744e-01  5.15666028e-03  1.42897972e-02  8.71195945e-04  1.14921540e-01  4.65285140e-03  1.15105320e-01  5.03866634e-04
 2.28000000e-01  9.92746788e-02  6.53188525e-03  1.44155599e-02  1.19784310e-03  1.13690240e-01  5.71322603e-03  1.13692295e-01  4.97598043e-04
 2.29000000e-01  9.81202600e-02  5.91549752e-03  1.45771222e-02  1.41207452e-03  1.12697390e-01  4.88019079e-03  1.12293833e-01  4.91374724e-04
 2.30000000e-01  9.65714500e-02  5.90424227e-03  1.45762087e-02  1.70809533e-03  1.11147660e-01  4.56057120e-03  1.10909813e-01  4.85156477e-04
 2.31000000e-01  9.48786513e-02  5.53091246e-03  1.48255526e-02  1.50835879e-03  1.09704200e-01  5.14916122e-03  1.09540135e-01  4.78983742e-04
 2.32000000e-01  9.34178950e-02  5.52187829e-03  1.49710770e-02  1.67597871e-03  1.08388970e-01  4.95536417e-03  1.08184683e-01  4.72830010e-04
 2.33000000e-01  9.16997613e-02  5.29222601e-03  1.50191719e-02  1.68112706e-03  1.06718930e-01  4.77673491e-03  1.06843343e-01  4.66702183e-04
 2.34000000e-01  9.14455000e-02  8.57623746e-03  1.51925389e-02  1.92567327e-03  1.06638040e-01  7.02524568e-03  1.05516010e-01  4.60607010e-04
 2.35000000e-01  9.04855038e-02  8.92008416e-03  1.54357301e-02  1.72471149e-03  1.05921230e-01  7.57507273e-03  1.04202571e-01  4.54531650e-04
 2.36000000e-01  8.91459325e-02  8.12842463e-03  1.56604095e-02  1.57233697e-03  1.04806340e-01  6.94075370e-03  1.02902920e-01  4.48482885e-04
 2.37000000e-01  8.71238575e-02  6.89960697e-03  1.57487670e-02  1.64246736e-03  1.02872620e-01  5.64865714e-03  1.01616946e-01  4.42467316e-04
 2.38000000e-01  8.58822063e-02  7.04175846e-03  1.57968248e-02  1.78120052e-03  1.01679030e-01  5.64396564e-03  1.00344538e-01  4.36472333e-04
 2.39000000e-01  8.37937450e-02  6.72494762e-03  1.61144696e-02  1.32631623e-03  9.99082110e-02  5.78235669e-03  9.90855985e-02  4.30529836e-04
 2.40000000e-01  8.21891350e-02  6.36953055e-03  1.63183162e-02  1.20343870e-03  9.85074480e-02  5.55042648e-03  9.78400051e-02  4.24589363e-04
 2.41000000e-01  8.13152575e-02  7.83011895e-03  1.64769615e-02  1.24523826e-03  9.77922190e-02  6.98092206e-03  9.66076675e-02  4.18707700e-04
 2.42000000e-01  7.91656075e-02  5.62001159e-03  1.66132710e-02  1.21848303e-03  9.57788810e-02  5.58923168e-03  9.53884584e-02  4.12834884e-04
 2.43000000e-01  7.76859175e-02  5.04736778e-03  1.67871521e-02  1.35103740e-03  9.44730690e-02  5.63285159e-03  9.41822884e-02  4.07002257e-04
 2.44000000e-01  7.61045388e-02  5.21427398e-03  1.69461540e-02  1.18195162e-03  9.30506880e-02  5.62971688e-03  9.29890440e-02  4.01209756e-04
 2.45000000e-01  7.52922213e-02  5.81808715e-03  1.71929385e-02  1.22602418e-03  9.24851550e-02  6.26943512e-03  9.18086182e-02  3.95439114e-04
 2.46000000e-01  7.37934062e-02  5.92187351e-03  1.72958737e-02  1.24636944e-03  9.10892840e-02  6.39073660e-03  9.06409110e-02  3.89708744e-04
 2.47000000e-01  7.31152675e-02  5.89994249e-03  1.73328986e-02  1.44362576e-03  9.04481670e-02  6.30181499e-03  8.94858105e-02  3.84006586e-04
 2.48000000e-01  7.27433987e-02  7.98319925e-03  1.74570638e-02  1.40656254e-03  9.02004620e-02  6.99772702e-03  8.83432178e-02  3.78338786e-04
 2.49000000e-01  7.03396788e-02  6.49675259e-03  1.75799768e-02  1.57581119e-03  8.79196600e-02  6.36205339e-03  8.72130283e-02  3.72711318e-04
 2.50000000e-01  6.87053012e-02  5.73001149e-03  1.76676795e-02  2.03253339e-03  8.63729820e-02  5.52110147e-03  8.60951380e-02  3.67106479e-04
 2.51000000e-01  6.64586088e-02  4.88960619e-03  1.76202022e-02  2.09909050e-03  8.40788120e-02  5.04924760e-03  8.49894435e-02  3.61553760e-04
 2.52000000e-01  6.54555363e-02  4.35323959e-03  1.80139849e-02  1.39264193e-03  8.34695180e-02  4.65899711e-03  8.38958365e-02  3.56023833e-04
 2.53000000e-01  6.43992287e-02  4.32441047e-03  1.82726899e-02  1.04720120e-03  8.26719240e-02  4.55630081e-03  8.28142262e-02  3.50540064e-04
 2.54000000e-01  6.31506587e-02  4.03885865e-03  1.83773284e-02  1.29645249e-03  8.15279910e-02  4.06168663e-03  8.17444995e-02  3.45085055e-04
 2.55000000e-01  6.10004575e-02  4.53842553e-03  1.86386344e-02  1.14061538e-03  7.96390900e-02  4.86500270e-03  8.06865670e-02  3.39676063e-04
 2.56000000e-01  5.97840288e-02  4.18965703e-03  1.88486246e-02  1.30823031e-03  7.86326530e-02  4.41034896e-03  7.96403111e-02  3.34284587e-04
 2.57000000e-01  5.80243150e-02  4.98909429e-03  1.88096749e-02  1.88255977e-03  7.68339870e-02  6.05306460e-03  7.86056491e-02  3.28944746e-04
 2.58000000e-01  5.73359613e-02  4.57028105e-03  1.89664706e-02  2.02570228e-03  7.63024290e-02  4.80468965e-03  7.75824704e-02  3.23639472e-04
 2.59000000e-01  5.59670612e-02  4.64036526e-03  1.92514072e-02  1.85125352e-03  7.52184720e-02  4.64309716e-03  7.65706765e-02  3.18363249e-04
 2.60000000e-01  5.48791638e-02  4.57959103e-03  1.92876986e-02  1.94364326e-03  7.41668660e-02  5.05290003e-03  7.55701749e-02  3.13143774e-04
 2.61000000e-01  5.38544575e-02  3.83084914e-03  1.93991299e-02  2.17594880e-03  7.32535860e-02  4.31066044e-03  7.45808572e-02  3.07942304e-04
 2.62000000e-01  5.31465400e-02  4.71907241e-03  1.96230701e-02  1.91372824e-03  7.27696080e-02  3.62389357e-03  7.36026319e-02  3.02791821e-04
 2.63000000e-01  5.15328513e-02  4.18362439e-03  1.96088085e-02  2.32252398e-03  7.11416570e-02  4.82280834e-03  7.26354029e-02  2.97675820e-04
 2.64000000e-01  5.02652463e-02  4.15459222e-03  1.97899830e-02  2.16436703e-03  7.00552310e-02  5.47424719e-03  7.16790691e-02  2.92599677e-04
 2.65000000e-01  4.97748587e-02  3.87494652e-03  1.99367719e-02  2.29423918e-03  6.97116340e-02  4.26432523e-03  7.07335354e-02  2.87563301e-04
 2.66000000e-01  4.85742250e-02  3.90053224e-03  2.00310896e-02  2.55478769e-03  6.86053130e-02  4.49450555e-03  6.97987021e-02  2.82556004e-04
 2.67000000e-01  4.77674200e-02  3.54916228e-03  2.02493003e-02  2.32389822e-03  6.80167210e-02  5.02356364e-03  6.88744807e-02  2.77609471e-04
 2.68000000e-01  4.59410050e-02  4.65891284e-03  2.05228710e-02  2.20814998e-03  6.64638770e-02  6.00850471e-03  6.79607673e-02  2.72676148e-04
 2.69000000e-01  4.48294038e-02  5.27822594e-03  2.09656586e-02  1.60697763e-03  6.57950600e-02  6.00443137e-03  6.70574797e-02  2.67808379e-04
 2.70000000e-01  4.36973950e-02  5.26535418e-03  2.12966010e-02  1.99413778e-03  6.49939920e-02  6.37230279e-03  6.61645103e-02  2.62959123e-04
 2.71000000e-01  4.18753675e-02  7.22339574e-03  2.14679723e-02  1.77593728e-03  6.33433420e-02  8.10896237e-03  6.52817728e-02  2.60284311e-04
 2.72000000e-01  4.01590675e-02  8.57641442e-03  2.15812676e-02  1.81850880e-03  6.17403390e-02  9.51067862e-03  6.44091763e-02  2.60310564e-04
 2.73000000e-01  3.93635350e-02  7.22042400e-03  2.18776545e-02  1.41127410e-03  6.12411940e-02  7.73489732e-03  6.35466203e-02  2.60296263e-04
 2.74000000e-01  3.87823938e-02  6.65444663e-03  2.19403181e-02  1.43825450e-03  6.07227100e-02  7.19598852e-03  6.26940203e-02  2.60252125e-04
 2.75000000e-01  3.76502950e-02  7.10084009e-03  2.20955299e-02  1.13134840e-03  5.97458220e-02  7.33026975e-03  6.18512821e-02  2.60168634e-04
 2.76000000e-01  3.59884225e-02  7.85161056e-03  2.23347139e-02  9.41013664e-04  5.83231330e-02  7.80096572e-03  6.10183123e-02  2.60061292e-04
 2.77000000e-01  3.49558863e-02  9.05800656e-03  2.24249400e-02  8.74644359e-04  5.73808290e-02  8.88125883e-03  6.01950277e-02  2.59910795e-04
 2.78000000e-01  3.34072450e-02  1.09014446e-02  2.27211469e-02  1.31202324e-03  5.61283910e-02  1.01611183e-02  5.93813265e-02  2.59737401e-04
 2.79000000e-01  3.18435850e-02  1.07923473e-02  2.28511800e-02  8.69374278e-04  5.46947600e-02  1.04982072e-02  5.85771317e-02  2.59531775e-04
 2.80000000e-01  3.09255962e-02  1.07730546e-02  2.29425885e-02  9.91122086e-04  5.38681880e-02  1.06005352e-02  5.77823425e-02  2.59294431e-04
 2.81000000e-01  3.04911550e-02  1.00194327e-02  2.31532571e-02  1.14041125e-03  5.36444150e-02  1.00347732e-02  5.69968831e-02  2.59016356e-04
 2.82000000e-01  2.97706937e-02  9.17905869e-03  2.34090563e-02  1.17788990e-03  5.31797460e-02  9.05305376e-03  5.62206542e-02  2.58722015e-04
 2.83000000e-01  2.94251163e-02  7.69878413e-03  2.37715965e-02  1.43081257e-03  5.31967150e-02  6.87577026e-03  5.54535761e-02  2.58392774e-04
 2.84000000e-01  2.85061825e-02  7.90765318e-03  2.38604321e-02  1.55111114e-03  5.23666140e-02  6.97376333e-03  5.46955604e-02  2.58029245e-04
 2.85000000e-01  2.82958975e-02  6.13044987e-03  2.37039986e-02  1.52528902e-03  5.19998960e-02  5.86307815e-03  5.39465146e-02  2.57650650e-04
 2.86000000e-01  2.76733225e-02  5.79640738e-03  2.38199063e-02  1.57544206e-03  5.14932310e-02  5.49932757e-03  5.32063607e-02  2.57224859e-04
 2.87000000e-01  2.73782575e-02  7.38257264e-03  2.40640256e-02  1.49614446e-03  5.14422790e-02  6.51909689e-03  5.24750120e-02  2.56784906e-04
 2.88000000e-01  2.65371513e-02  7.54803174e-03  2.40620850e-02  1.28539842e-03  5.05992340e-02  6.89950107e-03  5.17523826e-02  2.56312760e-04
 2.89000000e-01  2.56790688e-02  7.00126630e-03  2.40914666e-02  1.32812796e-03  4.97705310e-02  6.31572899e-03  5.10383870e-02  2.55813539e-04
 2.90000000e-01  2.53028575e-02  6.28670624e-03  2.42807569e-02  1.41203971e-03  4.95836100e-02  5.53385861e-03  5.03329449e-02  2.55283245e-04
 2.91000000e-01  2.47725662e-02  6.30777053e-03  2.41587832e-02  1.73954196e-03  4.89313540e-02  5.22845081e-03  4.96359678e-02  2.54731381e-04
 2.92000000e-01  2.40301000e-02  5.72803405e-03  2.43537334e-02  1.67239523e-03  4.83838370e-02  4.84097163e-03  4.89473765e-02  2.54149473e-04
 2.93000000e-01  2.26690300e-02  5.60440864e-03  2.44899698e-02  1.92459695e-03  4.71589970e-02  5.38052946e-03  4.82670926e-02  2.53542509e-04
 2.94000000e-01  2.12491675e-02  6.01253282e-03  2.46526785e-02  2.01549502e-03  4.59018470e-02  6.86421514e-03  4.75950291e-02  2.52910948e-04
 2.95000000e-01  2.01437313e-02  6.87733552e-03  2.47912954e-02  2.13297954e-03  4.49350290e-02  8.03736353e-03  4.69311045e-02  2.52255260e-04
 2.96000000e-01  1.90335925e-02  7.70090509e-03  2.50906387e-02  1.86760163e-03  4.41242260e-02  8.58487289e-03  4.62752419e-02  2.51571606e-04
 2.97000000e-01  1.80549888e-02  6.97764061e-03  2.52224516e-02  1.95901040e-03  4.32774410e-02  7.96321538e-03  4.56273609e-02  2.50864820e-04
 2.98000000e-01  1.64439325e-02  9.15532199e-03  2.53791529e-02  2.08370126e-03  4.18230900e-02  1.01365345e-02  4.49873814e-02  2.50135357e-04
 2.99000000e-01  1.64589513e-02  7.77652442e-03  2.55085515e-02  2.12190212e-03  4.19675010e-02  8.80077869e-03  4.43552242e-02  2.49383670e-04
 3.00000000e-01  1.54582638e-02  8.58236421e-03  2.57415210e-02  2.15015133e-03  4.11997800e-02  9.36393901e-03  4.37308147e-02  2.48606021e-04
 3.01000000e-01  1.47309737e-02  9.30112811e-03  2.54933618e-02  2.85043689e-03  4.02243360e-02  1.11666150e-02  4.31140664e-02  2.47802920e-04
 3.02000000e-01  1.39079913e-02  8.98309684e-03  2.57237460e-02  3.10868802e-03  3.96317390e-02  1.11057825e-02  4.25049102e-02  2.46979052e-04
 3.03000000e-01  1.32540512e-02  7.65696070e-03  2.56082051e-02  3.70107869e-03  3.88622530e-02  1.03806079e-02  4.19032691e-02  2.46130744e-04
 3.04000000e-01  1.32082413e-02  5.77078918e-03  2.57755815e-02  4.01398453e-03  3.89838200e-02  8.79851793e-03  4.13090625e-02  2.45262579e-04
 3.05000000e-01  1.26936888e-02  6.52883596e-03  2.57032665e-02  4.76967484e-03  3.83969590e-02  1.03149998e-02  4.07222149e-02  2.44374982e-04
 3.06000000e-01  1.21659175e-02  7.31287153e-03  2.56784119e-02  4.96154917e-03  3.78443240e-02  1.12913526e-02  4.01426590e-02  2.43472417e-04
 3.07000000e-01  1.17815837e-02  6.30266478e-03  2.58495019e-02  4.95490748e-03  3.76310900e-02  1.02708605e-02  3.95703082e-02  2.42539218e-04
 3.08000000e-01  1.13682137e-02  5.06436926e-03  2.59920731e-02  4.80890898e-03  3.73602860e-02  8.88371847e-03  3.90050966e-02  2.41587964e-04
 3.09000000e-01  1.04838400e-02  5.86262415e-03  2.61351202e-02  5.23098858e-03  3.66189570e-02  1.01019147e-02  3.84469507e-02  2.40615130e-04
 3.10000000e-01  9.61961500e-03  7.15048101e-03  2.61764359e-02  5.36259209e-03  3.57960550e-02  1.15268298e-02  3.78957976e-02  2.39629016e-04
 3.11000000e-01  9.29581750e-03  5.61577207e-03  2.65310753e-02  4.49305603e-03  3.58268970e-02  9.11484057e-03  3.73515574e-02  2.38618281e-04
 3.12000000e-01  8.58242125e-03  6.11848884e-03  2.65521443e-02  4.62174434e-03  3.51345680e-02  9.74677737e-03  3.68141698e-02  2.37591225e-04
 3.13000000e-01  8.58830500e-03  4.16288631e-03  2.69080762e-02  4.39222574e-03  3.54963760e-02  7.35582848e-03  3.62835523e-02  2.36548202e-04
 3.14000000e-01  7.84149625e-03  4.86821834e-03  2.71350023e-02  4.48781774e-03  3.49765010e-02  8.34764063e-03  3.57596420e-02  2.35474447e-04
 3.15000000e-01  6.34400875e-03  7.13582067e-03  2.72468902e-02  4.43437367e-03  3.35908960e-02  1.05546425e-02  3.52423689e-02  2.34393275e-04
 3.16000000e-01  4.92188500e-03  1.00067863e-02  2.73665498e-02  4.15950543e-03  3.22884370e-02  1.31533063e-02  3.47316560e-02  2.33297395e-04
 3.17000000e-01  3.80420875e-03  1.16142744e-02  2.75625293e-02  3.65113735e-03  3.13667430e-02  1.42512824e-02  3.42274383e-02  2.32179771e-04
 3.18000000e-01  3.76404625e-03  9.82039137e-03  2.78371080e-02  3.30570751e-03  3.16011500e-02  1.21026706e-02  3.37296512e-02  2.31048319e-04
 3.19000000e-01  2.27858500e-03  1.12140679e-02  2.81153498e-02  2.86891832e-03  3.03939360e-02  1.30567920e-02  3.32382196e-02  2.29899721e-04
 3.20000000e-01  1.25251750e-03  1.16196227e-02  2.83358711e-02  2.59118296e-03  2.95883920e-02  1.31889630e-02  3.27530799e-02  2.28734434e-04
 3.21000000e-01  6.07847500e-04  1.11660206e-02  2.88790414e-02  1.99639593e-03  2.94868940e-02  1.21234110e-02  3.22741620e-02  2.27556487e-04
 3.22000000e-01 -9.97325000e-05  1.15912728e-02  2.89108699e-02  2.60677079e-03  2.88111380e-02  1.31581864e-02  3.18013999e-02  2.26359078e-04
 3.23000000e-01 -5.78048750e-04  1.11860482e-02  2.92416435e-02  2.06870980e-03  2.86635940e-02  1.22096295e-02  3.13347315e-02  2.25149832e-04
 3.24000000e-01 -4.61015000e-04  1.01755645e-02  2.97512257e-02  1.68814712e-03  2.92902080e-02  1.07948779e-02  3.08740884e-02  2.23925556e-04
 3.25000000e-01 -1.66044500e-03  1.01686821e-02  2.99362388e-02  1.63478234e-03  2.82757950e-02  1.01470663e-02  3.04194062e-02  2.22686670e-04
 3.26000000e-01 -2.67238250e-03  1.12486138e-02  2.97879570e-02  1.70301094e-03  2.71155800e-02  1.18945659e-02  2.99706175e-02  2.21433576e-04
 3.27000000e-01 -3.10955750e-03  1.14675219e-02  3.00169046e-02  1.24437070e-03  2.69073420e-02  1.16493398e-02  2.95276624e-02  2.20166699e-04
 3.28000000e-01 -4.08323375e-03  1.28241073e-02  3.02097262e-02  1.12888940e-03  2.61264910e-02  1.28893544e-02  2.90904748e-02  2.18889856e-04
 3.29000000e-01 -4.25366000e-03  1.06003984e-02  3.02279974e-02  1.33981312e-03  2.59743360e-02  1.07691581e-02  2.86589924e-02  2.17596574e-04
 3.30000000e-01 -4.78811375e-03  9.78932036e-03  3.03915285e-02  1.25628372e-03  2.56034200e-02  9.98036649e-03  2.82331500e-02  2.16294063e-04
 3.31000000e-01 -5.60892500e-03  1.01222047e-02  3.02569751e-02  2.23609285e-03  2.46480530e-02  1.13038283e-02  2.78128933e-02  2.14975968e-04
 3.32000000e-01 -6.88743125e-03  1.25243269e-02  3.03967721e-02  2.71193723e-03  2.35093370e-02  1.41867750e-02  2.73981515e-02  2.13649361e-04
 3.33000000e-01 -7.31684375e-03  1.22533793e-02  3.08053035e-02  2.10218881e-03  2.34884620e-02  1.32989641e-02  2.69888712e-02  2.12311279e-04
 3.34000000e-01 -7.83553625e-03  1.13075113e-02  3.07842593e-02  2.44243654e-03  2.29487270e-02  1.26944376e-02  2.65849862e-02  2.10962076e-04
 3.35000000e-01 -9.30990500e-03  1.30318968e-02  3.11819546e-02  1.95203200e-03  2.18720470e-02  1.39200677e-02  2.61864406e-02  2.09602142e-04
 3.36000000e-01 -9.53860625e-03  1.24151504e-02  3.14138880e-02  1.73661576e-03  2.18752790e-02  1.30854237e-02  2.57931726e-02  2.08231833e-04
 3.37000000e-01 -9.51602750e-03  1.07777826e-02  3.17692474e-02  1.74155989e-03  2.22532220e-02  1.11672035e-02  2.54051243e-02  2.06848316e-04
 3.38000000e-01 -9.91250000e-03  1.02759101e-02  3.14862817e-02  2.18671581e-03  2.15737820e-02  1.13970120e-02  2.50222380e-02  2.05458381e-04
 3.39000000e-01 -1.10040650e-02  1.25696978e-02  3.17246693e-02  1.88150428e-03  2.07205990e-02  1.33903801e-02  2.46444535e-02  2.04059146e-04
 3.40000000e-01 -1.10869437e-02  1.23013261e-02  3.18987259e-02  1.97817189e-03  2.08117830e-02  1.32157946e-02  2.42717144e-02  2.02654095e-04
 3.41000000e-01 -1.15375400e-02  1.30798168e-02  3.21755546e-02  1.67043118e-03  2.06380120e-02  1.36821404e-02  2.39039614e-02  2.01234178e-04
 3.42000000e-01 -1.12628825e-02  1.12935178e-02  3.18394226e-02  2.23649067e-03  2.05765380e-02  1.24785616e-02  2.35411423e-02  1.99806058e-04
 3.43000000e-01 -1.16520313e-02  1.05082561e-02  3.20103619e-02  2.36457895e-03  2.03583300e-02  1.18135449e-02  2.31832020e-02  1.98376194e-04
 3.44000000e-01 -1.19088575e-02  1.00736308e-02  3.23300576e-02  1.83198147e-03  2.04211990e-02  1.08390411e-02  2.28300768e-02  1.96932603e-04
 3.45000000e-01 -1.26112839e-02  9.98527144e-03  3.25463209e-02  1.88849265e-03  1.99350360e-02  1.08033010e-02  2.24817217e-02  1.95484832e-04
 3.46000000e-01 -1.33713462e-02  1.01609881e-02  3.26657036e-02  1.89427598e-03  1.92943580e-02  1.09856197e-02  2.21380743e-02  1.94027124e-04
 3.47000000e-01 -1.35429605e-02  8.47161849e-03  3.28733415e-02  1.78368497e-03  1.93303800e-02  9.18333964e-03  2.17990844e-02  1.92562851e-04
 3.48000000e-01 -1.38441579e-02  8.09431958e-03  3.31538355e-02  1.40450986e-03  1.93096770e-02  8.31865331e-03  2.14646995e-02  1.91092333e-04
 3.49000000e-01 -1.36902286e-02  7.64720367e-03  3.32735940e-02  1.48074006e-03  1.95833660e-02  7.91312917e-03  2.11348617e-02  1.89615862e-04
 3.50000000e-01 -1.45574135e-02  8.38374244e-03  3.33683966e-02  1.72006151e-03  1.88109830e-02  9.02085363e-03  2.08095223e-02  1.88469943e-04
 3.51000000e-01 -1.47162736e-02  8.00116716e-03  3.35263354e-02  1.95501348e-03  1.88100620e-02  8.87017556e-03  2.04886273e-02  1.88150386e-04
 3.52000000e-01 -1.51454150e-02  8.26651621e-03  3.31394873e-02  3.15354628e-03  1.79940730e-02  1.03442293e-02  2.01721261e-02  1.87813483e-04
 3.53000000e-01 -1.58533201e-02  8.72156393e-03  3.33284929e-02  3.57974983e-03  1.74751730e-02  1.12242260e-02  1.98599684e-02  1.87456733e-04
 3.54000000e-01 -1.66215072e-02  9.42849545e-03  3.32643420e-02  3.59684055e-03  1.66428360e-02  1.19533803e-02  1.95520989e-02  1.87086122e-04
 3.55000000e-01 -1.67689914e-02  9.61713149e-03  3.33047509e-02  3.80109971e-03  1.65357600e-02  1.23459191e-02  1.92484740e-02  1.86696357e-04
 3.56000000e-01 -1.72681100e-02  9.22888960e-03  3.30000075e-02  4.65964909e-03  1.57318970e-02  1.28217478e-02  1.89490367e-02  1.86298850e-04
 3.57000000e-01 -1.73973759e-02  8.73644523e-03  3.32218856e-02  4.48478035e-03  1.58245100e-02  1.21532575e-02  1.86537440e-02  1.85874536e-04
 3.58000000e-01 -1.88026572e-02  1.05141951e-02  3.35263567e-02  4.12556875e-03  1.47237000e-02  1.35733090e-02  1.83625427e-02  1.85445749e-04
 3.59000000e-01 -1.99069010e-02  1.28285684e-02  3.39047404e-02  3.50740172e-03  1.39978400e-02  1.52676643e-02  1.80753854e-02  1.84999034e-04
 3.60000000e-01 -1.97580961e-02  1.23472440e-02  3.40257004e-02  3.18000131e-03  1.42676040e-02  1.44546789e-02  1.77922225e-02  1.84537428e-04
 3.61000000e-01 -2.00531487e-02  1.17889742e-02  3.46069699e-02  2.20906132e-03  1.45538210e-02  1.29020261e-02  1.75130101e-02  1.84063914e-04
 3.62000000e-01 -2.05780355e-02  1.17427952e-02  3.48321510e-02  2.68279732e-03  1.42541150e-02  1.29591592e-02  1.72376995e-02  1.83570797e-04
 3.63000000e-01 -2.12212633e-02  1.19796763e-02  3.48326134e-02  2.82903987e-03  1.36113490e-02  1.37202353e-02  1.69662426e-02  1.83066346e-04
 3.64000000e-01 -2.18328222e-02  1.24694294e-02  3.48286793e-02  3.02236282e-03  1.29958570e-02  1.44073881e-02  1.66985941e-02  1.82550795e-04
 3.65000000e-01 -2.21194171e-02  1.17371667e-02  3.52449214e-02  2.41846538e-03  1.31255040e-02  1.30632452e-02  1.64347093e-02  1.82019220e-04
 3.66000000e-01 -2.33639562e-02  1.31181476e-02  3.54068449e-02  2.37489776e-03  1.20428890e-02  1.44032258e-02  1.61745387e-02  1.81477061e-04
 3.67000000e-01 -2.35012242e-02  1.20332452e-02  3.57700489e-02  1.47952669e-03  1.22688240e-02  1.24008635e-02  1.59180412e-02  1.80924559e-04
 3.68000000e-01 -2.39501488e-02  1.18476800e-02  3.62059943e-02  1.86225897e-03  1.22558450e-02  1.10802136e-02  1.56651733e-02  1.80351869e-04
 3.69000000e-01 -2.39536925e-02  1.09807269e-02  3.64652606e-02  1.83985654e-03  1.25115680e-02  1.02443226e-02  1.54158869e-02  1.79771913e-04
 3.70000000e-01 -2.46015474e-02  1.10471438e-02  3.65083886e-02  1.82999399e-03  1.19068410e-02  1.09168116e-02  1.51701419e-02  1.79177432e-04
 3.71000000e-01 -2.49475535e-02  1.11711540e-02  3.65707507e-02  1.87414985e-03  1.16231970e-02  1.06907606e-02  1.49278913e-02  1.78576106e-04
 3.72000000e-01 -2.54580706e-02  1.16578913e-02  3.66517350e-02  1.82753615e-03  1.11936640e-02  1.13784263e-02  1.46890958e-02  1.77958352e-04
 3.73000000e-01 -2.60656764e-02  1.17684837e-02  3.67271190e-02  1.68893840e-03  1.06614430e-02  1.12182439e-02  1.44537092e-02  1.77331786e-04
 3.74000000e-01 -2.68806590e-02  1.18164065e-02  3.71676870e-02  2.50064795e-03  1.02870280e-02  1.04565924e-02  1.42216930e-02  1.76696633e-04
 3.75000000e-01 -2.64354785e-02  9.88394635e-03  3.73065086e-02  2.59696408e-03  1.08710290e-02  8.43682112e-03  1.39930067e-02  1.76043576e-04
 3.76000000e-01 -2.64726429e-02  9.89321919e-03  3.74512579e-02  2.32136629e-03  1.09786150e-02  8.73474290e-03  1.37676031e-02  1.75387177e-04
 3.77000000e-01 -2.74975347e-02  1.15852539e-02  3.75982729e-02  2.36018847e-03  1.01007370e-02  1.03953067e-02  1.35454473e-02  1.74720525e-04
 3.78000000e-01 -2.76424258e-02  1.08225388e-02  3.77552790e-02  2.16952938e-03  1.01128530e-02  9.80721561e-03  1.33264952e-02  1.74041524e-04
 3.79000000e-01 -2.70890349e-02  9.29458612e-03  3.78204952e-02  1.82990812e-03  1.07314610e-02  8.64103841e-03  1.31107103e-02  1.73350498e-04
 3.80000000e-01 -2.72977078e-02  8.50444798e-03  3.78353160e-02  1.50393381e-03  1.05376080e-02  8.18129782e-03  1.28980495e-02  1.72650012e-04
 3.81000000e-01 -2.82115340e-02  1.01245490e-02  3.82672215e-02  1.95538200e-03  1.00556870e-02  9.36292891e-03  1.26884770e-02  1.71942597e-04
 3.82000000e-01 -2.85126459e-02  9.89601450e-03  3.84526440e-02  2.34585024e-03  9.93999880e-03  8.73543824e-03  1.24819505e-02  1.71226164e-04
 3.83000000e-01 -2.93950081e-02  1.08430078e-02  3.88467248e-02  3.50490991e-03  9.45171720e-03  8.54572186e-03  1.22784328e-02  1.70500954e-04
 3.84000000e-01 -2.94880062e-02  9.61689952e-03  3.92866234e-02  3.76236957e-03  9.79861630e-03  7.07989048e-03  1.20778869e-02  1.69769423e-04
 3.85000000e-01 -2.99185865e-02  9.07631993e-03  3.94818604e-02  4.36515614e-03  9.56327280e-03  5.94612369e-03  1.18802763e-02  1.69022971e-04
 3.86000000e-01 -3.00874422e-02  8.61767194e-03  3.95875530e-02  4.67782768e-03  9.50011100e-03  5.16877717e-03  1.16855603e-02  1.68272854e-04
 3.87000000e-01 -3.05357278e-02  8.09114443e-03  3.97635390e-02  4.65444956e-03  9.22781080e-03  4.68025583e-03  1.14937054e-02  1.67512730e-04
 3.88000000e-01 -3.19302474e-02  9.23475490e-03  4.01037885e-02  4.91783174e-03  8.17354080e-03  5.55590793e-03  1.13046739e-02  1.66745011e-04
 3.89000000e-01 -3.17162656e-02  7.85631716e-03  4.02186364e-02  5.05290492e-03  8.50237090e-03  4.16515362e-03  1.11184287e-02  1.65972031e-04
 3.90000000e-01 -3.17451061e-02  7.91552860e-03  4.06229918e-02  5.68623223e-03  8.87788580e-03  3.49366723e-03  1.09349351e-02  1.65189748e-04
 3.91000000e-01 -3.17550286e-02  7.09813051e-03  4.06659398e-02  5.96485816e-03  8.91091100e-03  3.05367499e-03  1.07541567e-02  1.64402600e-04
 3.92000000e-01 -3.14440854e-02  5.99925605e-03  4.08048019e-02  5.84861126e-03  9.36071610e-03  3.40090418e-03  1.05760594e-02  1.63606610e-04
 3.93000000e-01 -3.21853805e-02  6.24210483e-03  4.11380505e-02  6.61418800e-03  8.95266950e-03  3.86241047e-03  1.04006098e-02  1.62802044e-04
 3.94000000e-01 -3.21530581e-02  5.90372068e-03  4.13811214e-02  6.81057244e-03  9.22806400e-03  4.42995940e-03  1.02277724e-02  1.61991190e-04
 3.95000000e-01 -3.21671836e-02  5.08864173e-03  4.19454281e-02  7.62463917e-03  9.77824510e-03  6.02985802e-03  1.00575125e-02  1.61178288e-04
 3.96000000e-01 -3.26152835e-02  5.71034853e-03  4.19744295e-02  6.47002352e-03  9.35914540e-03  4.26618867e-03  9.88979869e-03  1.60356839e-04
 3.97000000e-01 -3.25459408e-02  4.56969388e-03  4.21275532e-02  7.19218028e-03  9.58161170e-03  6.43900843e-03  9.72459595e-03  1.59529677e-04
 3.98000000e-01 -3.22389530e-02  4.44713262e-03  4.25103424e-02  7.51681554e-03  1.02713890e-02  7.78266612e-03  9.56187239e-03  1.58696610e-04
 3.99000000e-01 -3.31416822e-02  5.10682705e-03  4.30294534e-02  8.58064547e-03  9.88777110e-03  7.92523491e-03  9.40159531e-03  1.57857839e-04
 4.00000000e-01 -3.30753219e-02  5.20667238e-03  4.32622800e-02  9.30511156e-03  1.01869580e-02  9.37751250e-03  9.24373258e-03  1.57014341e-04
 4.01000000e-01 -3.32353531e-02  4.12998267e-03  4.36312834e-02  9.77642516e-03  1.03959300e-02  9.71831007e-03  9.08825257e-03  1.56165142e-04
 4.02000000e-01 -3.35312720e-02  4.36771016e-03  4.34642512e-02  9.23182752e-03  9.93297890e-03  9.72869773e-03  8.93512384e-03  1.55311018e-04
 4.03000000e-01 -3.40156587e-02  4.70831056e-03  4.34226488e-02  8.97648358e-03  9.40699070e-03  9.09382928e-03  8.78431527e-03  1.54452348e-04
 4.04000000e-01 -3.47713393e-02  4.31779859e-03  4.29919549e-02  8.02384767e-03  8.22061550e-03  7.11206022e-03  8.63579625e-03  1.53589125e-04
 4.05000000e-01 -3.46995845e-02  3.66184838e-03  4.29195578e-02  8.12658474e-03  8.21997250e-03  7.86205560e-03  8.48953617e-03  1.52721531e-04
 4.06000000e-01 -3.43526716e-02  2.98289707e-03  4.34464043e-02  8.95233183e-03  9.09373320e-03  1.05688961e-02  8.34550508e-03  1.51849932e-04
 4.07000000e-01 -3.43841098e-02  3.51026507e-03  4.35574496e-02  8.87878330e-03  9.17334040e-03  1.12318356e-02  8.20367339e-03  1.50973955e-04
 4.08000000e-01 -3.43707571e-02  4.21282949e-03  4.39287559e-02  9.11453319e-03  9.55799840e-03  1.21617761e-02  8.06401144e-03  1.50094326e-04
 4.09000000e-01 -3.42749352e-02  5.25673544e-03  4.36775276e-02  8.05290262e-03  9.40259280e-03  1.21483766e-02  7.92649047e-03  1.49210859e-04
 4.10000000e-01 -3.42938206e-02  5.94309929e-03  4.36879204e-02  7.67666820e-03  9.39409950e-03  1.24559795e-02  7.79108147e-03  1.48324262e-04
 4.11000000e-01 -3.43736923e-02  5.89204452e-03  4.38249758e-02  8.40141890e-03  9.45128320e-03  1.31304912e-02  7.65775595e-03  1.47433986e-04
 4.12000000e-01 -3.44002670e-02  6.14045607e-03  4.37394364e-02  7.59307237e-03  9.33916940e-03  1.25716129e-02  7.52648607e-03  1.46540912e-04
 4.13000000e-01 -3.40585663e-02  8.04037522e-03  4.42114357e-02  8.14574516e-03  1.01528700e-02  1.50185897e-02  7.39724378e-03  1.45644844e-04
 4.14000000e-01 -3.44244624e-02  7.92186196e-03  4.43781641e-02  7.85791014e-03  9.95370100e-03  1.46112734e-02  7.27000188e-03  1.44745431e-04
 4.15000000e-01 -3.48549312e-02  6.70912128e-03  4.46285768e-02  8.16416797e-03  9.77364640e-03  1.37035439e-02  7.14473292e-03  1.43844039e-04
 4.16000000e-01 -3.56720019e-02  4.97709285e-03  4.44103920e-02  7.43851526e-03  8.73838930e-03  1.12534065e-02  7.02141014e-03  1.42939962e-04
 4.17000000e-01 -3.61027587e-02  4.16498357e-03  4.47000244e-02  7.28831592e-03  8.59726600e-03  1.02952780e-02  6.90000687e-03  1.42033694e-04
 4.18000000e-01 -3.62667590e-02  3.99622343e-03  4.41054540e-02  5.50226971e-03  7.83869490e-03  8.35058492e-03  6.78049712e-03  1.41124888e-04
 4.19000000e-01 -3.63481831e-02  4.51790567e-03  4.42668026e-02  5.63344810e-03  7.91861910e-03  8.99578847e-03  6.66285465e-03  1.40214194e-04
 4.20000000e-01 -3.59431989e-02  5.22434929e-03  4.42150402e-02  5.18491094e-03  8.27184190e-03  9.24813734e-03  6.54705387e-03  1.39301923e-04
 4.21000000e-01 -3.56933870e-02  6.11655231e-03  4.43206586e-02  5.10803846e-03  8.62727180e-03  1.00619628e-02  6.43306949e-03  1.38387887e-04
 4.22000000e-01 -3.60961077e-02  5.64295735e-03  4.42953495e-02  4.48635894e-03  8.19924220e-03  8.96889155e-03  6.32087632e-03  1.37472231e-04
 4.23000000e-01 -3.69308116e-02  4.46475180e-03  4.40714723e-02  4.43203294e-03  7.14066120e-03  7.74831957e-03  6.21044978e-03  1.36555099e-04
 4.24000000e-01 -3.66792054e-02  4.79805746e-03  4.41048814e-02  4.38431022e-03  7.42567650e-03  8.03239950e-03  6.10176513e-03  1.35636785e-04
 4.25000000e-01 -3.70041200e-02  4.55327215e-03  4.40617163e-02  4.17291975e-03  7.05759660e-03  7.57753937e-03  5.99479833e-03  1.34717427e-04
 4.26000000e-01 -3.71231900e-02  4.90517989e-03  4.39365443e-02  3.63666827e-03  6.81335450e-03  7.39394180e-03  5.88952535e-03  1.33796998e-04
 4.27000000e-01 -3.66152638e-02  5.59957855e-03  4.40988840e-02  3.77393093e-03  7.48361970e-03  8.21759729e-03  5.78592256e-03  1.32875634e-04
 4.28000000e-01 -3.69525714e-02  5.51361712e-03  4.44633593e-02  4.57854037e-03  7.51078770e-03  8.93534818e-03  5.68396663e-03  1.31953772e-04
 4.29000000e-01 -3.69663763e-02  6.29295940e-03  4.49798749e-02  4.71020660e-03  8.01349910e-03  9.83740216e-03  5.58363448e-03  1.31031231e-04
 4.30000000e-01 -3.66659911e-02  7.18512627e-03  4.51987583e-02  4.91150752e-03  8.53276720e-03  1.09285722e-02  5.48490315e-03  1.30108586e-04
 4.31000000e-01 -3.66413098e-02  8.44954079e-03  4.51011780e-02  4.81036637e-03  8.45986750e-03  1.20949423e-02  5.38775025e-03  1.29185360e-04
 4.32000000e-01 -3.70392178e-02  8.68765995e-03  4.50935235e-02  5.25460294e-03  8.05430590e-03  1.27820967e-02  5.29215336e-03  1.28262267e-04
 4.33000000e-01 -3.73697911e-02  8.67765985e-03  4.54157336e-02  5.71011024e-03  8.04594200e-03  1.32232337e-02  5.19809060e-03  1.27338690e-04
 4.34000000e-01 -3.76945167e-02  9.01411597e-03  4.51743424e-02  4.56424526e-03  7.47982530e-03  1.24208021e-02  5.10554007e-03  1.26415623e-04
 4.35000000e-01 -3.75886644e-02  9.43040572e-03  4.54811063e-02  4.29229020e-03  7.89244160e-03  1.25654558e-02  5.01448040e-03  1.25492595e-04
 4.36000000e-01 -3.80812861e-02  8.16302480e-03  4.54045669e-02  3.48761583e-03  7.32328080e-03  1.04953672e-02  4.92489035e-03  1.24569866e-04
 4.37000000e-01 -3.81172760e-02  8.30510189e-03  4.52096899e-02  3.20877730e-03  7.09241420e-03  1.03644016e-02  4.83674877e-03  1.23647966e-04
 4.38000000e-01 -3.84034625e-02  8.27820785e-03  4.53584104e-02  3.47101730e-03  6.95494790e-03  1.05985044e-02  4.75003518e-03  1.22726157e-04
 4.39000000e-01 -3.87757734e-02  7.36413710e-03  4.56306851e-02  3.70582807e-03  6.85491240e-03  9.91574471e-03  4.66472895e-03  1.21805249e-04
 4.40000000e-01 -3.81761439e-02  8.88453747e-03  4.59822083e-02  4.22553139e-03  7.80606450e-03  1.19484120e-02  4.58080981e-03  1.20885200e-04
 4.41000000e-01 -3.90723875e-02  7.91360348e-03  4.61118701e-02  4.24022417e-03  7.03948310e-03  1.09971664e-02  4.49825787e-03  1.19966382e-04
 4.42000000e-01 -3.97593114e-02  8.34498576e-03  4.65117491e-02  5.30943963e-03  6.75243860e-03  1.24973049e-02  4.41705336e-03  1.19048214e-04
 4.43000000e-01 -3.97045002e-02  8.05645950e-03  4.68088605e-02  5.09772961e-03  7.10436010e-03  1.19889837e-02  4.33717685e-03  1.18131335e-04
 4.44000000e-01 -4.00594276e-02  6.98096287e-03  4.68702045e-02  4.33363181e-03  6.81077610e-03  1.01534824e-02  4.25860904e-03  1.17215838e-04
 4.45000000e-01 -4.00537261e-02  6.77366400e-03  4.70227354e-02  3.85380038e-03  6.96900910e-03  9.46387845e-03  4.18133086e-03  1.16301546e-04
 4.46000000e-01 -4.01947798e-02  6.54560171e-03  4.74355226e-02  5.08052407e-03  7.24074280e-03  1.04583193e-02  4.10532370e-03  1.15388689e-04
 4.47000000e-01 -4.09199266e-02  5.74171582e-03  4.80050179e-02  6.40837066e-03  7.08509090e-03  1.09844887e-02  4.03056882e-03  1.14477608e-04
 4.48000000e-01 -4.17416548e-02  4.42564898e-03  4.84058655e-02  6.55132641e-03  6.66421150e-03  9.81457171e-03  3.95704796e-03  1.13568260e-04
 4.49000000e-01 -4.15394844e-02  5.64848922e-03  4.83739312e-02  6.64020930e-03  6.83444710e-03  1.11255616e-02  3.88474306e-03  1.12660473e-04
 4.50000000e-01 -4.20552170e-02  4.79207846e-03  4.84835377e-02  6.81314128e-03  6.42832030e-03  1.04469445e-02  3.81363630e-03  1.11754588e-04
 4.51000000e-01 -4.20535385e-02  5.46243132e-03  4.83904969e-02  6.60395262e-03  6.33695840e-03  1.09067240e-02  3.74371008e-03  1.10850560e-04
 4.52000000e-01 -4.23170821e-02  5.95188082e-03  4.86800561e-02  6.51971832e-03  6.36297360e-03  1.13130506e-02  3.67494674e-03  1.09948958e-04
 4.53000000e-01 -4.27895113e-02  5.08990645e-03  4.94108213e-02  8.48104938e-03  6.62131050e-03  1.24085923e-02  3.60732937e-03  1.09049123e-04
 4.54000000e-01 -4.28740865e-02  5.75880667e-03  4.93558830e-02  7.57254001e-03  6.48179710e-03  1.21697953e-02  3.54084086e-03  1.08151621e-04
 4.55000000e-01 -4.36442322e-02  4.28833748e-03  4.96449383e-02  7.74118301e-03  6.00070680e-03  1.08709425e-02  3.47546446e-03  1.07256641e-04
 4.56000000e-01 -4.37830381e-02  4.44703567e-03  4.99083131e-02  7.79925537e-03  6.12527550e-03  1.10884874e-02  3.41118351e-03  1.06364129e-04
 4.57000000e-01 -4.46027097e-02  2.48159701e-03  5.02615721e-02  8.39242921e-03  5.65886240e-03  8.95074941e-03  3.34798188e-03  1.05474038e-04
 4.58000000e-01 -4.38236484e-02  4.18251597e-03  4.98743325e-02  6.89697515e-03  6.05068400e-03  9.92396109e-03  3.28584333e-03  1.04586436e-04
 4.59000000e-01 -4.47744331e-02  2.96993444e-03  4.95300352e-02  6.08346264e-03  4.75560190e-03  7.91077690e-03  3.22475201e-03  1.03701276e-04
 4.60000000e-01 -4.47601299e-02  3.20216288e-03  4.98574283e-02  6.41285306e-03  5.09729850e-03  8.29993934e-03  3.16469208e-03  1.02819311e-04
 4.61000000e-01 -4.49978806e-02  3.38557270e-03  4.99142767e-02  6.64173546e-03  4.91639640e-03  8.88505420e-03  3.10564821e-03  1.01939689e-04
 4.62000000e-01 -4.42467440e-02  5.99522906e-03  4.98921818e-02  5.52757461e-03  5.64543810e-03  1.03764853e-02  3.04760483e-03  1.01063488e-04
 4.63000000e-01 -4.49681761e-02  4.64496615e-03  5.01413288e-02  6.00770864e-03  5.17315260e-03  9.51548175e-03  2.99054700e-03  1.00189864e-04
 4.64000000e-01 -4.51974264e-02  3.77456826e-03  5.00565724e-02  4.99459349e-03  4.85914660e-03  7.63876313e-03  2.93445986e-03  9.93193274e-05
 4.65000000e-01 -4.53915170e-02  4.41957201e-03  5.02954751e-02  5.75271811e-03  4.90395750e-03  9.04459245e-03  2.87932853e-03  9.84520377e-05
 4.66000000e-01 -4.57633047e-02  3.51568746e-03  5.01679046e-02  4.90160322e-03  4.40459930e-03  7.29468623e-03  2.82513851e-03  9.75879368e-05
 4.67000000e-01 -4.59583190e-02  3.03031962e-03  5.05869424e-02  6.13174639e-03  4.62862270e-03  8.03809777e-03  2.77187550e-03  9.67270767e-05
 4.68000000e-01 -4.67231908e-02  3.11232055e-03  5.07477510e-02  6.16462806e-03  4.02455990e-03  6.25499952e-03  2.71952540e-03  9.58695079e-05
 4.69000000e-01 -4.64549705e-02  2.29252350e-03  5.13059096e-02  7.30918086e-03  4.85093990e-03  8.23995763e-03  2.66807414e-03  9.50153830e-05
 4.70000000e-01 -4.60764147e-02  3.33224153e-03  5.16446798e-02  7.74639746e-03  5.56826470e-03  9.95302810e-03  2.61750798e-03  9.41645386e-05
 4.71000000e-01 -4.58658598e-02  2.80992109e-03  5.17585939e-02  7.45501223e-03  5.89273400e-03  9.13826041e-03  2.56781333e-03  9.33174371e-05
 4.72000000e-01 -4.62566904e-02  3.07943296e-03  5.18868686e-02  7.55361628e-03  5.63017890e-03  8.50124276e-03  2.51897678e-03  9.24737064e-05
 4.73000000e-01 -4.74829640e-02  4.73874950e-03  5.16773295e-02  7.17853776e-03  4.19436590e-03  5.37401811e-03  2.47098518e-03  9.16335979e-05
 4.74000000e-01 -4.83795091e-02  6.75096245e-03  5.17552549e-02  6.85891618e-03  3.37574550e-03  3.00503403e-03  2.42382527e-03  9.07970478e-05
 4.75000000e-01 -4.85589387e-02  6.55511901e-03  5.22226609e-02  8.08685674e-03  3.66372240e-03  4.44394375e-03  2.37748426e-03  8.99643976e-05
 4.76000000e-01 -4.92574670e-02  7.61035820e-03  5.20636984e-02  7.28542870e-03  2.80623160e-03  2.63758800e-03  2.33194940e-03  8.91355812e-05
 4.77000000e-01 -4.94906390e-02  7.73192170e-03  5.19612266e-02  7.10757890e-03  2.47058670e-03  3.24688305e-03  2.28720824e-03  8.83106341e-05
 4.78000000e-01 -4.93169818e-02  6.90537465e-03  5.20100078e-02  7.35166050e-03  2.69302560e-03  3.37959736e-03  2.24324827e-03  8.74895873e-05
 4.79000000e-01 -4.90952814e-02  5.63032885e-03  5.19460481e-02  6.88952704e-03  2.85076660e-03  4.13627295e-03  2.20005745e-03  8.66721890e-05
 4.80000000e-01 -4.94075195e-02  5.76037199e-03  5.20959701e-02  6.95851270e-03  2.68845080e-03  4.06905571e-03  2.15762359e-03  8.58591392e-05
 4.81000000e-01 -4.91191010e-02  5.80954898e-03  5.21801134e-02  6.79557224e-03  3.06101270e-03  4.28882433e-03  2.11593496e-03  8.50498973e-05
 4.82000000e-01 -4.95465391e-02  6.07638670e-03  5.20495830e-02  6.25987958e-03  2.50304370e-03  4.73276082e-03  2.07497969e-03  8.42448668e-05
 4.83000000e-01 -4.95490535e-02  5.12155315e-03  5.22170325e-02  6.41550813e-03  2.66797890e-03  6.42556262e-03  2.03474628e-03  8.34437954e-05
 4.84000000e-01 -4.95045552e-02  4.39830148e-03  5.24087258e-02  6.24287799e-03  2.90417060e-03  6.34831970e-03  1.99522335e-03  8.26470785e-05
 4.85000000e-01 -4.97328042e-02  4.58846626e-03  5.19856684e-02  5.29979808e-03  2.25286310e-03  5.51497979e-03  1.95639967e-03  8.18543743e-05
 4.86000000e-01 -5.00105712e-02  4.81686260e-03  5.25778380e-02  6.00488173e-03  2.56726720e-03  5.48061379e-03  1.91826410e-03  8.10661566e-05
 4.87000000e-01 -5.08813989e-02  5.60524021e-03  5.24778176e-02  5.31728588e-03  1.59641900e-03  5.35624265e-03  1.88080580e-03  8.02820878e-05
 4.88000000e-01 -5.08163289e-02  4.52042021e-03  5.29107345e-02  6.35056976e-03  2.09440610e-03  6.00963675e-03  1.84401390e-03  7.95021902e-05
 4.89000000e-01 -5.14305620e-02  6.31044570e-03  5.31844931e-02  7.26121038e-03  1.75393060e-03  6.31825550e-03  1.80787786e-03  7.87267493e-05
 4.90000000e-01 -5.12732656e-02  6.70479625e-03  5.31017865e-02  6.85167957e-03  1.82852150e-03  7.52550111e-03  1.77238710e-03  7.79556920e-05
 4.91000000e-01 -5.17156325e-02  7.92212090e-03  5.30182305e-02  5.66849624e-03  1.30259780e-03  7.75674112e-03  1.73753126e-03  7.71891197e-05
 4.92000000e-01 -5.17448127e-02  7.53094755e-03  5.30253270e-02  6.04353491e-03  1.28051430e-03  7.96967687e-03  1.70330031e-03  7.64268801e-05
 4.93000000e-01 -5.18185048e-02  7.89783641e-03  5.30720595e-02  5.79565320e-03  1.25355500e-03  8.12152165e-03  1.66968400e-03  7.56693208e-05
 4.94000000e-01 -5.14386283e-02  7.20299519e-03  5.31611842e-02  5.17773558e-03  1.72255590e-03  6.66804941e-03  1.63667256e-03  7.49160381e-05
 4.95000000e-01 -5.12813937e-02  7.49449932e-03  5.35274561e-02  5.97464143e-03  2.24606170e-03  7.57600521e-03  1.60425619e-03  7.41673772e-05
 4.96000000e-01 -5.21189731e-02  8.66526200e-03  5.36369625e-02  6.07495989e-03  1.51798910e-03  7.40334109e-03  1.57242520e-03  7.34234266e-05
 4.97000000e-01 -5.28024838e-02  9.71043477e-03  5.34589492e-02  5.80043040e-03  6.56464830e-04  7.72871157e-03  1.54117023e-03  7.26837921e-05
 4.98000000e-01 -5.26001278e-02  9.25391583e-03  5.33731174e-02  4.92489715e-03  7.72989890e-04  7.60832294e-03  1.51048177e-03  7.19490439e-05
 4.99000000e-01 -5.29491849e-02  9.68804359e-03  5.35362458e-02  4.94917946e-03  5.87061080e-04  7.63024856e-03  1.48035063e-03  7.12187876e-05
 5.00000000e-01 -5.24774263e-02  8.42855131e-03  5.37599273e-02  5.44917488e-03  1.28250060e-03  7.07392445e-03  1.45076773e-03  7.04931900e-05
 5.01000000e-01 -5.26251635e-02  8.77886375e-03  5.38564860e-02  5.56535054e-03  1.23132190e-03  7.30956334e-03  1.42172419e-03  6.97721807e-05
 5.02000000e-01 -5.28609129e-02  9.11412340e-03  5.38976216e-02  5.13013769e-03  1.03670920e-03  7.75510308e-03  1.39321102e-03  6.90561453e-05
 5.03000000e-01 -5.23866680e-02  7.51313376e-03  5.41014401e-02  5.32737574e-03  1.71477150e-03  6.99457073e-03  1.36521959e-03  6.83446258e-05
 5.04000000e-01 -5.23819678e-02  8.11261062e-03  5.42058705e-02  4.70468253e-03  1.82390310e-03  7.17338492e-03  1.33774138e-03  6.76378568e-05
 5.05000000e-01 -5.20929035e-02  7.01633574e-03  5.43947974e-02  4.93772030e-03  2.30189470e-03  7.53378832e-03  1.31076778e-03  6.69358345e-05
 5.06000000e-01 -5.19101304e-02  5.74605509e-03  5.45087385e-02  4.67952047e-03  2.59860880e-03  6.93015210e-03  1.28429057e-03  6.62386357e-05
 5.07000000e-01 -5.15439058e-02  5.69579811e-03  5.49183285e-02  5.87285814e-03  3.37442290e-03  7.08076808e-03  1.25830145e-03  6.55461824e-05
 5.08000000e-01 -5.16800746e-02  5.49371477e-03  5.50491964e-02  5.95608573e-03  3.36912180e-03  6.54429033e-03  1.23279243e-03  6.48584044e-05
 5.09000000e-01 -5.16072871e-02  4.59809588e-03  5.55876349e-02  7.02099675e-03  3.98034810e-03  5.76406714e-03  1.20775537e-03  6.41756544e-05
 5.10000000e-01 -5.22159920e-02  5.34888718e-03  5.54405625e-02  6.85828570e-03  3.22457040e-03  4.24499017e-03  1.18318257e-03  6.34975732e-05
 5.11000000e-01 -5.15658028e-02  4.03447162e-03  5.60169135e-02  7.85544693e-03  4.45111070e-03  6.93906136e-03  1.15906625e-03  6.28242991e-05
 5.12000000e-01 -5.11331761e-02  4.29541285e-03  5.59232595e-02  6.98305397e-03  4.79008330e-03  7.08023329e-03  1.13539865e-03  6.21559624e-05
 5.13000000e-01 -5.12285503e-02  4.10717365e-03  5.60504689e-02  6.99463291e-03  4.82191860e-03  7.84463038e-03  1.11217241e-03  6.14922834e-05
 5.14000000e-01 -5.15233846e-02  5.10452684e-03  5.60674102e-02  6.49530212e-03  4.54402610e-03  7.00942133e-03  1.08938000e-03  6.08336639e-05
 5.15000000e-01 -5.21228330e-02  4.09631786e-03  5.59329671e-02  6.18094436e-03  3.81013470e-03  5.53714757e-03  1.06701418e-03  6.01797556e-05
 5.16000000e-01 -5.20249310e-02  4.15000873e-03  5.59928171e-02  6.08325482e-03  3.96788670e-03  4.80065746e-03  1.04506771e-03  5.95308844e-05
 5.17000000e-01 -5.18641764e-02  3.86126652e-03  5.61977494e-02  6.06753919e-03  4.33357350e-03  6.08985097e-03  1.02353356e-03  5.88867735e-05
 5.18000000e-01 -5.17005215e-02  4.37169833e-03  5.64077059e-02  6.44389561e-03  4.70718400e-03  7.25637203e-03  1.00240474e-03  5.82474153e-05
 5.19000000e-01 -5.20236958e-02  4.03842993e-03  5.69976176e-02  7.11171567e-03  4.97392170e-03  6.89404271e-03  9.81674360e-04  5.76129949e-05
 5.20000000e-01 -5.18587989e-02  4.11261987e-03  5.62734338e-02  5.72029399e-03  4.41463550e-03  5.73706664e-03  9.61335635e-04  5.69834976e-05
 5.21000000e-01 -5.16543481e-02  4.13250194e-03  5.63780981e-02  6.09994873e-03  4.72374950e-03  6.71705124e-03  9.41381872e-04  5.63588452e-05
 5.22000000e-01 -5.14536627e-02  4.55964984e-03  5.68684440e-02  7.34932342e-03  5.41478040e-03  8.48701540e-03  9.21806595e-04  5.57389652e-05
 5.23000000e-01 -5.19631055e-02  3.71009792e-03  5.69259788e-02  6.86423352e-03  4.96287340e-03  8.14526460e-03  9.02603180e-04  5.51242132e-05
 5.24000000e-01 -5.23438156e-02  3.28139476e-03  5.70145725e-02  6.46078788e-03  4.67075650e-03  7.13261824e-03  8.83765400e-04  5.45140807e-05
 5.25000000e-01 -5.23618370e-02  3.64668178e-03  5.67878254e-02  5.53605408e-03  4.42598820e-03  6.12239066e-03  8.65286878e-04  5.39089811e-05
 5.26000000e-01 -5.24562560e-02  4.26211324e-03  5.69104121e-02  6.05308989e-03  4.45415630e-03  6.42096542e-03  8.47161506e-04  5.33085951e-05
 5.27000000e-01 -5.31997471e-02  4.24857205e-03  5.71361344e-02  7.33149989e-03  3.93638790e-03  7.24585831e-03  8.29383150e-04  5.27130872e-05
 5.28000000e-01 -5.30319714e-02  3.41548592e-03  5.72779339e-02  7.88587452e-03  4.24596340e-03  7.87264928e-03  8.11945819e-04  5.21225571e-05
 5.29000000e-01 -5.31298408e-02  4.08092426e-03  5.68299398e-02  6.16549155e-03  3.70009950e-03  4.83214708e-03  7.94843614e-04  5.15367501e-05
 5.30000000e-01 -5.34655318e-02  4.29093448e-03  5.67925369e-02  6.60758662e-03  3.32700440e-03  5.04907949e-03  7.78070661e-04  5.09558797e-05
 5.31000000e-01 -5.36843038e-02  4.89913323e-03  5.62935364e-02  5.95313839e-03  2.60923300e-03  3.78389513e-03  7.61621344e-04  5.03797562e-05
 5.32000000e-01 -5.34600676e-02  4.13162886e-03  5.57660970e-02  4.32004501e-03  2.30602970e-03  3.73436332e-03  7.45489959e-04  4.98085293e-05
 5.33000000e-01 -5.42619721e-02  3.94341762e-03  5.62295059e-02  5.25819974e-03  1.96753350e-03  4.43447267e-03  7.29670996e-04  4.92420661e-05
 5.34000000e-01 -5.43541681e-02  4.10445689e-03  5.62884874e-02  5.13327390e-03  1.93431870e-03  3.76981132e-03  7.14158974e-04  4.86804021e-05
 5.35000000e-01 -5.44761710e-02  4.28181040e-03  5.59301254e-02  4.79722750e-03  1.45395370e-03  3.65824980e-03  6.98948492e-04  4.81235152e-05
 5.36000000e-01 -5.42289748e-02  4.08273353e-03  5.61324308e-02  5.54470355e-03  1.90345570e-03  5.13849253e-03  6.84034227e-04  4.75715456e-05
 5.37000000e-01 -5.38733926e-02  4.42675171e-03  5.65202205e-02  6.82553595e-03  2.64682820e-03  7.47175626e-03  6.69411042e-04  4.70242551e-05
 5.38000000e-01 -5.38936033e-02  5.04653167e-03  5.64735881e-02  6.41373631e-03  2.57998520e-03  7.19268285e-03  6.55073772e-04  4.64817817e-05
 5.39000000e-01 -5.34873151e-02  5.03602650e-03  5.65875878e-02  6.08330319e-03  3.10027270e-03  7.73027115e-03  6.41017378e-04  4.59439959e-05
 5.40000000e-01 -5.36841406e-02  4.89353819e-03  5.67344137e-02  6.81005349e-03  3.05027290e-03  8.84025292e-03  6.27236848e-04  4.54110301e-05
 5.41000000e-01 -5.38016188e-02  5.08502504e-03  5.71403295e-02  7.43220342e-03  3.33871030e-03  1.05413850e-02  6.13727343e-04  4.48827055e-05
 5.42000000e-01 -5.35354010e-02  5.12850169e-03  5.68721644e-02  6.28186219e-03  3.33676330e-03  9.50717660e-03  6.00483998e-04  4.43591507e-05
 5.43000000e-01 -5.35225985e-02  5.64436053e-03  5.68289115e-02  6.10609116e-03  3.30631310e-03  8.92529596e-03  5.87502071e-04  4.38403387e-05
 5.44000000e-01 -5.39787140e-02  6.74789843e-03  5.65440232e-02  5.28356012e-03  2.56530990e-03  7.51289427e-03  5.74776986e-04  4.33260471e-05
 5.45000000e-01 -5.38872211e-02  6.62808092e-03  5.67856496e-02  5.11105206e-03  2.89842860e-03  8.07788902e-03  5.62303998e-04  4.28165937e-05
 5.46000000e-01 -5.38996614e-02  5.84876589e-03  5.68598411e-02  4.32376092e-03  2.96018030e-03  6.64255672e-03  5.50078717e-04  4.23116597e-05
 5.47000000e-01 -5.45287850e-02  5.75150309e-03  5.67132671e-02  3.75484314e-03  2.18448190e-03  5.04499914e-03  5.38096634e-04  4.18115092e-05
 5.48000000e-01 -5.45137797e-02  5.54907227e-03  5.65909380e-02  3.20283985e-03  2.07715840e-03  4.78938731e-03  5.26353397e-04  4.13158732e-05
 5.49000000e-01 -5.42008104e-02  5.08195392e-03  5.74759046e-02  5.00288295e-03  3.27509370e-03  7.33850035e-03  5.14844722e-04  4.08247758e-05
 5.50000000e-01 -5.40381860e-02  5.48402107e-03  5.73519083e-02  4.62331829e-03  3.31372240e-03  7.88382293e-03  5.03566301e-04  4.03383750e-05
 5.51000000e-01 -5.43883737e-02  5.31594762e-03  5.71512037e-02  3.39544162e-03  2.76283070e-03  6.28139810e-03  4.92514025e-04  3.98564569e-05
 5.52000000e-01 -5.46295377e-02  5.40090385e-03  5.69667611e-02  3.59754924e-03  2.33722370e-03  5.76320326e-03  4.81683758e-04  3.93790861e-05
 5.53000000e-01 -5.49697974e-02  5.90539248e-03  5.69900824e-02  3.59196168e-03  2.02028540e-03  5.74655540e-03  4.71071516e-04  3.89062810e-05
 5.54000000e-01 -5.52611746e-02  6.60398863e-03  5.68944529e-02  2.82052017e-03  1.63327870e-03  5.78290144e-03  4.60673247e-04  3.84379637e-05
 5.55000000e-01 -5.49951099e-02  7.04621365e-03  5.70507210e-02  3.61364047e-03  2.05561160e-03  6.69929837e-03  4.50485131e-04  3.79740208e-05
 5.56000000e-01 -5.49473221e-02  6.47046233e-03  5.74801537e-02  3.78480242e-03  2.53283190e-03  6.24972640e-03  4.40503280e-04  3.75146433e-05
 5.57000000e-01 -5.47866215e-02  6.66029328e-03  5.73121800e-02  3.91716317e-03  2.52555880e-03  6.76407185e-03  4.30723909e-04  3.70597551e-05
 5.58000000e-01 -5.46875855e-02  7.02795916e-03  5.74560799e-02  3.92658540e-03  2.76849400e-03  6.92405686e-03  4.21143290e-04  3.66092389e-05
 5.59000000e-01 -5.48064204e-02  5.84696793e-03  5.75026740e-02  4.28702045e-03  2.69625360e-03  7.55495610e-03  4.11757837e-04  3.61630271e-05
 5.60000000e-01 -5.44984573e-02  6.25588683e-03  5.74540560e-02  4.76227995e-03  2.95559910e-03  9.48229855e-03  4.02563855e-04  3.57212979e-05
 5.61000000e-01 -5.45098535e-02  6.09130090e-03  5.75215942e-02  4.87939366e-03  3.01174110e-03  9.68351543e-03  3.93557869e-04  3.52838546e-05
 5.62000000e-01 -5.49639406e-02  4.97825539e-03  5.78771145e-02  5.06530127e-03  2.91317370e-03  8.96932136e-03  3.84736417e-04  3.48507107e-05
 5.63000000e-01 -5.54364879e-02  4.68702238e-03  5.79088170e-02  5.70654765e-03  2.47232830e-03  7.19650912e-03  3.76096012e-04  3.44219961e-05
 5.64000000e-01 -5.53706833e-02  4.48473432e-03  5.81402722e-02  5.73586158e-03  2.76958830e-03  8.17359796e-03  3.67633303e-04  3.39975162e-05
 5.65000000e-01 -5.47474816e-02  6.21740877e-03  5.80773791e-02  5.83088441e-03  3.32989790e-03  9.16456159e-03  3.59345025e-04  3.35772042e-05
 5.66000000e-01 -5.56225224e-02  5.19837379e-03  5.83129328e-02  6.40939997e-03  2.69040980e-03  9.16734501e-03  3.51227892e-04  3.31611876e-05
 5.67000000e-01 -5.52475689e-02  5.96195864e-03  5.82558851e-02  6.04825533e-03  3.00831560e-03  9.18011703e-03  3.43278706e-04  3.27493558e-05
 5.68000000e-01 -5.60051247e-02  5.20454899e-03  5.79877526e-02  6.49239549e-03  1.98262760e-03  7.07832005e-03  3.35494319e-04  3.23417168e-05
 5.69000000e-01 -5.58680435e-02  6.23078409e-03  5.79966311e-02  6.67006773e-03  2.12858760e-03  7.89428932e-03  3.27871670e-04  3.19381649e-05
 5.70000000e-01 -5.62583409e-02  6.17763255e-03  5.82276083e-02  5.23707007e-03  1.96926750e-03  7.82100066e-03  3.20407637e-04  3.15388551e-05
 5.71000000e-01 -5.62178060e-02  5.73100200e-03  5.76417184e-02  4.98167261e-03  1.42391250e-03  6.22185962e-03  3.13099294e-04  3.11435698e-05
 5.72000000e-01 -5.65203905e-02  5.72980171e-03  5.76088943e-02  4.51357324e-03  1.08850360e-03  5.65600291e-03  3.05943687e-04  3.07524266e-05
 5.73000000e-01 -5.67841850e-02  5.48412833e-03  5.76687015e-02  4.77767010e-03  8.84516950e-04  4.95841327e-03  2.98937910e-04  3.03652825e-05
 5.74000000e-01 -5.69628339e-02  4.86656235e-03  5.73299719e-02  4.66963945e-03  3.67137870e-04  2.74857722e-03  2.92079140e-04  2.99821446e-05
 5.75000000e-01 -5.71435010e-02  4.36529049e-03  5.76517421e-02  4.03387464e-03  5.08241270e-04  3.27083317e-03  2.85364563e-04  2.96030523e-05
 5.76000000e-01 -5.77639689e-02  4.84133026e-03  5.76955777e-02  3.74282055e-03 -6.83909360e-05  3.27595463e-03  2.78791479e-04  2.92278695e-05
 5.77000000e-01 -5.81021461e-02  4.13731034e-03  5.77317206e-02  4.11320146e-03 -3.70425750e-04  2.77455554e-03  2.72357096e-04  2.88567013e-05
 5.78000000e-01 -5.79184595e-02  3.69994754e-03  5.77385910e-02  3.86688261e-03 -1.79868420e-04  3.42721146e-03  2.66058834e-04  2.84894144e-05
 5.79000000e-01 -5.76065229e-02  3.64914399e-03  5.72595289e-02  3.68568388e-03 -3.46994250e-04  2.61496523e-03  2.59894089e-04  2.81260131e-05
 5.80000000e-01 -5.78752302e-02  3.60795858e-03  5.68439303e-02  3.51170821e-03 -1.03129910e-03  4.23062836e-03  2.53860234e-04  2.77664962e-05
 5.81000000e-01 -5.76610246e-02  3.53330419e-03  5.69374189e-02  3.42703140e-03 -7.23605290e-04  3.47621031e-03  2.47954813e-04  2.74108019e-05
 5.82000000e-01 -5.81289639e-02  3.14483914e-03  5.65148902e-02  2.77563161e-03 -1.61407430e-03  4.38676430e-03  2.42175315e-04  2.70588974e-05
 5.83000000e-01 -5.84691830e-02  3.24267923e-03  5.64700972e-02  2.33450096e-03 -1.99908580e-03  4.11687486e-03  2.36519331e-04  2.67107857e-05
 5.84000000e-01 -5.87830265e-02  4.40788785e-03  5.59561691e-02  2.94795450e-03 -2.82685800e-03  6.36728359e-03  2.30984432e-04  2.63664332e-05
 5.85000000e-01 -5.83660284e-02  3.32934686e-03  5.64473295e-02  2.45589487e-03 -1.91869940e-03  4.54631181e-03  2.25568288e-04  2.60258413e-05
 5.86000000e-01 -5.90117277e-02  4.16679522e-03  5.64219382e-02  2.19443729e-03 -2.58978940e-03  5.36872312e-03  2.20268608e-04  2.56888529e-05
 5.87000000e-01 -5.85975511e-02  3.43716493e-03  5.64067777e-02  2.44585942e-03 -2.19077350e-03  4.71793370e-03  2.15083108e-04  2.53555636e-05
 5.88000000e-01 -5.85894826e-02  3.59311359e-03  5.63860575e-02  2.88277524e-03 -2.20342570e-03  5.30897621e-03  2.10009543e-04  2.50259708e-05
 5.89000000e-01 -5.88450286e-02  4.42530415e-03  5.61468071e-02  3.44572268e-03 -2.69822160e-03  6.87723702e-03  2.05045732e-04  2.46999213e-05
 5.90000000e-01 -5.85736910e-02  3.61781035e-03  5.62989015e-02  3.34457298e-03 -2.27478920e-03  5.96546489e-03  2.00189532e-04  2.43774467e-05
 5.91000000e-01 -5.80857481e-02  3.85802971e-03  5.62533221e-02  3.59036451e-03 -1.83242610e-03  5.01511838e-03  1.95438834e-04  2.40585170e-05
 5.92000000e-01 -5.87565395e-02  3.95934247e-03  5.64511770e-02  3.19818013e-03 -2.30536260e-03  6.15885210e-03  1.90791538e-04  2.37431006e-05
 5.93000000e-01 -5.92164620e-02  4.64844837e-03  5.69858029e-02  3.01344573e-03 -2.23065920e-03  6.66761916e-03  1.86245604e-04  2.34312253e-05
 5.94000000e-01 -5.92839789e-02  4.76073676e-03  5.74500308e-02  2.09076377e-03 -1.83394840e-03  5.61997740e-03  1.81799055e-04  2.31228037e-05
 5.95000000e-01 -5.89662541e-02  3.83966844e-03  5.74172775e-02  2.07044348e-03 -1.54897610e-03  4.63850107e-03  1.77449894e-04  2.28178324e-05
 5.96000000e-01 -5.90384623e-02  3.77458450e-03  5.74163280e-02  2.39326508e-03 -1.62213460e-03  5.15676710e-03  1.73196181e-04  2.25162528e-05
 5.97000000e-01 -5.90498529e-02  4.32105902e-03  5.74450661e-02  1.99228152e-03 -1.60478700e-03  5.29878401e-03  1.69036064e-04  2.22180383e-05
 5.98000000e-01 -5.88704795e-02  3.52366148e-03  5.73454575e-02  2.60568332e-03 -1.52502140e-03  5.10340252e-03  1.64967617e-04  2.19231559e-05
 5.99000000e-01 -5.87276945e-02  3.53474232e-03  5.75639336e-02  2.35816949e-03 -1.16376090e-03  4.86265048e-03  1.60989049e-04  2.16316334e-05
 6.00000000e-01 -5.86180092e-02  3.37623276e-03  5.82545677e-02  2.67373232e-03 -3.63442090e-04  4.52959667e-03  1.57098549e-04  2.13433858e-05


==> anc/fig2a.dat <==
# columns   data
# -------------------------------
#       0   tau
#    1  2   PH and error
#    3  4   P(large-Nc) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.89444080e-01  5.66670894e-04  9.89457911e-01  6.84365096e-06
 2.00000000e-03  9.79011630e-01  5.97899230e-04  9.78997371e-01  1.53166369e-05
 3.00000000e-03  9.68388190e-01  8.98739484e-04  9.68618303e-01  2.53330639e-05
 4.00000000e-03  9.58025620e-01  9.06906965e-04  9.58320528e-01  3.65539110e-05
 5.00000000e-03  9.48303170e-01  1.87669348e-03  9.48103959e-01  4.90559579e-05
 6.00000000e-03  9.37855270e-01  1.75971452e-03  9.37968406e-01  6.26040889e-05
 7.00000000e-03  9.28259080e-01  3.26607025e-03  9.27913695e-01  7.70834881e-05
 8.00000000e-03  9.18226010e-01  3.12830857e-03  9.17939686e-01  9.24390133e-05
 9.00000000e-03  9.08842540e-01  3.14022986e-03  9.08046140e-01  1.08425854e-04
 1.00000000e-02  8.98578480e-01  1.95438906e-03  8.98232887e-01  1.25107553e-04
 1.10000000e-02  8.89660770e-01  3.45573440e-03  8.88499718e-01  1.42338697e-04
 1.20000000e-02  8.79704890e-01  3.45703314e-03  8.78846401e-01  1.60033086e-04
 1.30000000e-02  8.69905170e-01  2.30710632e-03  8.69272700e-01  1.78106228e-04
 1.40000000e-02  8.60487380e-01  2.30765595e-03  8.59778394e-01  1.96493881e-04
 1.50000000e-02  8.51086640e-01  2.82429501e-03  8.50363205e-01  2.15096193e-04
 1.60000000e-02  8.42206970e-01  2.99501948e-03  8.41026922e-01  2.33980497e-04
 1.70000000e-02  8.33695900e-01  4.00597968e-03  8.31769226e-01  2.52938902e-04
 1.80000000e-02  8.23848410e-01  3.50570034e-03  8.22589901e-01  2.72022014e-04
 1.90000000e-02  8.15073090e-01  2.94008368e-03  8.13488620e-01  2.91152962e-04
 2.00000000e-02  8.04693300e-01  2.49614738e-03  8.04465110e-01  3.10256525e-04
 2.10000000e-02  7.95073450e-01  5.33284307e-03  7.95519092e-01  3.29366171e-04
 2.20000000e-02  7.86074330e-01  6.44199363e-03  7.86650253e-01  3.48354909e-04
 2.30000000e-02  7.76661020e-01  6.94599817e-03  7.77858275e-01  3.67239702e-04
 2.40000000e-02  7.67617310e-01  8.17780861e-03  7.69142857e-01  3.85984510e-04
 2.50000000e-02  7.59154500e-01  8.37320456e-03  7.60503695e-01  4.04588992e-04
 2.60000000e-02  7.51385590e-01  5.76267923e-03  7.51940434e-01  4.22983422e-04
 2.70000000e-02  7.43604840e-01  5.29764741e-03  7.43452782e-01  4.41237673e-04
 2.80000000e-02  7.35113800e-01  5.21077244e-03  7.35040363e-01  4.59197063e-04
 2.90000000e-02  7.26930540e-01  4.94991054e-03  7.26702850e-01  4.76915102e-04
 3.00000000e-02  7.17656750e-01  6.24310548e-03  7.18439915e-01  4.94376304e-04
 3.10000000e-02  7.09089070e-01  7.91179371e-03  7.10251193e-01  5.11582427e-04
 3.20000000e-02  7.02327880e-01  5.39879000e-03  7.02136338e-01  5.28434644e-04
 3.30000000e-02  6.95533260e-01  5.66540877e-03  6.94094983e-01  5.45036459e-04
 3.40000000e-02  6.87158330e-01  6.25659823e-03  6.86126762e-01  5.61290188e-04
 3.50000000e-02  6.79493890e-01  5.35782027e-03  6.78231325e-01  5.77215792e-04
 3.60000000e-02  6.69746260e-01  8.21665835e-03  6.70408303e-01  5.92849216e-04
 3.70000000e-02  6.61063410e-01  1.05903045e-02  6.62657296e-01  6.08111609e-04
 3.80000000e-02  6.53139050e-01  1.12605948e-02  6.54977966e-01  6.23039389e-04
 3.90000000e-02  6.46865800e-01  8.74518618e-03  6.47369896e-01  6.37603769e-04
 4.00000000e-02  6.38417170e-01  8.33983269e-03  6.39832731e-01  6.51840757e-04
 4.10000000e-02  6.31912440e-01  5.17486710e-03  6.32366053e-01  6.65706003e-04
 4.20000000e-02  6.23888580e-01  5.12384618e-03  6.24969508e-01  6.79203754e-04
 4.30000000e-02  6.17692290e-01  3.27351029e-03  6.17642692e-01  6.92338213e-04
 4.40000000e-02  6.10942770e-01  3.89925449e-03  6.10385204e-01  7.05097934e-04
 4.50000000e-02  6.03633020e-01  5.22368125e-03  6.03196655e-01  7.17533997e-04
 4.60000000e-02  5.96519390e-01  5.02237314e-03  5.96076644e-01  7.29588197e-04
 4.70000000e-02  5.89359740e-01  5.90407570e-03  5.89024768e-01  7.41249854e-04
 4.80000000e-02  5.82648680e-01  6.06100096e-03  5.82040625e-01  7.52584974e-04
 4.90000000e-02  5.75771250e-01  6.50347607e-03  5.75123813e-01  7.63536663e-04
 5.00000000e-02  5.68749460e-01  5.60185008e-03  5.68273931e-01  7.74155067e-04
 5.10000000e-02  5.62300850e-01  5.02737202e-03  5.61490548e-01  7.84399223e-04
 5.20000000e-02  5.55903380e-01  4.64612169e-03  5.54773278e-01  7.94273978e-04
 5.30000000e-02  5.47788910e-01  6.30382577e-03  5.48121706e-01  8.03843404e-04
 5.40000000e-02  5.41185680e-01  7.10663687e-03  5.41535402e-01  8.13008095e-04
 5.50000000e-02  5.35504870e-01  5.60885892e-03  5.35013968e-01  8.21861452e-04
 5.60000000e-02  5.28601450e-01  8.21776122e-03  5.28556990e-01  8.30363747e-04
 5.70000000e-02  5.21363180e-01  9.88989897e-03  5.22164027e-01  8.38476266e-04
 5.80000000e-02  5.16414610e-01  6.92960806e-03  5.15834697e-01  8.46305125e-04
 5.90000000e-02  5.09514750e-01  5.37787110e-03  5.09568559e-01  8.53811029e-04
 6.00000000e-02  5.01220100e-01  9.98004177e-03  5.03365191e-01  8.60955719e-04
 6.10000000e-02  4.95626270e-01  9.38386256e-03  4.97224197e-01  8.67786666e-04
 6.20000000e-02  4.89712330e-01  9.34520626e-03  4.91145126e-01  8.74294109e-04
 6.30000000e-02  4.84037070e-01  1.00570041e-02  4.85127573e-01  8.80482585e-04
 6.40000000e-02  4.77962140e-01  1.19917584e-02  4.79171117e-01  8.86370450e-04
 6.50000000e-02  4.71629420e-01  1.48482224e-02  4.73275326e-01  8.91948133e-04
 6.60000000e-02  4.65003190e-01  1.77147197e-02  4.67439783e-01  8.97206389e-04
 6.70000000e-02  4.59938700e-01  1.60043603e-02  4.61664071e-01  9.02177091e-04
 6.80000000e-02  4.54313550e-01  1.59952232e-02  4.55947761e-01  9.06864360e-04
 6.90000000e-02  4.48319330e-01  1.83904595e-02  4.50290414e-01  9.11231973e-04
 7.00000000e-02  4.43092030e-01  1.74869862e-02  4.44691643e-01  9.15338192e-04
 7.10000000e-02  4.36855250e-01  1.63272817e-02  4.39150985e-01  9.19146961e-04
 7.20000000e-02  4.33295790e-01  1.12495141e-02  4.33668043e-01  9.22689187e-04
 7.30000000e-02  4.27840770e-01  1.10427792e-02  4.28242396e-01  9.25968854e-04
 7.40000000e-02  4.22292190e-01  1.12243270e-02  4.22873599e-01  9.29002909e-04
 7.50000000e-02  4.16818290e-01  1.19563959e-02  4.17561245e-01  9.31743299e-04
 7.60000000e-02  4.10287510e-01  1.40941042e-02  4.12304893e-01  9.34207489e-04
 7.70000000e-02  4.04939950e-01  1.53505510e-02  4.07104153e-01  9.36463747e-04
 7.80000000e-02  3.99920450e-01  1.73525572e-02  4.01958574e-01  9.38451675e-04
 7.90000000e-02  3.94846110e-01  1.61964711e-02  3.96867757e-01  9.40213433e-04
 8.00000000e-02  3.90144840e-01  1.50638147e-02  3.91831255e-01  9.41702393e-04
 8.10000000e-02  3.84851200e-01  1.65602926e-02  3.86848671e-01  9.42985326e-04
 8.20000000e-02  3.79772750e-01  1.71920919e-02  3.81919575e-01  9.44040712e-04
 8.30000000e-02  3.74299930e-01  1.90781540e-02  3.77043562e-01  9.44872262e-04
 8.40000000e-02  3.69588750e-01  1.83573325e-02  3.72220192e-01  9.45483615e-04
 8.50000000e-02  3.65815200e-01  1.73008317e-02  3.67449052e-01  9.45866273e-04
 8.60000000e-02  3.60961470e-01  1.89520371e-02  3.62729743e-01  9.46036161e-04
 8.70000000e-02  3.56579560e-01  2.00163098e-02  3.58061844e-01  9.46032800e-04
 8.80000000e-02  3.52383090e-01  1.88613890e-02  3.53444922e-01  9.45799490e-04
 8.90000000e-02  3.47276240e-01  1.90298138e-02  3.48878586e-01  9.45387561e-04
 9.00000000e-02  3.42713100e-01  1.98137979e-02  3.44362407e-01  9.44764768e-04
 9.10000000e-02  3.38414080e-01  1.91368751e-02  3.39895984e-01  9.43969849e-04
 9.20000000e-02  3.33551090e-01  2.03203053e-02  3.35478895e-01  9.42970966e-04
 9.30000000e-02  3.27935720e-01  2.26677146e-02  3.31110754e-01  9.41817888e-04
 9.40000000e-02  3.23345430e-01  2.10445761e-02  3.26791131e-01  9.40478937e-04
 9.50000000e-02  3.18192640e-01  2.39774915e-02  3.22519621e-01  9.38946097e-04
 9.60000000e-02  3.13623770e-01  2.34200762e-02  3.18295834e-01  9.37268136e-04
 9.70000000e-02  3.09388980e-01  2.20486085e-02  3.14119346e-01  9.35413979e-04
 9.80000000e-02  3.04660270e-01  2.33531285e-02  3.09989771e-01  9.33409223e-04
 9.90000000e-02  3.01657980e-01  2.07396064e-02  3.05906701e-01  9.31278817e-04
 1.00000000e-01  2.97086910e-01  2.19732377e-02  3.01869732e-01  9.28948052e-04
 1.01000000e-01  2.92781630e-01  2.26063763e-02  2.97878472e-01  9.26497314e-04
 1.02000000e-01  2.89614080e-01  2.15299886e-02  2.93932521e-01  9.23885445e-04
 1.03000000e-01  2.85128120e-01  2.39519670e-02  2.90031482e-01  9.21147941e-04
 1.04000000e-01  2.80151010e-01  2.68502832e-02  2.86174958e-01  9.18255109e-04
 1.05000000e-01  2.76971680e-01  2.43388729e-02  2.82362568e-01  9.15252626e-04
 1.06000000e-01  2.73764510e-01  2.21928759e-02  2.78593910e-01  9.12121524e-04
 1.07000000e-01  2.69499460e-01  2.32003202e-02  2.74868596e-01  9.08843403e-04
 1.08000000e-01  2.65282520e-01  2.42403960e-02  2.71186249e-01  9.05473446e-04
 1.09000000e-01  2.62223570e-01  2.30840707e-02  2.67546466e-01  9.01941006e-04
 1.10000000e-01  2.59386550e-01  2.20884256e-02  2.63948875e-01  8.98311229e-04
 1.11000000e-01  2.55715330e-01  2.11971666e-02  2.60393098e-01  8.94586208e-04
 1.12000000e-01  2.51785900e-01  2.17400315e-02  2.56878737e-01  8.90747673e-04
 1.13000000e-01  2.48130340e-01  2.23318042e-02  2.53405429e-01  8.86798109e-04
 1.14000000e-01  2.44124340e-01  2.19048025e-02  2.49972791e-01  8.82749960e-04
 1.15000000e-01  2.40853720e-01  2.34298244e-02  2.46580444e-01  8.78595476e-04
 1.16000000e-01  2.37099980e-01  2.44580054e-02  2.43228022e-01  8.74356820e-04
 1.17000000e-01  2.33686500e-01  2.27266628e-02  2.39915139e-01  8.69996674e-04
 1.18000000e-01  2.29836250e-01  2.49815140e-02  2.36641444e-01  8.65576295e-04
 1.19000000e-01  2.26720640e-01  2.32241951e-02  2.33406567e-01  8.61087517e-04
 1.20000000e-01  2.24501430e-01  2.03774018e-02  2.30210122e-01  8.56474319e-04
 1.21000000e-01  2.21903660e-01  1.91710665e-02  2.27051764e-01  8.51787347e-04
 1.22000000e-01  2.18791670e-01  1.93262324e-02  2.23931130e-01  8.47047421e-04
 1.23000000e-01  2.15273990e-01  1.94863319e-02  2.20847852e-01  8.42208885e-04
 1.24000000e-01  2.12078440e-01  2.08568100e-02  2.17801572e-01  8.37302202e-04
 1.25000000e-01  2.09771860e-01  1.86780951e-02  2.14791946e-01  8.32338477e-04
 1.26000000e-01  2.07826800e-01  1.68315780e-02  2.11818602e-01  8.27282371e-04
 1.27000000e-01  2.04937170e-01  1.48994726e-02  2.08881201e-01  8.22182039e-04
 1.28000000e-01  2.01420160e-01  1.61379072e-02  2.05979396e-01  8.17011555e-04
 1.29000000e-01  1.98248150e-01  1.74049761e-02  2.03112823e-01  8.11781835e-04
 1.30000000e-01  1.96165050e-01  1.49578395e-02  2.00281150e-01  8.06494604e-04
 1.31000000e-01  1.94568650e-01  1.22870102e-02  1.97484027e-01  8.01169348e-04
 1.32000000e-01  1.92594940e-01  1.10079195e-02  1.94721110e-01  7.95754285e-04
 1.33000000e-01  1.90011780e-01  1.21630457e-02  1.91992073e-01  7.90330869e-04
 1.34000000e-01  1.88147470e-01  1.07150634e-02  1.89296556e-01  7.84829997e-04
 1.35000000e-01  1.84537640e-01  1.38749634e-02  1.86634247e-01  7.79305831e-04
 1.36000000e-01  1.82074620e-01  1.29673186e-02  1.84004794e-01  7.73724979e-04
 1.37000000e-01  1.79097130e-01  1.38505931e-02  1.81407872e-01  7.68097748e-04
 1.38000000e-01  1.76709340e-01  1.21533538e-02  1.78843158e-01  7.62442659e-04
 1.39000000e-01  1.75033550e-01  1.20248740e-02  1.76310325e-01  7.56760884e-04
 1.40000000e-01  1.72506540e-01  1.19749366e-02  1.73809037e-01  7.51036852e-04
 1.41000000e-01  1.70238020e-01  1.11565713e-02  1.71338980e-01  7.45263788e-04
 1.42000000e-01  1.68181510e-01  1.15549397e-02  1.68899834e-01  7.39484541e-04
 1.43000000e-01  1.66255200e-01  1.16364439e-02  1.66491272e-01  7.33658962e-04
 1.44000000e-01  1.63103580e-01  1.45052754e-02  1.64112994e-01  7.27821197e-04
 1.45000000e-01  1.61291440e-01  1.30481680e-02  1.61764663e-01  7.21947918e-04
 1.46000000e-01  1.59223910e-01  1.26190428e-02  1.59445992e-01  7.16064613e-04
 1.47000000e-01  1.56717840e-01  1.39334293e-02  1.57156658e-01  7.10156240e-04
 1.48000000e-01  1.53955490e-01  1.35652061e-02  1.54896353e-01  7.04216130e-04
 1.49000000e-01  1.51776610e-01  1.37690615e-02  1.52664775e-01  6.98269155e-04
 1.50000000e-01  1.51228380e-01  1.00558911e-02  1.50461616e-01  6.92300593e-04
 1.51000000e-01  1.49180230e-01  8.52006063e-03  1.48286583e-01  6.86311641e-04
 1.52000000e-01  1.47342760e-01  9.62819664e-03  1.46139375e-01  6.80326430e-04
 1.53000000e-01  1.45755490e-01  8.47441146e-03  1.44019696e-01  6.74330391e-04
 1.54000000e-01  1.44664430e-01  8.66371260e-03  1.41927248e-01  6.68324475e-04
 1.55000000e-01  1.42910420e-01  9.20971808e-03  1.39861743e-01  6.62302142e-04
 1.56000000e-01  1.40714750e-01  9.22244708e-03  1.37822887e-01  6.56279366e-04
 1.57000000e-01  1.39475170e-01  8.87747934e-03  1.35810396e-01  6.50249527e-04
 1.58000000e-01  1.37981830e-01  8.66046802e-03  1.33823980e-01  6.44220861e-04
 1.59000000e-01  1.35702630e-01  8.12281868e-03  1.31863361e-01  6.38186831e-04
 1.60000000e-01  1.32647210e-01  8.11529140e-03  1.29928261e-01  6.32155560e-04
 1.61000000e-01  1.31162720e-01  9.51599877e-03  1.28018386e-01  6.26113373e-04
 1.62000000e-01  1.28634850e-01  9.94353212e-03  1.26133476e-01  6.20089816e-04
 1.63000000e-01  1.26559160e-01  1.01275235e-02  1.24273248e-01  6.14064037e-04
 1.64000000e-01  1.24610950e-01  1.03818616e-02  1.22437435e-01  6.08050916e-04
 1.65000000e-01  1.22278520e-01  1.18236114e-02  1.20625757e-01  6.02023090e-04
 1.66000000e-01  1.20579150e-01  1.14496942e-02  1.18837952e-01  5.96016257e-04
 1.67000000e-01  1.18658720e-01  1.21497220e-02  1.17073760e-01  5.90023907e-04
 1.68000000e-01  1.16694190e-01  1.13340814e-02  1.15332908e-01  5.84032885e-04
 1.69000000e-01  1.13894830e-01  9.89133051e-03  1.13615140e-01  5.78057504e-04
 1.70000000e-01  1.12123440e-01  1.02382610e-02  1.11920190e-01  5.72091501e-04
 1.71000000e-01  1.10688990e-01  1.00807223e-02  1.10247806e-01  5.66122185e-04
 1.72000000e-01  1.08609370e-01  1.02505284e-02  1.08597739e-01  5.60190115e-04
 1.73000000e-01  1.06764150e-01  1.09776601e-02  1.06969722e-01  5.54255898e-04
 1.74000000e-01  1.04257840e-01  1.33924975e-02  1.05363518e-01  5.48352986e-04
 1.75000000e-01  1.02209960e-01  1.42410251e-02  1.03778870e-01  5.42468569e-04
 1.76000000e-01  1.00833310e-01  1.39570075e-02  1.02215533e-01  5.36583830e-04
 1.77000000e-01  9.86710430e-02  1.58808331e-02  1.00673261e-01  5.30731423e-04
 1.78000000e-01  9.74021920e-02  1.40090720e-02  9.91518201e-02  5.24892530e-04
 1.79000000e-01  9.62645980e-02  1.31072460e-02  9.76509626e-02  5.19086469e-04
 1.80000000e-01  9.54512230e-02  1.19404683e-02  9.61704449e-02  5.13282227e-04
 1.81000000e-01  9.30976150e-02  1.55384476e-02  9.47100440e-02  5.07511495e-04
 1.82000000e-01  9.19493000e-02  1.49200300e-02  9.32695204e-02  5.01768220e-04
 1.83000000e-01  9.04256300e-02  1.44375274e-02  9.18486367e-02  4.96028294e-04
 1.84000000e-01  8.92930760e-02  1.36646668e-02  9.04471761e-02  4.90334742e-04
 1.85000000e-01  8.86381200e-02  1.16016975e-02  8.90648937e-02  4.84651397e-04
 1.86000000e-01  8.73326610e-02  1.02292465e-02  8.77015826e-02  4.79014558e-04
 1.87000000e-01  8.66367830e-02  8.24885361e-03  8.63570026e-02  4.73382708e-04
 1.88000000e-01  8.55291860e-02  9.27746689e-03  8.50309391e-02  4.67779994e-04
 1.89000000e-01  8.45627560e-02  8.35919194e-03  8.37231794e-02  4.62229828e-04
 1.90000000e-01  8.39764400e-02  9.36544155e-03  8.24334958e-02  4.56685753e-04
 1.91000000e-01  8.24569330e-02  9.40679736e-03  8.11616739e-02  4.51171336e-04
 1.92000000e-01  8.13709440e-02  8.20728102e-03  7.99075018e-02  4.45686746e-04
 1.93000000e-01  7.91486150e-02  8.44708108e-03  7.86707750e-02  4.40243412e-04
 1.94000000e-01  7.76890800e-02  7.41513207e-03  7.74512741e-02  4.34818874e-04
 1.95000000e-01  7.50567440e-02  6.83786266e-03  7.62487931e-02  4.29419085e-04
 1.96000000e-01  7.30241990e-02  7.29290580e-03  7.50631280e-02  4.24066304e-04
 1.97000000e-01  7.17839760e-02  7.77853357e-03  7.38940824e-02  4.18743945e-04
 1.98000000e-01  7.03782210e-02  8.81752305e-03  7.27414397e-02  4.13446694e-04
 1.99000000e-01  6.85964090e-02  1.09619579e-02  7.16050129e-02  4.08180211e-04
 2.00000000e-01  6.83692710e-02  9.13827374e-03  7.04846003e-02  4.02960585e-04
 2.01000000e-01  6.72342370e-02  7.91697142e-03  6.93800025e-02  3.97766417e-04
 2.02000000e-01  6.62905240e-02  7.59879795e-03  6.82910274e-02  3.92603195e-04
 2.03000000e-01  6.51206820e-02  8.96246131e-03  6.72174847e-02  3.87476238e-04
 2.04000000e-01  6.43291430e-02  7.11253817e-03  6.61591858e-02  3.82390693e-04
 2.05000000e-01  6.34084240e-02  7.82927991e-03  6.51159393e-02  3.77336173e-04
 2.06000000e-01  6.31695310e-02  7.85094013e-03  6.40875553e-02  3.72317845e-04
 2.07000000e-01  6.21733210e-02  8.74783540e-03  6.30738562e-02  3.67340744e-04
 2.08000000e-01  6.11945340e-02  9.90456264e-03  6.20746561e-02  3.62399713e-04
 2.09000000e-01  6.00556830e-02  9.53252890e-03  6.10897710e-02  3.57489756e-04
 2.10000000e-01  5.83032140e-02  9.95658856e-03  6.01190237e-02  3.52610963e-04
 2.11000000e-01  5.75851680e-02  1.05363905e-02  5.91622388e-02  3.47773179e-04
 2.12000000e-01  5.67514460e-02  1.01798458e-02  5.82192426e-02  3.42981091e-04
 2.13000000e-01  5.63524910e-02  1.11483709e-02  5.72898538e-02  3.38215197e-04
 2.14000000e-01  5.53307770e-02  1.13301801e-02  5.63739119e-02  3.33504293e-04
 2.15000000e-01  5.46387540e-02  1.22483259e-02  5.54712343e-02  3.28824215e-04
 2.16000000e-01  5.36886060e-02  1.17397243e-02  5.45816592e-02  3.24170360e-04
 2.17000000e-01  5.20656890e-02  1.15340944e-02  5.37050173e-02  3.19561492e-04
 2.18000000e-01  5.11291970e-02  1.00943381e-02  5.28411456e-02  3.14988113e-04
 2.19000000e-01  5.06920110e-02  9.22955871e-03  5.19898780e-02  3.10459306e-04
 2.20000000e-01  5.11198840e-02  9.00588635e-03  5.11510596e-02  3.05974808e-04
 2.21000000e-01  4.96067090e-02  9.06726073e-03  5.03245232e-02  3.01520819e-04
 2.22000000e-01  4.89305270e-02  8.27347563e-03  4.95101127e-02  2.97106318e-04
 2.23000000e-01  4.87634410e-02  8.23782676e-03  4.87076734e-02  2.92731139e-04
 2.24000000e-01  4.75574380e-02  7.61718363e-03  4.79170480e-02  2.88390707e-04
 2.25000000e-01  4.77655850e-02  7.12658202e-03  4.71380852e-02  2.84098027e-04
 2.26000000e-01  4.64591040e-02  7.59020396e-03  4.63706308e-02  2.79835423e-04
 2.27000000e-01  4.61499850e-02  7.34224579e-03  4.56145369e-02  2.75611503e-04
 2.28000000e-01  4.49878210e-02  7.15197506e-03  4.48696569e-02  2.71434594e-04
 2.29000000e-01  4.39395030e-02  6.93032270e-03  4.41358417e-02  2.67295870e-04
 2.30000000e-01  4.29093570e-02  6.53627844e-03  4.34129478e-02  2.65540038e-04
 2.31000000e-01  4.24356850e-02  7.35936242e-03  4.27008294e-02  2.63982474e-04
 2.32000000e-01  4.14640760e-02  7.74006773e-03  4.19993461e-02  2.62412909e-04
 2.33000000e-01  4.03298500e-02  7.32983476e-03  4.13083552e-02  2.60835855e-04
 2.34000000e-01  3.98022970e-02  7.93210258e-03  4.06277196e-02  2.59239520e-04
 2.35000000e-01  3.99017460e-02  7.01901780e-03  3.99573034e-02  2.57644593e-04
 2.36000000e-01  3.90992970e-02  6.14582963e-03  3.92969685e-02  2.56035280e-04
 2.37000000e-01  3.78830900e-02  5.58034410e-03  3.86465822e-02  2.54419993e-04
 2.38000000e-01  3.74907490e-02  6.60946433e-03  3.80060094e-02  2.52795126e-04
 2.39000000e-01  3.57387900e-02  6.04026211e-03  3.73751201e-02  2.51164971e-04
 2.40000000e-01  3.47597250e-02  6.19625818e-03  3.67537823e-02  2.49525976e-04
 2.41000000e-01  3.36567560e-02  4.96460628e-03  3.61418729e-02  2.47882371e-04
 2.42000000e-01  3.25769000e-02  6.12639436e-03  3.55392625e-02  2.46226875e-04
 2.43000000e-01  3.23234340e-02  5.99691816e-03  3.49458196e-02  2.44567450e-04
 2.44000000e-01  3.15147380e-02  6.42061350e-03  3.43614289e-02  2.42900692e-04
 2.45000000e-01  3.07532300e-02  6.64683260e-03  3.37859654e-02  2.41226966e-04
 2.46000000e-01  2.95286440e-02  8.86504684e-03  3.32193018e-02  2.39557595e-04
 2.47000000e-01  3.01105620e-02  5.95077911e-03  3.26613268e-02  2.37878183e-04
 2.48000000e-01  2.96946170e-02  6.10366957e-03  3.21119160e-02  2.36185563e-04
 2.49000000e-01  2.86963850e-02  6.86179497e-03  3.15709535e-02  2.34501676e-04
 2.50000000e-01  2.83156560e-02  7.63385213e-03  3.10383248e-02  2.32808827e-04
 2.51000000e-01  2.78023890e-02  8.27044622e-03  3.05139164e-02  2.31110961e-04
 2.52000000e-01  2.73359530e-02  9.04827044e-03  2.99976096e-02  2.29411869e-04
 2.53000000e-01  2.71511080e-02  8.01403690e-03  2.94893005e-02  2.27708380e-04
 2.54000000e-01  2.65999230e-02  6.33793650e-03  2.89888728e-02  2.26000798e-04
 2.55000000e-01  2.58379480e-02  7.47961832e-03  2.84962185e-02  2.24296229e-04
 2.56000000e-01  2.54751920e-02  6.85822165e-03  2.80112307e-02  2.22588100e-04
 2.57000000e-01  2.49598070e-02  7.45408090e-03  2.75338036e-02  2.20876727e-04
 2.58000000e-01  2.46518280e-02  6.24625264e-03  2.70638296e-02  2.19162411e-04
 2.59000000e-01  2.44894280e-02  5.61091769e-03  2.66012055e-02  2.17448733e-04
 2.60000000e-01  2.37891300e-02  5.90573825e-03  2.61458293e-02  2.15732664e-04
 2.61000000e-01  2.29487090e-02  7.45726393e-03  2.56976000e-02  2.14020940e-04
 2.62000000e-01  2.21583000e-02  9.21986446e-03  2.52564150e-02  2.12300908e-04
 2.63000000e-01  2.21322020e-02  8.40042054e-03  2.48221727e-02  2.10588830e-04
 2.64000000e-01  2.20992550e-02  8.40303535e-03  2.43947819e-02  2.08872221e-04
 2.65000000e-01  2.17923400e-02  7.49931475e-03  2.39741404e-02  2.07160746e-04
 2.66000000e-01  2.11705470e-02  7.74432036e-03  2.35601563e-02  2.05442198e-04
 2.67000000e-01  2.09221380e-02  8.19056557e-03  2.31527326e-02  2.03732278e-04
 2.68000000e-01  2.08292340e-02  8.00855302e-03  2.27517734e-02  2.02021908e-04
 2.69000000e-01  2.05919930e-02  8.55610769e-03  2.23571933e-02  2.00308372e-04
 2.70000000e-01  1.94331710e-02  1.05272466e-02  2.19688957e-02  1.98600913e-04
 2.71000000e-01  1.77150940e-02  1.39809661e-02  2.15867940e-02  1.96893737e-04
 2.72000000e-01  1.67409980e-02  1.54204275e-02  2.12107970e-02  1.95190005e-04
 2.73000000e-01  1.66675930e-02  1.54971490e-02  2.08408172e-02  1.93489885e-04
 2.74000000e-01  1.60184930e-02  1.64274966e-02  2.04767686e-02  1.91787789e-04
 2.75000000e-01  1.53588180e-02  1.72740231e-02  2.01185686e-02  1.90092592e-04
 2.76000000e-01  1.47365030e-02  1.78270357e-02  1.97661273e-02  1.88398700e-04
 2.77000000e-01  1.46430670e-02  1.81979654e-02  1.94193617e-02  1.86709140e-04
 2.78000000e-01  1.35162270e-02  1.94123825e-02  1.90781952e-02  1.85024088e-04
 2.79000000e-01  1.30569510e-02  1.94733162e-02  1.87425409e-02  1.83340912e-04
 2.80000000e-01  1.21840780e-02  2.13863984e-02  1.84123216e-02  1.81662569e-04
 2.81000000e-01  1.23660320e-02  1.97556508e-02  1.80874552e-02  1.79989186e-04
 2.82000000e-01  1.16831800e-02  2.08381722e-02  1.77678663e-02  1.78315552e-04
 2.83000000e-01  1.11109340e-02  2.14259095e-02  1.74534749e-02  1.76649897e-04
 2.84000000e-01  9.95881470e-03  2.28805370e-02  1.71442047e-02  1.74989646e-04
 2.85000000e-01  9.63054210e-03  2.36859225e-02  1.68399856e-02  1.73334955e-04
 2.86000000e-01  1.02909510e-02  2.21198048e-02  1.65407353e-02  1.71678148e-04
 2.87000000e-01  1.08481980e-02  2.02278589e-02  1.62463855e-02  1.70037518e-04
 2.88000000e-01  1.07902540e-02  1.89668707e-02  1.59568637e-02  1.68397669e-04
 2.89000000e-01  1.05535090e-02  1.85060304e-02  1.56720954e-02  1.66758839e-04
 2.90000000e-01  1.01046180e-02  1.80479764e-02  1.53920126e-02  1.65128770e-04
 2.91000000e-01  1.02372700e-02  1.76374444e-02  1.51165451e-02  1.63505032e-04
 2.92000000e-01  1.05844330e-02  1.60833087e-02  1.48456216e-02  1.61887715e-04
 2.93000000e-01  9.64518070e-03  1.67547714e-02  1.45791787e-02  1.60274520e-04
 2.94000000e-01  9.91400560e-03  1.51040455e-02  1.43171467e-02  1.58672818e-04
 2.95000000e-01  9.40173860e-03  1.47278306e-02  1.40594591e-02  1.57070652e-04
 2.96000000e-01  8.72152700e-03  1.64805010e-02  1.38060503e-02  1.55477762e-04
 2.97000000e-01  7.96513080e-03  1.83606005e-02  1.35568577e-02  1.53891846e-04
 2.98000000e-01  7.61208750e-03  1.79945858e-02  1.33118175e-02  1.52312992e-04
 2.99000000e-01  7.56913140e-03  1.75283706e-02  1.30708664e-02  1.50743585e-04
 3.00000000e-01  7.37974680e-03  1.81181708e-02  1.28339421e-02  1.49176810e-04
 3.01000000e-01  7.37669970e-03  1.80295790e-02  1.26009852e-02  1.47617400e-04
 3.02000000e-01  7.28970020e-03  1.72755672e-02  1.23719327e-02  1.46069896e-04
 3.03000000e-01  7.04886950e-03  1.81244255e-02  1.21467268e-02  1.44523176e-04
 3.04000000e-01  6.54811970e-03  1.90916028e-02  1.19253083e-02  1.42988480e-04
 3.05000000e-01  6.54633910e-03  1.89562590e-02  1.17076209e-02  1.41461418e-04
 3.06000000e-01  6.54654790e-03  1.91362806e-02  1.14936046e-02  1.39942044e-04
 3.07000000e-01  5.88809770e-03  2.00879112e-02  1.12832068e-02  1.38426174e-04
 3.08000000e-01  5.68632400e-03  1.98488192e-02  1.10763690e-02  1.36924566e-04
 3.09000000e-01  5.15366730e-03  2.04450197e-02  1.08730379e-02  1.35424527e-04
 3.10000000e-01  4.44637310e-03  2.20710433e-02  1.06731586e-02  1.33936685e-04
 3.11000000e-01  4.92514060e-03  2.01841219e-02  1.04766770e-02  1.32458921e-04
 3.12000000e-01  4.85369210e-03  1.96745323e-02  1.02835439e-02  1.30983093e-04
 3.13000000e-01  5.16197250e-03  1.76655203e-02  1.00937045e-02  1.29521543e-04
 3.14000000e-01  4.57376310e-03  1.83410980e-02  9.90710753e-03  1.28065341e-04
 3.15000000e-01  3.97560020e-03  1.92440538e-02  9.72370392e-03  1.26618399e-04
 3.16000000e-01  4.26245530e-03  1.90939586e-02  9.54344317e-03  1.25180144e-04
 3.17000000e-01  4.54997780e-03  1.79621255e-02  9.36627627e-03  1.23750617e-04
 3.18000000e-01  4.38409640e-03  1.77666755e-02  9.19215503e-03  1.22329660e-04
 3.19000000e-01  4.51718310e-03  1.73761259e-02  9.02103153e-03  1.20917505e-04
 3.20000000e-01  4.56337840e-03  1.63685779e-02  8.85285904e-03  1.19514565e-04
 3.21000000e-01  4.49178290e-03  1.51059671e-02  8.68759071e-03  1.18120107e-04
 3.22000000e-01  5.14952860e-03  1.44016645e-02  8.52518105e-03  1.16734917e-04
 3.23000000e-01  5.44005320e-03  1.35260443e-02  8.36558482e-03  1.15358459e-04
 3.24000000e-01  5.65579760e-03  1.20175436e-02  8.20875756e-03  1.13991494e-04
 3.25000000e-01  5.82602630e-03  1.06260885e-02  8.05465558e-03  1.12633311e-04
 3.26000000e-01  5.50984920e-03  1.08868192e-02  7.90323543e-03  1.11284472e-04
 3.27000000e-01  5.46102960e-03  1.11374554e-02  7.75445476e-03  1.09944816e-04
 3.28000000e-01  5.62240490e-03  9.58593242e-03  7.60827110e-03  1.08614705e-04
 3.29000000e-01  5.59914120e-03  8.88703447e-03  7.46464343e-03  1.07293449e-04
 3.30000000e-01  5.01526420e-03  1.07125834e-02  7.32353076e-03  1.05982105e-04
 3.31000000e-01  5.02333910e-03  1.14983976e-02  7.18489281e-03  1.04679811e-04
 3.32000000e-01  4.92630500e-03  1.17617796e-02  7.04868986e-03  1.03386919e-04
 3.33000000e-01  4.16173120e-03  1.35478362e-02  6.91488292e-03  1.02103601e-04
 3.34000000e-01  3.67111660e-03  1.28210567e-02  6.78343332e-03  1.00829523e-04
 3.35000000e-01  3.47849570e-03  1.36575935e-02  6.65430312e-03  9.95651846e-05
 3.36000000e-01  3.33718480e-03  1.39582194e-02  6.52745488e-03  9.83104132e-05
 3.37000000e-01  3.60217980e-03  1.21011845e-02  6.40285152e-03  9.70650411e-05
 3.38000000e-01  3.61670830e-03  1.11142997e-02  6.28045694e-03  9.58293877e-05
 3.39000000e-01  4.25989390e-03  9.07346304e-03  6.16023523e-03  9.46034402e-05
 3.40000000e-01  4.87520400e-03  7.93329071e-03  6.04215080e-03  9.33868701e-05
 3.41000000e-01  5.26452220e-03  7.09095990e-03  5.92616905e-03  9.21801391e-05
 3.42000000e-01  4.60032090e-03  6.66153023e-03  5.81225582e-03  9.09830751e-05
 3.43000000e-01  3.97048670e-03  7.90503952e-03  5.70037699e-03  8.97953552e-05
 3.44000000e-01  4.32824890e-03  7.10327792e-03  5.59049936e-03  8.86175747e-05
 3.45000000e-01  4.15511550e-03  8.20577361e-03  5.48259005e-03  8.74494080e-05
 3.46000000e-01  4.58377200e-03  7.88329428e-03  5.37661692e-03  8.62909857e-05
 3.47000000e-01  4.91257530e-03  5.87264201e-03  5.27254800e-03  8.51422829e-05
 3.48000000e-01  5.63089760e-03  4.57615402e-03  5.17035175e-03  8.41034512e-05
 3.49000000e-01  6.41372550e-03  3.91048613e-03  5.06999737e-03  8.32851181e-05
 3.50000000e-01  6.10767290e-03  4.05138792e-03  4.97145449e-03  8.24708097e-05
 3.51000000e-01  5.88746780e-03  4.31193829e-03  4.87469304e-03  8.16607024e-05
 3.52000000e-01  5.80463170e-03  5.16690114e-03  4.77968335e-03  8.08551056e-05
 3.53000000e-01  5.62262210e-03  5.38887029e-03  4.68639631e-03  8.00540412e-05
 3.54000000e-01  4.85157290e-03  4.65364109e-03  4.59480324e-03  7.92572567e-05
 3.55000000e-01  4.76214530e-03  4.94561045e-03  4.50487586e-03  7.84653214e-05
 3.56000000e-01  4.46342550e-03  5.28771410e-03  4.41658655e-03  7.76774439e-05
 3.57000000e-01  3.41037570e-03  5.85252794e-03  4.32990755e-03  7.68944516e-05
 3.58000000e-01  3.35880800e-03  5.18326667e-03  4.24481216e-03  7.61156992e-05
 3.59000000e-01  3.12524300e-03  6.63888767e-03  4.16127355e-03  7.53417332e-05
 3.60000000e-01  2.67762920e-03  6.07690104e-03  4.07926564e-03  7.45725662e-05
 3.61000000e-01  2.14998810e-03  7.09515210e-03  3.99876261e-03  7.38078256e-05
 3.62000000e-01  1.43288640e-03  8.12910954e-03  3.91973900e-03  7.30479114e-05
 3.63000000e-01  8.11646320e-04  8.36198431e-03  3.84216985e-03  7.22927081e-05
 3.64000000e-01  6.54925920e-04  8.39405295e-03  3.76603056e-03  7.15423519e-05
 3.65000000e-01  1.41756280e-03  5.69773561e-03  3.69129688e-03  7.07966050e-05
 3.66000000e-01  6.99971440e-04  6.57409410e-03  3.61794479e-03  7.00557232e-05
 3.67000000e-01  5.80199930e-04  6.79964267e-03  3.54595085e-03  6.93194728e-05
 3.68000000e-01  3.62149320e-04  7.00759934e-03  3.47529185e-03  6.85885803e-05
 3.69000000e-01  3.14811940e-04  6.71244274e-03  3.40594516e-03  6.78619766e-05
 3.70000000e-01 -1.84798360e-04  8.37100410e-03  3.33788811e-03  6.71404982e-05
 3.71000000e-01 -3.82228490e-04  9.29985514e-03  3.27109873e-03  6.64237960e-05
 3.72000000e-01 -9.16574910e-04  1.11531059e-02  3.20555523e-03  6.57118757e-05
 3.73000000e-01 -1.36687280e-03  1.17081845e-02  3.14123606e-03  6.50053075e-05
 3.74000000e-01 -1.76833000e-03  1.36837097e-02  3.07812039e-03  6.43032969e-05
 3.75000000e-01 -2.20225250e-03  1.40175122e-02  3.01618729e-03  6.36060751e-05
 3.76000000e-01 -2.74488160e-03  1.43637965e-02  2.95541634e-03  6.29140848e-05
 3.77000000e-01 -2.95647910e-03  1.47418343e-02  2.89578742e-03  6.22269894e-05
 3.78000000e-01 -2.85378490e-03  1.47654685e-02  2.83728071e-03  6.15448951e-05
 3.79000000e-01 -2.67270220e-03  1.42068867e-02  2.77987680e-03  6.08676910e-05
 3.80000000e-01 -2.28661860e-03  1.40237363e-02  2.72355645e-03  6.01955853e-05
 3.81000000e-01 -1.72872690e-03  1.31567246e-02  2.66830080e-03  5.95282557e-05
 3.82000000e-01 -1.39314380e-03  1.21461809e-02  2.61409120e-03  5.88663215e-05
 3.83000000e-01 -1.58937830e-03  1.24783013e-02  2.56090955e-03  5.82088440e-05
 3.84000000e-01 -1.54443120e-03  1.25253409e-02  2.50873762e-03  5.75567406e-05
 3.85000000e-01 -1.47410840e-03  1.31651078e-02  2.45755788e-03  5.69094913e-05
 3.86000000e-01 -1.70880520e-03  1.26521317e-02  2.40735283e-03  5.62671894e-05
 3.87000000e-01 -1.51493550e-03  1.18456353e-02  2.35810526e-03  5.56301199e-05
 3.88000000e-01 -1.60412720e-03  1.26357812e-02  2.30979840e-03  5.49978766e-05
 3.89000000e-01 -1.42437200e-03  1.16891837e-02  2.26241562e-03  5.43704526e-05
 3.90000000e-01 -9.20065560e-04  1.08168891e-02  2.21594048e-03  5.37484111e-05
 3.91000000e-01 -1.02298480e-03  1.09440998e-02  2.17035705e-03  5.31310683e-05
 3.92000000e-01 -9.10085710e-04  8.98147788e-03  2.12564945e-03  5.25187918e-05
 3.93000000e-01 -9.06996460e-04  9.29658923e-03  2.08180205e-03  5.19116560e-05
 3.94000000e-01 -1.33877460e-03  8.72765165e-03  2.03879973e-03  5.13092772e-05
 3.95000000e-01 -1.54961960e-03  9.11524988e-03  1.99662715e-03  5.07120951e-05
 3.96000000e-01 -1.16080240e-03  8.54750187e-03  1.95526973e-03  5.01197309e-05
 3.97000000e-01 -8.78414460e-04  7.05254880e-03  1.91471286e-03  4.95323486e-05
 3.98000000e-01 -5.48548760e-04  7.73670229e-03  1.87494205e-03  4.89500155e-05
 3.99000000e-01 -5.77905890e-04  7.69702084e-03  1.83594339e-03  4.83724520e-05
 4.00000000e-01 -7.46038890e-04  8.20506211e-03  1.79770285e-03  4.77999000e-05


==> anc/fig2b.dat <==
# columns   data
# ---------------------------------
#       0   tau
#    1  2   (blue line) and error
#    3  4   (orange line) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.94092220e-01  3.29756014e-04  9.94090018e-01  3.29962852e-04
 2.00000000e-03  9.88124520e-01  2.48119168e-04  9.88115681e-01  2.48405542e-04
 3.00000000e-03  9.82014550e-01  5.95444199e-04  9.81994607e-01  5.95122962e-04
 4.00000000e-03  9.76057120e-01  4.87855919e-04  9.76020464e-01  4.90128524e-04
 5.00000000e-03  9.70303600e-01  6.13068186e-04  9.70245646e-01  6.10119729e-04
 6.00000000e-03  9.64084750e-01  5.05426129e-04  9.64002657e-01  5.08790532e-04
 7.00000000e-03  9.58407410e-01  8.31524339e-04  9.58296681e-01  8.43060419e-04
 8.00000000e-03  9.52642740e-01  6.77669758e-04  9.52497356e-01  6.81674246e-04
 9.00000000e-03  9.47155350e-01  1.10425127e-03  9.46978318e-01  1.11423502e-03
 1.00000000e-02  9.41179640e-01  7.47103501e-04  9.40959617e-01  7.57336568e-04
 1.10000000e-02  9.36047520e-01  2.49782188e-03  9.35791309e-01  2.52384582e-03
 1.20000000e-02  9.30363500e-01  3.18748796e-03  9.30052933e-01  3.21817364e-03
 1.30000000e-02  9.24164910e-01  1.87146194e-03  9.23793752e-01  1.87905127e-03
 1.40000000e-02  9.18563080e-01  1.77250479e-03  9.18134841e-01  1.77866616e-03
 1.50000000e-02  9.12447390e-01  1.46414195e-03  9.11949557e-01  1.45776308e-03
 1.60000000e-02  9.07640140e-01  3.25487048e-03  9.07092237e-01  3.28727848e-03
 1.70000000e-02  9.02167010e-01  3.25429688e-03  9.01549927e-01  3.27188363e-03
 1.80000000e-02  8.96581410e-01  2.99575699e-03  8.95909046e-01  3.04856930e-03
 1.90000000e-02  8.90862160e-01  2.74545813e-03  8.90104205e-01  2.77505939e-03
 2.00000000e-02  8.84916920e-01  2.63618080e-03  8.84063725e-01  2.67440548e-03
 2.10000000e-02  8.78909930e-01  1.77404774e-03  8.77970574e-01  1.79661738e-03
 2.20000000e-02  8.73065220e-01  2.38914987e-03  8.72045715e-01  2.39179224e-03
 2.30000000e-02  8.67135440e-01  3.35375975e-03  8.65986600e-01  3.41851630e-03
 2.40000000e-02  8.61277690e-01  4.40773151e-03  8.60040657e-01  4.44245306e-03
 2.50000000e-02  8.55864750e-01  4.32275117e-03  8.54482026e-01  4.44623290e-03
 2.60000000e-02  8.50991460e-01  2.27700428e-03  8.49489912e-01  2.37985504e-03
 2.70000000e-02  8.45573950e-01  1.96081833e-03  8.43971160e-01  2.04311616e-03
 2.80000000e-02  8.39493450e-01  3.09010984e-03  8.37773266e-01  3.15501032e-03
 2.90000000e-02  8.34429300e-01  1.98071855e-03  8.32593818e-01  2.01461657e-03
 3.00000000e-02  8.28543280e-01  2.09761928e-03  8.26618219e-01  2.13950590e-03
 3.10000000e-02  8.23283970e-01  3.04614722e-03  8.21202862e-01  3.16675936e-03
 3.20000000e-02  8.18547250e-01  3.56638143e-03  8.16326525e-01  3.67950855e-03
 3.30000000e-02  8.13692760e-01  4.12191178e-03  8.11334331e-01  4.26780832e-03
 3.40000000e-02  8.07719520e-01  3.94435830e-03  8.05192281e-01  4.08356881e-03
 3.50000000e-02  8.02967690e-01  3.41774093e-03  8.00335515e-01  3.57571303e-03
 3.60000000e-02  7.97582790e-01  3.95618368e-03  7.94834585e-01  4.08774832e-03
 3.70000000e-02  7.91528180e-01  5.82673156e-03  7.88621045e-01  6.00695749e-03
 3.80000000e-02  7.86300800e-01  6.50720782e-03  7.83213637e-01  6.73824413e-03
 3.90000000e-02  7.82043260e-01  4.38815369e-03  7.78807591e-01  4.64700751e-03
 4.00000000e-02  7.77571630e-01  2.38601227e-03  7.74233003e-01  2.47167925e-03
 4.10000000e-02  7.72597000e-01  2.47440822e-03  7.69062735e-01  2.46663760e-03
 4.20000000e-02  7.66949160e-01  2.50892794e-03  7.63219784e-01  2.49908779e-03
 4.30000000e-02  7.61303010e-01  2.90784295e-03  7.57425937e-01  2.93312257e-03
 4.40000000e-02  7.56584340e-01  2.87764661e-03  7.52498267e-01  2.91435100e-03
 4.50000000e-02  7.51295180e-01  3.79837200e-03  7.47040212e-01  3.89489883e-03
 4.60000000e-02  7.46436470e-01  3.53932146e-03  7.42053892e-01  3.70818458e-03
 4.70000000e-02  7.42074900e-01  5.06382390e-03  7.37503449e-01  5.20659198e-03
 4.80000000e-02  7.36986970e-01  4.58253926e-03  7.32217989e-01  4.74917614e-03
 4.90000000e-02  7.31005380e-01  4.56783780e-03  7.26075927e-01  4.80489186e-03
 5.00000000e-02  7.26521270e-01  4.76336144e-03  7.21434561e-01  5.09197021e-03
 5.10000000e-02  7.21854010e-01  3.81705921e-03  7.16608470e-01  4.10120662e-03
 5.20000000e-02  7.16570150e-01  4.14615040e-03  7.11175028e-01  4.48731686e-03
 5.30000000e-02  7.10905760e-01  5.37518177e-03  7.05259455e-01  5.01222791e-03
 5.40000000e-02  7.06280130e-01  4.39572665e-03  7.00440074e-01  4.15473538e-03
 5.50000000e-02  7.01579580e-01  4.94782168e-03  6.95424835e-01  5.43010083e-03
 5.60000000e-02  6.96173540e-01  5.09188598e-03  6.89767756e-01  5.56618009e-03
 5.70000000e-02  6.91855170e-01  5.44206558e-03  6.85150064e-01  5.88564041e-03
 5.80000000e-02  6.87759750e-01  4.57092890e-03  6.80763888e-01  4.97972365e-03
 5.90000000e-02  6.82865210e-01  4.64722973e-03  6.75665308e-01  4.96893333e-03
 6.00000000e-02  6.76975880e-01  5.31818859e-03  6.69457671e-01  5.55102912e-03
 6.10000000e-02  6.71940060e-01  5.37045691e-03  6.64210020e-01  5.56327133e-03
 6.20000000e-02  6.68157390e-01  4.90458224e-03  6.60194373e-01  5.12294112e-03
 6.30000000e-02  6.63786950e-01  5.00412765e-03  6.55604260e-01  5.35361657e-03
 6.40000000e-02  6.59250220e-01  5.10508867e-03  6.50785638e-01  5.61738710e-03
 6.50000000e-02  6.55210920e-01  4.54930288e-03  6.46489729e-01  5.10614355e-03
 6.60000000e-02  6.50109630e-01  5.88951574e-03  6.41188856e-01  6.30268037e-03
 6.70000000e-02  6.46230220e-01  5.06576783e-03  6.36952085e-01  5.56081493e-03
 6.80000000e-02  6.41230430e-01  6.54512720e-03  6.31737147e-01  7.09660166e-03
 6.90000000e-02  6.36156560e-01  7.86959627e-03  6.26470366e-01  8.46627496e-03
 7.00000000e-02  6.32013100e-01  6.79664420e-03  6.21951346e-01  7.70445009e-03
 7.10000000e-02  6.27403510e-01  5.50452719e-03  6.17102644e-01  6.18414694e-03
 7.20000000e-02  6.23466440e-01  3.97014332e-03  6.12959702e-01  4.52678029e-03
 7.30000000e-02  6.18614070e-01  5.24264096e-03  6.07926040e-01  5.87638635e-03
 7.40000000e-02  6.15161050e-01  5.18864222e-03  6.04204136e-01  5.65491496e-03
 7.50000000e-02  6.10044130e-01  4.35212958e-03  5.98959271e-01  4.95290718e-03
 7.60000000e-02  6.05539060e-01  4.61562774e-03  5.94216444e-01  5.28075462e-03
 7.70000000e-02  6.00491470e-01  4.84783093e-03  5.88923956e-01  5.46721707e-03
 7.80000000e-02  5.95463660e-01  8.44964289e-03  5.83658733e-01  9.01044033e-03
 7.90000000e-02  5.90961580e-01  8.37136790e-03  5.78845049e-01  9.07753979e-03
 8.00000000e-02  5.87390110e-01  7.41330452e-03  5.75037832e-01  8.22135248e-03
 8.10000000e-02  5.83296130e-01  7.06314640e-03  5.70696483e-01  7.56174723e-03
 8.20000000e-02  5.78468440e-01  9.62219429e-03  5.65533614e-01  1.02985484e-02
 8.30000000e-02  5.73897670e-01  9.74686270e-03  5.60593648e-01  1.05222112e-02
 8.40000000e-02  5.69840890e-01  9.26909914e-03  5.56227380e-01  1.00849854e-02
 8.50000000e-02  5.65173860e-01  9.10306920e-03  5.51339812e-01  9.70926471e-03
 8.60000000e-02  5.59917080e-01  1.07811782e-02  5.45766293e-01  1.15999199e-02
 8.70000000e-02  5.55844610e-01  1.14615553e-02  5.41630439e-01  1.16707352e-02
 8.80000000e-02  5.51869920e-01  1.12748782e-02  5.37420816e-01  1.16000132e-02
 8.90000000e-02  5.47632760e-01  1.04489051e-02  5.32939041e-01  1.07241560e-02
 9.00000000e-02  5.43550200e-01  1.13878769e-02  5.28670760e-01  1.14539545e-02
 9.10000000e-02  5.40277170e-01  9.63357381e-03  5.25101970e-01  9.59648856e-03
 9.20000000e-02  5.37036320e-01  7.11942490e-03  5.21705820e-01  6.87634511e-03
 9.30000000e-02  5.33446630e-01  8.43137873e-03  5.17831601e-01  8.33335798e-03
 9.40000000e-02  5.29884940e-01  7.18698560e-03  5.14008384e-01  6.89015187e-03
 9.50000000e-02  5.24964690e-01  1.07019794e-02  5.08880250e-01  1.02349175e-02
 9.60000000e-02  5.20466200e-01  1.12835094e-02  5.04193384e-01  1.06298214e-02
 9.70000000e-02  5.16346080e-01  1.00170112e-02  4.99773764e-01  9.36066313e-03
 9.80000000e-02  5.12317770e-01  9.65296359e-03  4.95470029e-01  9.06206562e-03
 9.90000000e-02  5.09533830e-01  7.27571183e-03  4.92485568e-01  6.25236423e-03
 1.00000000e-01  5.05590380e-01  7.49301135e-03  4.88226645e-01  6.76083848e-03
 1.01000000e-01  5.01110300e-01  8.63292974e-03  4.83451185e-01  7.88214174e-03
 1.02000000e-01  4.98470540e-01  6.86909907e-03  4.80399046e-01  6.55084353e-03
 1.03000000e-01  4.93957980e-01  8.58851584e-03  4.75442698e-01  8.84764933e-03
 1.04000000e-01  4.90234080e-01  7.96167965e-03  4.71519479e-01  7.92969620e-03
 1.05000000e-01  4.87441170e-01  4.92364381e-03  4.68415871e-01  4.68123336e-03
 1.06000000e-01  4.84174640e-01  5.51981753e-03  4.64892803e-01  5.16943531e-03
 1.07000000e-01  4.80116830e-01  7.28186450e-03  4.60488066e-01  6.92720021e-03
 1.08000000e-01  4.76290150e-01  8.37670340e-03  4.56198134e-01  8.32602718e-03
 1.09000000e-01  4.72966970e-01  8.76946275e-03  4.52623429e-01  8.37454314e-03
 1.10000000e-01  4.70321830e-01  7.25963933e-03  4.49710744e-01  6.58468916e-03
 1.11000000e-01  4.66562540e-01  7.62430862e-03  4.45685220e-01  7.63840687e-03
 1.12000000e-01  4.63598710e-01  6.85640114e-03  4.42461013e-01  7.91079251e-03
 1.13000000e-01  4.60076970e-01  7.81575520e-03  4.38552454e-01  7.84416836e-03
 1.14000000e-01  4.56494240e-01  8.86721046e-03  4.34564785e-01  8.19573906e-03
 1.15000000e-01  4.53466560e-01  9.88926353e-03  4.31172570e-01  9.34983760e-03
 1.16000000e-01  4.50023230e-01  1.04899001e-02  4.27376654e-01  9.78571953e-03
 1.17000000e-01  4.46487390e-01  1.04289720e-02  4.23631067e-01  9.60560250e-03
 1.18000000e-01  4.43167210e-01  1.04088305e-02  4.19867376e-01  9.89271653e-03
 1.19000000e-01  4.39677800e-01  9.36384516e-03  4.16154745e-01  8.52123172e-03
 1.20000000e-01  4.36761120e-01  7.77218031e-03  4.13036066e-01  9.40072772e-03
 1.21000000e-01  4.33580000e-01  8.35604879e-03  4.09445263e-01  1.04070519e-02
 1.22000000e-01  4.30909760e-01  9.00176052e-03  4.06479885e-01  1.10113048e-02
 1.23000000e-01  4.27981060e-01  8.64423471e-03  4.03373223e-01  1.05376419e-02
 1.24000000e-01  4.24125060e-01  8.74512687e-03  3.99083968e-01  9.42951391e-03
 1.25000000e-01  4.20603630e-01  1.03874044e-02  3.95022608e-01  9.96368160e-03
 1.26000000e-01  4.18047730e-01  8.76430192e-03  3.92176801e-01  9.34319337e-03
 1.27000000e-01  4.14202920e-01  9.36439758e-03  3.87801035e-01  8.87188272e-03
 1.28000000e-01  4.09787610e-01  1.19172850e-02  3.82908799e-01  1.17401215e-02
 1.29000000e-01  4.05660890e-01  1.44705049e-02  3.78514339e-01  1.42939562e-02
 1.30000000e-01  4.03123260e-01  1.32254484e-02  3.75632583e-01  1.33468681e-02
 1.31000000e-01  4.00521630e-01  1.21393228e-02  3.72636420e-01  1.24599449e-02
 1.32000000e-01  3.98237110e-01  1.01370960e-02  3.70054780e-01  1.06054466e-02
 1.33000000e-01  3.95029140e-01  1.21065200e-02  3.66495272e-01  1.23878072e-02
 1.34000000e-01  3.92404040e-01  1.15865309e-02  3.63355519e-01  1.19482048e-02
 1.35000000e-01  3.88816580e-01  1.26548153e-02  3.59131101e-01  1.34638491e-02
 1.36000000e-01  3.85946010e-01  1.20958954e-02  3.55871724e-01  1.31297669e-02
 1.37000000e-01  3.83319070e-01  1.06836351e-02  3.52809306e-01  1.18837697e-02
 1.38000000e-01  3.80761370e-01  9.98932269e-03  3.50058514e-01  1.08403305e-02
 1.39000000e-01  3.78686000e-01  1.00379385e-02  3.47522311e-01  1.09059843e-02
 1.40000000e-01  3.75545870e-01  9.90989256e-03  3.43903476e-01  1.07902242e-02
 1.41000000e-01  3.72696120e-01  9.47088068e-03  3.40548331e-01  1.10270639e-02
 1.42000000e-01  3.69493290e-01  1.04751400e-02  3.37047858e-01  1.16764961e-02
 1.43000000e-01  3.66712450e-01  1.14893635e-02  3.33648145e-01  1.34393352e-02
 1.44000000e-01  3.64382720e-01  1.06897717e-02  3.31001732e-01  1.25485221e-02
 1.45000000e-01  3.61939060e-01  9.34775020e-03  3.28349502e-01  1.10428210e-02
 1.46000000e-01  3.59488020e-01  9.31477783e-03  3.25776452e-01  1.03770119e-02
 1.47000000e-01  3.57345430e-01  9.92956867e-03  3.23288163e-01  1.09051891e-02
 1.48000000e-01  3.54359690e-01  1.11670529e-02  3.20201931e-01  1.16951046e-02
 1.49000000e-01  3.51627920e-01  1.14528654e-02  3.17296300e-01  1.16181925e-02
 1.50000000e-01  3.49913920e-01  8.77734953e-03  3.15292526e-01  9.16430466e-03
 1.51000000e-01  3.47627090e-01  7.23631573e-03  3.12585888e-01  7.63522563e-03
 1.52000000e-01  3.44588190e-01  8.56636421e-03  3.09152069e-01  9.62595594e-03
 1.53000000e-01  3.42132830e-01  6.83107579e-03  3.06412643e-01  7.82227946e-03
 1.54000000e-01  3.40395610e-01  5.96250280e-03  3.04396934e-01  6.68860366e-03
 1.55000000e-01  3.37608900e-01  6.56756807e-03  3.01332489e-01  7.31829716e-03
 1.56000000e-01  3.35552920e-01  6.55775119e-03  2.99059764e-01  7.62720956e-03
 1.57000000e-01  3.32406960e-01  6.13683993e-03  2.95290939e-01  6.99819690e-03
 1.58000000e-01  3.30254590e-01  5.97658709e-03  2.92716794e-01  6.65914633e-03
 1.59000000e-01  3.27749260e-01  5.43004572e-03  2.90129171e-01  6.12325012e-03
 1.60000000e-01  3.25137460e-01  5.94986579e-03  2.87258320e-01  6.72222032e-03
 1.61000000e-01  3.23316930e-01  5.96150356e-03  2.85065815e-01  6.62598380e-03
 1.62000000e-01  3.20776800e-01  6.13293846e-03  2.81984704e-01  6.84980224e-03
 1.63000000e-01  3.18350630e-01  6.45478944e-03  2.79273766e-01  6.75805032e-03
 1.64000000e-01  3.16019410e-01  6.19225318e-03  2.76385861e-01  7.12314276e-03
 1.65000000e-01  3.12929370e-01  7.55866235e-03  2.73003209e-01  8.74520791e-03
 1.66000000e-01  3.10165450e-01  6.57974319e-03  2.69985511e-01  8.24595537e-03
 1.67000000e-01  3.07963080e-01  7.44596178e-03  2.67791408e-01  9.39512170e-03
 1.68000000e-01  3.05579100e-01  6.45812728e-03  2.65345544e-01  8.39538397e-03
 1.69000000e-01  3.03076300e-01  5.49309342e-03  2.62606058e-01  7.49102988e-03
 1.70000000e-01  3.00660800e-01  6.58481883e-03  2.59876892e-01  7.98338207e-03
 1.71000000e-01  2.98875900e-01  7.52299192e-03  2.57582661e-01  9.08726031e-03
 1.72000000e-01  2.95992030e-01  8.07567847e-03  2.54446064e-01  9.71377114e-03
 1.73000000e-01  2.93420660e-01  8.80408289e-03  2.51768517e-01  1.00037920e-02
 1.74000000e-01  2.90913510e-01  1.01757420e-02  2.49086995e-01  1.11195085e-02
 1.75000000e-01  2.89220560e-01  1.01679660e-02  2.47335975e-01  1.12655713e-02
 1.76000000e-01  2.86692900e-01  9.55908970e-03  2.44370394e-01  1.05439535e-02
 1.77000000e-01  2.85267200e-01  8.95639405e-03  2.42351758e-01  9.92599207e-03
 1.78000000e-01  2.83516510e-01  8.65485383e-03  2.40462325e-01  1.00164388e-02
 1.79000000e-01  2.81731410e-01  9.37754529e-03  2.38359794e-01  1.04575053e-02
 1.80000000e-01  2.80657820e-01  9.67784572e-03  2.36869405e-01  1.07706273e-02
 1.81000000e-01  2.79126220e-01  9.90494674e-03  2.35189800e-01  1.09196832e-02
 1.82000000e-01  2.77737860e-01  1.00914166e-02  2.33235506e-01  1.11916618e-02
 1.83000000e-01  2.75277600e-01  9.34325756e-03  2.30393203e-01  1.00795372e-02
 1.84000000e-01  2.73452900e-01  8.97259847e-03  2.28322245e-01  9.52714138e-03
 1.85000000e-01  2.71938770e-01  8.79429646e-03  2.26165836e-01  9.06871361e-03
 1.86000000e-01  2.70588980e-01  8.59829593e-03  2.24148369e-01  8.84950661e-03
 1.87000000e-01  2.68636000e-01  7.52624568e-03  2.22188668e-01  7.64100312e-03
 1.88000000e-01  2.67411430e-01  9.57570803e-03  2.20368337e-01  7.63317500e-03
 1.89000000e-01  2.65589680e-01  1.03459580e-02  2.18541159e-01  7.81402741e-03
 1.90000000e-01  2.64142580e-01  1.24373577e-02  2.16995623e-01  8.51753580e-03
 1.91000000e-01  2.61725050e-01  1.10921827e-02  2.14348397e-01  9.09911923e-03
 1.92000000e-01  2.59158870e-01  9.67508736e-03  2.11654937e-01  9.19505838e-03
 1.93000000e-01  2.56902180e-01  9.26233677e-03  2.09334058e-01  9.04104379e-03
 1.94000000e-01  2.54561020e-01  8.91342075e-03  2.07121471e-01  8.45084811e-03
 1.95000000e-01  2.51597040e-01  7.36952667e-03  2.04090314e-01  8.57904084e-03
 1.96000000e-01  2.48955080e-01  7.79021056e-03  2.01263018e-01  8.88336046e-03
 1.97000000e-01  2.47379710e-01  8.23558201e-03  1.99262613e-01  9.25979094e-03
 1.98000000e-01  2.45316910e-01  7.22573280e-03  1.96981261e-01  8.50260328e-03
 1.99000000e-01  2.43087600e-01  7.56942991e-03  1.94445519e-01  8.86932760e-03
 2.00000000e-01  2.41173120e-01  6.87373050e-03  1.92167231e-01  8.22880543e-03
 2.01000000e-01  2.39664400e-01  7.66835587e-03  1.90373563e-01  9.23078478e-03
 2.02000000e-01  2.37755250e-01  7.49425625e-03  1.88220365e-01  8.94267375e-03
 2.03000000e-01  2.35991160e-01  6.90884173e-03  1.86297646e-01  7.99609729e-03
 2.04000000e-01  2.34518900e-01  6.35509390e-03  1.84834379e-01  7.47900679e-03
 2.05000000e-01  2.32583410e-01  6.39344358e-03  1.82591486e-01  7.85816427e-03
 2.06000000e-01  2.31023630e-01  6.56637977e-03  1.80853144e-01  8.31272563e-03
 2.07000000e-01  2.29932450e-01  6.54864563e-03  1.79315297e-01  8.00311809e-03
 2.08000000e-01  2.27888310e-01  6.68267868e-03  1.77266581e-01  8.37581072e-03
 2.09000000e-01  2.26143800e-01  6.36336876e-03  1.75200075e-01  8.31260275e-03
 2.10000000e-01  2.24278980e-01  5.69107366e-03  1.73361079e-01  7.51518526e-03
 2.11000000e-01  2.23006870e-01  5.75042307e-03  1.71862539e-01  7.66055272e-03
 2.12000000e-01  2.21774140e-01  5.67100227e-03  1.70172816e-01  7.26275827e-03
 2.13000000e-01  2.20447150e-01  6.28513445e-03  1.68464023e-01  8.07685695e-03
 2.14000000e-01  2.18615630e-01  6.62360743e-03  1.66435580e-01  8.21690657e-03
 2.15000000e-01  2.16815360e-01  7.77554476e-03  1.64406862e-01  9.26134821e-03
 2.16000000e-01  2.15058490e-01  7.06101869e-03  1.62415851e-01  8.66048921e-03
 2.17000000e-01  2.13423700e-01  6.49271541e-03  1.60750959e-01  8.42046146e-03
 2.18000000e-01  2.12240010e-01  6.15176085e-03  1.58797811e-01  8.38456555e-03
 2.19000000e-01  2.11727540e-01  4.51957928e-03  1.58165099e-01  6.62571700e-03
 2.20000000e-01  2.10476370e-01  5.03050932e-03  1.56752060e-01  6.79317324e-03
 2.21000000e-01  2.08914410e-01  5.60613917e-03  1.54837536e-01  7.48022724e-03
 2.22000000e-01  2.07745490e-01  4.68453613e-03  1.53441049e-01  6.22103630e-03
 2.23000000e-01  2.07281060e-01  5.16416568e-03  1.52396466e-01  5.90149458e-03
 2.24000000e-01  2.05042350e-01  4.39507635e-03  1.49838149e-01  7.06094289e-03
 2.25000000e-01  2.03831700e-01  5.32197340e-03  1.48719528e-01  5.73503843e-03
 2.26000000e-01  2.01882910e-01  3.92059814e-03  1.46585233e-01  5.74155195e-03
 2.27000000e-01  2.00561550e-01  4.58369803e-03  1.45243384e-01  5.08718856e-03
 2.28000000e-01  1.99355270e-01  5.80612022e-03  1.43748201e-01  3.71069995e-03
 2.29000000e-01  1.98329120e-01  5.25822002e-03  1.42411279e-01  3.45268663e-03
 2.30000000e-01  1.96952400e-01  5.24821535e-03  1.40992229e-01  3.58618011e-03
 2.31000000e-01  1.95447690e-01  4.91636663e-03  1.39213990e-01  3.78220076e-03
 2.32000000e-01  1.94149240e-01  4.90833626e-03  1.37723701e-01  3.32669133e-03
 2.33000000e-01  1.92622010e-01  4.70420090e-03  1.36346582e-01  3.33689545e-03
 2.34000000e-01  1.92396000e-01  7.62332219e-03  1.35604748e-01  5.64527865e-03
 2.35000000e-01  1.91542670e-01  7.92896369e-03  1.34560177e-01  6.21338920e-03
 2.36000000e-01  1.90351940e-01  7.22526634e-03  1.33074407e-01  5.54559805e-03
 2.37000000e-01  1.88554540e-01  6.13298397e-03  1.31439261e-01  5.02565564e-03
 2.38000000e-01  1.87450850e-01  6.25934085e-03  1.30024788e-01  4.95666379e-03
 2.39000000e-01  1.85594440e-01  5.97773122e-03  1.28393079e-01  5.49476512e-03
 2.40000000e-01  1.84168120e-01  5.66180493e-03  1.26824923e-01  4.88671501e-03
 2.41000000e-01  1.83391340e-01  6.96010573e-03  1.25838240e-01  6.38622167e-03
 2.42000000e-01  1.81480540e-01  4.99556586e-03  1.24226085e-01  5.07424865e-03
 2.43000000e-01  1.80165260e-01  4.48654914e-03  1.22596843e-01  3.70485303e-03
 2.44000000e-01  1.78759590e-01  4.63491020e-03  1.20739536e-01  3.96938441e-03
 2.45000000e-01  1.78037530e-01  5.17163302e-03  1.20071100e-01  4.85949896e-03
 2.46000000e-01  1.76705250e-01  5.26388757e-03  1.18609852e-01  4.81909281e-03
 2.47000000e-01  1.76102460e-01  5.24439332e-03  1.17707461e-01  4.95600189e-03
 2.48000000e-01  1.75771910e-01  7.09617711e-03  1.16845753e-01  6.19215271e-03
 2.49000000e-01  1.73635270e-01  5.77489119e-03  1.15236086e-01  6.40641476e-03
 2.50000000e-01  1.72182490e-01  5.09334355e-03  1.13524271e-01  5.81927694e-03
 2.51000000e-01  1.70185430e-01  4.34631661e-03  1.11907993e-01  4.82863820e-03
 2.52000000e-01  1.69293810e-01  3.86954630e-03  1.10539739e-01  4.07525820e-03
 2.53000000e-01  1.68354870e-01  3.84392041e-03  1.09554228e-01  4.63380032e-03
 2.54000000e-01  1.67245030e-01  3.59009657e-03  1.08293173e-01  5.02401996e-03
 2.55000000e-01  1.65333740e-01  4.03415602e-03  1.06442580e-01  4.22326154e-03
 2.56000000e-01  1.64252470e-01  3.72413959e-03  1.05238020e-01  4.97663354e-03
 2.57000000e-01  1.62688280e-01  4.43475048e-03  1.03876684e-01  4.46402150e-03
 2.58000000e-01  1.62076410e-01  4.06247205e-03  1.03081533e-01  5.55011641e-03
 2.59000000e-01  1.60859610e-01  4.12476912e-03  1.01436632e-01  4.75612527e-03
 2.60000000e-01  1.59892590e-01  4.07074759e-03  1.00274246e-01  4.40511723e-03
 2.61000000e-01  1.58981740e-01  3.40519923e-03  9.93052593e-02  5.60846184e-03
 2.62000000e-01  1.58352480e-01  4.19473103e-03  9.80514302e-02  4.84201965e-03
 2.63000000e-01  1.56918090e-01  3.71877724e-03  9.65673338e-02  4.04181752e-03
 2.64000000e-01  1.55791330e-01  3.69297086e-03  9.54060637e-02  3.66654678e-03
 2.65000000e-01  1.55355430e-01  3.44439691e-03  9.45097986e-02  4.19208008e-03
 2.66000000e-01  1.54288200e-01  3.46713977e-03  9.33454829e-02  4.49738320e-03
 2.67000000e-01  1.53571040e-01  3.15481092e-03  9.22779383e-02  3.96119267e-03
 2.68000000e-01  1.51947560e-01  4.14125586e-03  9.08643313e-02  3.89610246e-03
 2.69000000e-01  1.50959470e-01  4.69175640e-03  8.96084408e-02  4.29412740e-03
 2.70000000e-01  1.49953240e-01  4.68031483e-03  8.83809636e-02  4.17929042e-03
 2.71000000e-01  1.48333660e-01  6.42079621e-03  8.67764220e-02  3.77605379e-03
 2.72000000e-01  1.46808060e-01  7.62347949e-03  8.55905812e-02  3.74302138e-03
 2.73000000e-01  1.46100920e-01  6.41815466e-03  8.44869212e-02  3.73723393e-03
 2.74000000e-01  1.45584350e-01  5.91506367e-03  8.40196776e-02  4.15727762e-03
 2.75000000e-01  1.44578040e-01  6.31185786e-03  8.30168800e-02  4.13335616e-03
 2.76000000e-01  1.43100820e-01  6.97920939e-03  8.13859736e-02  4.30254354e-03
 2.77000000e-01  1.42183010e-01  8.05156139e-03  8.03425533e-02  4.69295496e-03
 2.78000000e-01  1.40806440e-01  9.69017298e-03  7.88498474e-02  5.82042462e-03
 2.79000000e-01  1.39416520e-01  9.59319757e-03  7.79604187e-02  4.80067593e-03
 2.80000000e-01  1.38600530e-01  9.57604855e-03  7.73391539e-02  4.56200977e-03
 2.81000000e-01  1.38214360e-01  8.90616244e-03  7.67145302e-02  4.33826795e-03
 2.82000000e-01  1.37573950e-01  8.15916328e-03  7.58119449e-02  4.70721562e-03
 2.83000000e-01  1.37266770e-01  6.84336367e-03  7.48351064e-02  4.84221697e-03
 2.84000000e-01  1.36449940e-01  7.02902505e-03  7.37903975e-02  5.19279091e-03
 2.85000000e-01  1.36263020e-01  5.44928878e-03  7.32083305e-02  5.33897861e-03
 2.86000000e-01  1.35709620e-01  5.15236212e-03  7.24057739e-02  4.92103789e-03
 2.87000000e-01  1.35447340e-01  6.56228679e-03  7.17134443e-02  6.03213245e-03
 2.88000000e-01  1.34699690e-01  6.70936155e-03  7.11030971e-02  6.21230339e-03
 2.89000000e-01  1.33936950e-01  6.22334782e-03  7.05862397e-02  5.76759657e-03
 2.90000000e-01  1.33602540e-01  5.58818333e-03  6.98835449e-02  5.89928798e-03
 2.91000000e-01  1.33131170e-01  5.60690713e-03  6.94653126e-02  5.99393519e-03
 2.92000000e-01  1.32471200e-01  5.09158582e-03  6.86555390e-02  5.87480673e-03
 2.93000000e-01  1.31261360e-01  4.98169657e-03  6.78474965e-02  5.81228160e-03
 2.94000000e-01  1.29999260e-01  5.34447362e-03  6.67474972e-02  5.64688341e-03
 2.95000000e-01  1.29016650e-01  6.11318713e-03  6.56799151e-02  5.53441521e-03
 2.96000000e-01  1.28029860e-01  6.84524897e-03  6.45421138e-02  5.49132524e-03
 2.97000000e-01  1.27159990e-01  6.20234721e-03  6.37595729e-02  5.20401479e-03
 2.98000000e-01  1.25727940e-01  8.13806399e-03  6.26552913e-02  5.44396474e-03
 2.99000000e-01  1.25741290e-01  6.91246615e-03  6.23403571e-02  5.26073527e-03
 3.00000000e-01  1.24851790e-01  7.62876819e-03  6.16058312e-02  4.96316772e-03
 3.01000000e-01  1.24205310e-01  8.26766943e-03  6.11247101e-02  4.94549436e-03
 3.02000000e-01  1.23473770e-01  7.98497497e-03  6.04948213e-02  4.87108198e-03
 3.03000000e-01  1.22892490e-01  6.80618729e-03  5.99600926e-02  5.59939489e-03
 3.04000000e-01  1.22851770e-01  5.12959039e-03  5.97913313e-02  7.31492230e-03
 3.05000000e-01  1.22394390e-01  5.80340975e-03  5.90376865e-02  6.71178984e-03
 3.06000000e-01  1.21925260e-01  6.50033025e-03  5.83942972e-02  6.31846540e-03
 3.07000000e-01  1.21583630e-01  5.60236870e-03  5.76076563e-02  5.91208724e-03
 3.08000000e-01  1.21216190e-01  4.50166157e-03  5.70588578e-02  6.06046730e-03
 3.09000000e-01  1.20430080e-01  5.21122147e-03  5.64846190e-02  6.03918998e-03
 3.10000000e-01  1.19661880e-01  6.35598312e-03  5.54967538e-02  4.86972539e-03
 3.11000000e-01  1.19374060e-01  4.99179740e-03  5.48520195e-02  4.67776579e-03
 3.12000000e-01  1.18739930e-01  5.43865675e-03  5.43485711e-02  4.70394511e-03
 3.13000000e-01  1.18745160e-01  3.70034339e-03  5.38748386e-02  5.74477844e-03
 3.14000000e-01  1.18081330e-01  4.32730519e-03  5.31670073e-02  5.70451440e-03
 3.15000000e-01  1.16750230e-01  6.34295170e-03  5.22489855e-02  4.53361360e-03
 3.16000000e-01  1.15486120e-01  8.89492119e-03  5.10843714e-02  4.62586923e-03
 3.17000000e-01  1.14492630e-01  1.03237995e-02  5.05425621e-02  4.72745420e-03
 3.18000000e-01  1.14456930e-01  8.72923677e-03  5.00738409e-02  4.43586960e-03
 3.19000000e-01  1.13136520e-01  9.96806039e-03  4.89462659e-02  4.37728332e-03
 3.20000000e-01  1.12224460e-01  1.03285535e-02  4.81691703e-02  3.77352761e-03
 3.21000000e-01  1.11651420e-01  9.92535161e-03  4.74477611e-02  3.86571330e-03
 3.22000000e-01  1.11022460e-01  1.03033536e-02  4.69645981e-02  3.99219328e-03
 3.23000000e-01  1.10597290e-01  9.94315393e-03  4.63079541e-02  3.86799783e-03
 3.24000000e-01  1.10701320e-01  9.04494621e-03  4.61376309e-02  3.37654091e-03
 3.25000000e-01  1.09635160e-01  9.03882855e-03  4.52947530e-02  3.20521433e-03
 3.26000000e-01  1.08735660e-01  9.99876783e-03  4.44362648e-02  3.48909079e-03
 3.27000000e-01  1.08347060e-01  1.01933528e-02  4.35317679e-02  3.95283593e-03
 3.28000000e-01  1.07481570e-01  1.13992065e-02  4.25528700e-02  5.02170579e-03
 3.29000000e-01  1.07330080e-01  9.42257638e-03  4.23837045e-02  3.41632387e-03
 3.30000000e-01  1.06855010e-01  8.70161810e-03  4.18148759e-02  3.46321438e-03
 3.31000000e-01  1.06125400e-01  8.99751526e-03  4.12616425e-02  3.69634252e-03
 3.32000000e-01  1.04988950e-01  1.11327350e-02  4.03719647e-02  4.58996624e-03
 3.33000000e-01  1.04607250e-01  1.08918927e-02  3.99610815e-02  4.53947244e-03
 3.34000000e-01  1.04146190e-01  1.00511212e-02  3.94583581e-02  3.62753213e-03
 3.35000000e-01  1.02835640e-01  1.15839083e-02  3.83282892e-02  4.46809370e-03
 3.36000000e-01  1.02632350e-01  1.10356892e-02  3.77037248e-02  4.83826062e-03
 3.37000000e-01  1.02652420e-01  9.58025120e-03  3.74224305e-02  4.19355796e-03
 3.38000000e-01  1.02300000e-01  9.13414228e-03  3.69033359e-02  3.82569850e-03
 3.39000000e-01  1.01329720e-01  1.11730647e-02  3.62032171e-02  4.76813362e-03
 3.40000000e-01  1.01256050e-01  1.09345120e-02  3.56359025e-02  5.18094115e-03
 3.41000000e-01  1.00855520e-01  1.16265038e-02  3.50421927e-02  5.60790299e-03
 3.42000000e-01  1.01099660e-01  1.00386824e-02  3.47379704e-02  4.98477747e-03
 3.43000000e-01  1.00753750e-01  9.34067206e-03  3.43645839e-02  4.32260347e-03
 3.44000000e-01  1.00525460e-01  8.95433849e-03  3.39651778e-02  4.06543748e-03
 3.45000000e-01  9.99010810e-02  8.87579684e-03  3.32620668e-02  4.48602170e-03
 3.46000000e-01  9.92254700e-02  9.03198938e-03  3.30112125e-02  4.16716993e-03
 3.47000000e-01  9.90729240e-02  7.53032755e-03  3.25360858e-02  3.86690106e-03
 3.48000000e-01  9.88051930e-02  7.19495074e-03  3.19487955e-02  4.32854945e-03
 3.49000000e-01  9.89420190e-02  6.79751438e-03  3.19627675e-02  3.89916927e-03
 3.50000000e-01  9.81711880e-02  7.45221550e-03  3.13321613e-02  4.61863497e-03
 3.51000000e-01  9.80299790e-02  7.11214859e-03  3.11451728e-02  4.01245672e-03
 3.52000000e-01  9.76485200e-02  7.34801441e-03  3.07873381e-02  4.33120245e-03
 3.53000000e-01  9.70192710e-02  7.75250127e-03  3.01691332e-02  4.68745973e-03
 3.54000000e-01  9.63364380e-02  8.38088485e-03  2.96820971e-02  5.17426088e-03
 3.55000000e-01  9.62053410e-02  8.54856133e-03  2.96053353e-02  4.52290910e-03
 3.56000000e-01  9.57616800e-02  8.20345742e-03  2.91685375e-02  3.73237990e-03
 3.57000000e-01  9.56467770e-02  7.76572910e-03  2.88002927e-02  3.50832290e-03
 3.58000000e-01  9.43976380e-02  9.34595122e-03  2.80726171e-02  4.13866013e-03
 3.59000000e-01  9.34160880e-02  1.14031719e-02  2.75129697e-02  4.99909902e-03
 3.60000000e-01  9.35483590e-02  1.09753280e-02  2.73409466e-02  4.80800719e-03
 3.61000000e-01  9.32860900e-02  1.04790882e-02  2.70094434e-02  4.60630880e-03
 3.62000000e-01  9.28195240e-02  1.04380401e-02  2.67522498e-02  4.30080087e-03
 3.63000000e-01  9.22477660e-02  1.06486012e-02  2.64959415e-02  3.78119272e-03
 3.64000000e-01  9.17041580e-02  1.10839373e-02  2.59646107e-02  4.19225141e-03
 3.65000000e-01  9.14494070e-02  1.04330371e-02  2.54612318e-02  4.64382810e-03
 3.66000000e-01  9.03431500e-02  1.16605757e-02  2.46130068e-02  5.54456912e-03
 3.67000000e-01  9.02211340e-02  1.06962179e-02  2.44733860e-02  4.68270726e-03
 3.68000000e-01  8.98220900e-02  1.05312711e-02  2.42389028e-02  4.19520824e-03
 3.69000000e-01  8.98189400e-02  9.76064615e-03  2.38883825e-02  4.30063368e-03
 3.70000000e-01  8.92430690e-02  9.81968338e-03  2.36621152e-02  3.92170720e-03
 3.71000000e-01  8.89355080e-02  9.92991466e-03  2.32913108e-02  4.27080689e-03
 3.72000000e-01  8.84817150e-02  1.03625700e-02  2.28996067e-02  4.20133037e-03
 3.73000000e-01  8.79416210e-02  1.04608744e-02  2.26345375e-02  4.25852923e-03
 3.74000000e-01  8.72171920e-02  1.05034724e-02  2.21584243e-02  4.44709589e-03
 3.75000000e-01  8.76129080e-02  8.78573009e-03  2.22627020e-02  3.71563837e-03
 3.76000000e-01  8.75798730e-02  8.79397261e-03  2.20667965e-02  3.86018038e-03
 3.77000000e-01  8.66688580e-02  1.02980035e-02  2.17050063e-02  4.21548108e-03
 3.78000000e-01  8.65400660e-02  9.62003445e-03  2.13177929e-02  4.18438896e-03
 3.79000000e-01  8.70319690e-02  8.26185433e-03  2.13183507e-02  4.14701682e-03
 3.80000000e-01  8.68464820e-02  7.55950931e-03  2.09434327e-02  3.79439646e-03
 3.81000000e-01  8.60341920e-02  8.99959908e-03  2.02132415e-02  4.83098254e-03
 3.82000000e-01  8.57665370e-02  8.79645733e-03  2.00073868e-02  4.69275272e-03
 3.83000000e-01  8.49822150e-02  9.63822913e-03  1.93743544e-02  5.52888751e-03
 3.84000000e-01  8.48995500e-02  8.54835513e-03  1.92602159e-02  4.74226239e-03
 3.85000000e-01  8.45168120e-02  8.06783994e-03  1.90447121e-02  4.62744861e-03
 3.86000000e-01  8.43667180e-02  7.66015284e-03  1.87384286e-02  4.79502096e-03
 3.87000000e-01  8.39682420e-02  7.19212838e-03  1.85205561e-02  4.45546961e-03
 3.88000000e-01  8.27286690e-02  8.20867103e-03  1.79713356e-02  4.81033581e-03
 3.89000000e-01  8.29188750e-02  6.98339303e-03  1.77515359e-02  4.59916005e-03
 3.90000000e-01  8.28932390e-02  7.03602542e-03  1.74474537e-02  4.69302497e-03
 3.91000000e-01  8.28844190e-02  6.30944934e-03  1.71666335e-02  4.79725187e-03
 3.92000000e-01  8.31608130e-02  5.33267205e-03  1.70057301e-02  4.36180284e-03
 3.93000000e-01  8.25018840e-02  5.54853762e-03  1.65291238e-02  4.93541446e-03
 3.94000000e-01  8.25306150e-02  5.24775171e-03  1.64645416e-02  4.75864967e-03
 3.95000000e-01  8.25180590e-02  4.52323710e-03  1.62915943e-02  4.34920710e-03
 3.96000000e-01  8.21197480e-02  5.07586536e-03  1.61824553e-02  4.14019929e-03
 3.97000000e-01  8.21813860e-02  4.06195012e-03  1.61479997e-02  3.56485501e-03
 3.98000000e-01  8.24542640e-02  3.95300678e-03  1.61509912e-02  3.06204956e-03
 3.99000000e-01  8.16518380e-02  4.53940182e-03  1.57483023e-02  3.16219895e-03
 4.00000000e-01  8.17108250e-02  4.62815322e-03  1.57179829e-02  2.64418943e-03
 4.01000000e-01  8.15685750e-02  3.67109571e-03  1.53852344e-02  3.11745439e-03
 4.02000000e-01  8.13055360e-02  3.88240903e-03  1.51916693e-02  2.92135673e-03
 4.03000000e-01  8.08749700e-02  4.18516494e-03  1.49608614e-02  2.97195183e-03
 4.04000000e-01  8.02032540e-02  3.83804319e-03  1.47124770e-02  3.03975842e-03
 4.05000000e-01  8.02670360e-02  3.25497634e-03  1.45153292e-02  3.21989056e-03
 4.06000000e-01  8.05754030e-02  2.65146406e-03  1.44703433e-02  2.70181707e-03
 4.07000000e-01  8.05474580e-02  3.12023562e-03  1.42014007e-02  2.58506152e-03
 4.08000000e-01  8.05593270e-02  3.74473733e-03  1.41049400e-02  2.46002642e-03
 4.09000000e-01  8.06445020e-02  4.67265373e-03  1.40085286e-02  2.23438654e-03
 4.10000000e-01  8.06277150e-02  5.28275493e-03  1.38687083e-02  2.22506727e-03
 4.11000000e-01  8.05567180e-02  5.23737291e-03  1.36443588e-02  2.31877881e-03
 4.12000000e-01  8.05330960e-02  5.45818317e-03  1.36219430e-02  1.68558086e-03
 4.13000000e-01  8.08368300e-02  7.14700020e-03  1.33836856e-02  1.66501870e-03
 4.14000000e-01  8.05115890e-02  7.04165507e-03  1.32694249e-02  1.54116023e-03
 4.15000000e-01  8.01289500e-02  5.96366336e-03  1.29701577e-02  1.87403875e-03
 4.16000000e-01  7.94026650e-02  4.42408254e-03  1.27305796e-02  1.97313465e-03
 4.17000000e-01  7.90197700e-02  3.70220761e-03  1.24086700e-02  2.11275989e-03
 4.18000000e-01  7.88739920e-02  3.55219860e-03  1.23299305e-02  2.00644245e-03
 4.19000000e-01  7.88016150e-02  4.01591615e-03  1.21159993e-02  2.13237661e-03
 4.20000000e-01  7.91616010e-02  4.64386603e-03  1.21652120e-02  1.88921913e-03
 4.21000000e-01  7.93836560e-02  5.43693539e-03  1.20743858e-02  1.67797497e-03
 4.22000000e-01  7.90256820e-02  5.01596209e-03  1.19442079e-02  1.63936040e-03
 4.23000000e-01  7.82837230e-02  3.96866827e-03  1.17037822e-02  1.96853014e-03
 4.24000000e-01  7.85073730e-02  4.26493996e-03  1.15175395e-02  2.11169557e-03
 4.25000000e-01  7.82185600e-02  4.04735302e-03  1.11881010e-02  2.56404816e-03
 4.26000000e-01  7.81127200e-02  4.36015990e-03  1.11047716e-02  2.19626127e-03
 4.27000000e-01  7.85642100e-02  4.97740315e-03  1.11696849e-02  1.83516281e-03
 4.28000000e-01  7.82643810e-02  4.90099299e-03  1.09680755e-02  1.86312604e-03
 4.29000000e-01  7.82521100e-02  5.59374169e-03  1.07602718e-02  1.57142211e-03
 4.30000000e-01  7.85191190e-02  6.38677891e-03  1.05951140e-02  1.64411403e-03
 4.31000000e-01  7.85410580e-02  7.51070292e-03  1.05406073e-02  1.32197481e-03
 4.32000000e-01  7.81873620e-02  7.72236440e-03  1.02767386e-02  1.58529115e-03
 4.33000000e-01  7.78935190e-02  7.71347542e-03  1.01846647e-02  1.33953407e-03
 4.34000000e-01  7.76048740e-02  8.01254753e-03  9.97422883e-03  1.48373850e-03
 4.35000000e-01  7.76989650e-02  8.38258287e-03  9.84858574e-03  1.31534642e-03
 4.36000000e-01  7.72610790e-02  7.25602204e-03  9.83958712e-03  1.22424544e-03
 4.37000000e-01  7.72290880e-02  7.38231279e-03  9.88614951e-03  1.23365855e-03
 4.38000000e-01  7.69747000e-02  7.35840698e-03  9.73419241e-03  1.03390829e-03
 4.39000000e-01  7.66437570e-02  6.54589965e-03  9.55053682e-03  1.18738505e-03
 4.40000000e-01  7.71767610e-02  7.89736664e-03  9.55409011e-03  1.12111730e-03
 4.41000000e-01  7.63801000e-02  7.03431420e-03  9.35732011e-03  1.32218208e-03
 4.42000000e-01  7.57695010e-02  7.41776512e-03  9.05134408e-03  1.28348908e-03
 4.43000000e-01  7.58182220e-02  7.16129734e-03  8.96451941e-03  1.38423711e-03
 4.44000000e-01  7.55027310e-02  6.20530033e-03  8.70729712e-03  1.57287897e-03
 4.45000000e-01  7.55077990e-02  6.02103466e-03  8.69851971e-03  1.38449172e-03
 4.46000000e-01  7.53824180e-02  5.81831263e-03  8.49506336e-03  1.74217735e-03
 4.47000000e-01  7.47378430e-02  5.10374740e-03  8.14239800e-03  2.09425011e-03
 4.48000000e-01  7.40074180e-02  3.93391021e-03  7.91737669e-03  2.07763685e-03
 4.49000000e-01  7.41871250e-02  5.02087931e-03  7.98182661e-03  1.49347682e-03
 4.50000000e-01  7.37286960e-02  4.25962530e-03  7.82482378e-03  1.57433874e-03
 4.51000000e-01  7.37301880e-02  4.85549450e-03  7.87622685e-03  1.11361750e-03
 4.52000000e-01  7.34959270e-02  5.29056073e-03  7.72668267e-03  1.10587868e-03
 4.53000000e-01  7.30759900e-02  4.52436128e-03  7.56602333e-03  1.14024156e-03
 4.54000000e-01  7.30008120e-02  5.11893926e-03  7.51237742e-03  1.19776831e-03
 4.55000000e-01  7.23162380e-02  3.81185553e-03  7.10097296e-03  1.37310851e-03
 4.56000000e-01  7.21928550e-02  3.95292059e-03  6.99716457e-03  1.35955691e-03
 4.57000000e-01  7.14642580e-02  2.20586401e-03  6.59555965e-03  2.15179266e-03
 4.58000000e-01  7.21567570e-02  3.71779197e-03  6.62370867e-03  1.41690860e-03
 4.59000000e-01  7.13116150e-02  2.63994172e-03  6.32238905e-03  1.88914892e-03
 4.60000000e-01  7.13243290e-02  2.84636701e-03  6.15231591e-03  1.95795036e-03
 4.61000000e-01  7.11129950e-02  3.00939795e-03  5.84774073e-03  2.26652860e-03
 4.62000000e-01  7.17806720e-02  5.32909250e-03  5.75805243e-03  2.04772795e-03
 4.63000000e-01  7.11393990e-02  4.12885880e-03  5.59379689e-03  2.16446984e-03
 4.64000000e-01  7.09356210e-02  3.35517178e-03  5.50956172e-03  2.10369890e-03
 4.65000000e-01  7.07630960e-02  3.92850845e-03  5.35437764e-03  2.29324496e-03
 4.66000000e-01  7.04326180e-02  3.12505552e-03  5.04863539e-03  2.69411780e-03
 4.67000000e-01  7.02592720e-02  2.69361744e-03  4.92520868e-03  2.79284249e-03
 4.68000000e-01  6.95793860e-02  2.76650716e-03  4.68184282e-03  3.13072567e-03
 4.69000000e-01  6.98178040e-02  2.03779867e-03  4.67869406e-03  2.97724354e-03
 4.70000000e-01  7.01542980e-02  2.96199247e-03  4.56433685e-03  3.20825192e-03
 4.71000000e-01  7.03414580e-02  2.49770763e-03  4.53112748e-03  3.36737848e-03
 4.72000000e-01  6.99940530e-02  2.73727375e-03  4.32003564e-03  3.54674135e-03
 4.73000000e-01  6.89040320e-02  4.21222177e-03  4.09229665e-03  3.89042334e-03
 4.74000000e-01  6.81071030e-02  6.00085551e-03  3.97665277e-03  4.02651267e-03
 4.75000000e-01  6.79476100e-02  5.82677245e-03  3.85715983e-03  4.16272530e-03
 4.76000000e-01  6.73266960e-02  6.76476284e-03  3.69330332e-03  4.42590434e-03
 4.77000000e-01  6.71194320e-02  6.87281929e-03  3.59941298e-03  4.71756225e-03
 4.78000000e-01  6.72737940e-02  6.13811080e-03  3.53660811e-03  4.63111571e-03
 4.79000000e-01  6.74708610e-02  5.00473676e-03  3.47842041e-03  4.40285937e-03
 4.80000000e-01  6.71933160e-02  5.12033066e-03  3.47294491e-03  4.11556210e-03
 4.81000000e-01  6.74496880e-02  5.16404354e-03  3.50858371e-03  3.84543598e-03
 4.82000000e-01  6.70697430e-02  5.40123262e-03  3.36026792e-03  3.99364423e-03
 4.83000000e-01  6.70675080e-02  4.55249169e-03  3.32313914e-03  3.71995950e-03
 4.84000000e-01  6.71070620e-02  3.90960132e-03  3.28083916e-03  3.44432631e-03
 4.85000000e-01  6.69041740e-02  4.07863668e-03  3.32219945e-03  3.10760585e-03
 4.86000000e-01  6.66572700e-02  4.28165565e-03  3.19420520e-03  3.06206378e-03
 4.87000000e-01  6.58832010e-02  4.98243574e-03  3.00190564e-03  3.09133459e-03
 4.88000000e-01  6.59410410e-02  4.01815130e-03  2.93826832e-03  2.93331181e-03
 4.89000000e-01  6.53950560e-02  5.60928507e-03  2.85479835e-03  3.13265164e-03
 4.90000000e-01  6.55348750e-02  5.95981889e-03  2.85889172e-03  3.22795923e-03
 4.91000000e-01  6.51416600e-02  7.04188525e-03  2.80975530e-03  3.20063567e-03
 4.92000000e-01  6.51157220e-02  6.69417560e-03  2.78518521e-03  3.08768488e-03
 4.93000000e-01  6.50502180e-02  7.02029903e-03  2.70338040e-03  3.35797834e-03
 4.94000000e-01  6.53878860e-02  6.40266240e-03  2.65158940e-03  3.16240267e-03
 4.95000000e-01  6.55276500e-02  6.66177717e-03  2.64271553e-03  3.21047869e-03
 4.96000000e-01  6.47831350e-02  7.70245511e-03  2.50731635e-03  3.27244094e-03
 4.97000000e-01  6.41755700e-02  8.63149757e-03  2.50896763e-03  3.10506747e-03
 4.98000000e-01  6.43554420e-02  8.22570296e-03  2.44905106e-03  3.11388321e-03
 4.99000000e-01  6.40451690e-02  8.61159430e-03  2.29258106e-03  3.26346824e-03
 5.00000000e-01  6.44645100e-02  7.49204561e-03  2.30786543e-03  3.20715666e-03
 5.01000000e-01  6.43331880e-02  7.80343445e-03  2.26833770e-03  3.22243446e-03
 5.02000000e-01  6.41236330e-02  8.10144302e-03  2.20922918e-03  3.23467633e-03
 5.03000000e-01  6.45451840e-02  6.67834112e-03  2.14850141e-03  3.26908342e-03
 5.04000000e-01  6.45493620e-02  7.21120944e-03  2.11546588e-03  3.26698415e-03
 5.05000000e-01  6.48063080e-02  6.23674288e-03  2.05159481e-03  3.38229498e-03
 5.06000000e-01  6.49687730e-02  5.10760452e-03  2.11173648e-03  3.00403082e-03
 5.07000000e-01  6.52943060e-02  5.06293165e-03  2.07130173e-03  2.99997233e-03
 5.08000000e-01  6.51732670e-02  4.88330202e-03  1.99435045e-03  2.95730867e-03
 5.09000000e-01  6.52379670e-02  4.08719634e-03  1.84649833e-03  3.28806388e-03
 5.10000000e-01  6.46968960e-02  4.75456638e-03  1.78625068e-03  3.30048730e-03
 5.11000000e-01  6.52748420e-02  3.58619699e-03  1.73370456e-03  3.28727828e-03
 5.12000000e-01  6.56593990e-02  3.81814475e-03  1.74669882e-03  3.06635476e-03
 5.13000000e-01  6.55746220e-02  3.65082102e-03  1.68820928e-03  3.13456539e-03
 5.14000000e-01  6.53125470e-02  4.53735719e-03  1.63107342e-03  3.00505416e-03
 5.15000000e-01  6.47797040e-02  3.64117144e-03  1.56867247e-03  3.13490338e-03
 5.16000000e-01  6.48667280e-02  3.68889665e-03  1.56393974e-03  3.12864997e-03
 5.17000000e-01  6.50096210e-02  3.43223690e-03  1.55421629e-03  2.85195741e-03
 5.18000000e-01  6.51550920e-02  3.88595407e-03  1.59932951e-03  2.59797630e-03
 5.19000000e-01  6.48678260e-02  3.58971549e-03  1.53009768e-03  2.69301239e-03
 5.20000000e-01  6.50144010e-02  3.65566211e-03  1.64064757e-03  2.29834878e-03
 5.21000000e-01  6.51961350e-02  3.67333505e-03  1.65290481e-03  2.05990261e-03
 5.22000000e-01  6.53745220e-02  4.05302208e-03  1.60859311e-03  2.00054644e-03
 5.23000000e-01  6.49216840e-02  3.29786482e-03  1.56788733e-03  1.93685523e-03
 5.24000000e-01  6.45832750e-02  2.91679534e-03  1.53789168e-03  1.93477358e-03
 5.25000000e-01  6.45672560e-02  3.24149491e-03  1.60627021e-03  1.52813067e-03
 5.26000000e-01  6.44833280e-02  3.78854510e-03  1.57584879e-03  1.64734914e-03
 5.27000000e-01  6.38224470e-02  3.77650849e-03  1.51773324e-03  1.75231640e-03
 5.28000000e-01  6.39715810e-02  3.03598749e-03  1.50582166e-03  1.82783731e-03
 5.29000000e-01  6.38845860e-02  3.62748823e-03  1.47394198e-03  1.89364779e-03
 5.30000000e-01  6.35861940e-02  3.81416398e-03  1.42585853e-03  2.07230074e-03
 5.31000000e-01  6.33917300e-02  4.35478509e-03  1.45629520e-03  2.00896567e-03
 5.32000000e-01  6.35910510e-02  3.67255899e-03  1.43519458e-03  1.81573022e-03
 5.33000000e-01  6.28782470e-02  3.50526011e-03  1.40777779e-03  1.81636640e-03
 5.34000000e-01  6.27962950e-02  3.64840613e-03  1.43072344e-03  1.71191848e-03
 5.35000000e-01  6.26878480e-02  3.80605369e-03  1.44373910e-03  1.59993193e-03
 5.36000000e-01  6.29075780e-02  3.62909647e-03  1.50879139e-03  1.34736547e-03
 5.37000000e-01  6.32236510e-02  3.93489041e-03  1.48326457e-03  1.40348488e-03
 5.38000000e-01  6.32056860e-02  4.48580593e-03  1.47032952e-03  1.27981278e-03
 5.39000000e-01  6.35668310e-02  4.47646800e-03  1.45367217e-03  1.19923336e-03
 5.40000000e-01  6.33918750e-02  4.34981173e-03  1.48770368e-03  1.27420276e-03
 5.41000000e-01  6.32874500e-02  4.52002225e-03  1.49655994e-03  1.34919366e-03
 5.42000000e-01  6.35240880e-02  4.55866817e-03  1.58342507e-03  1.37828538e-03
 5.43000000e-01  6.35354680e-02  5.01720936e-03  1.58584759e-03  1.32286672e-03
 5.44000000e-01  6.31300320e-02  5.99813194e-03  1.56802956e-03  1.37828814e-03
 5.45000000e-01  6.32113590e-02  5.89162748e-03  1.59198582e-03  1.26687244e-03
 5.46000000e-01  6.32003010e-02  5.19890302e-03  1.58240767e-03  1.17419732e-03
 5.47000000e-01  6.26410800e-02  5.11244719e-03  1.46731371e-03  1.09350480e-03
 5.48000000e-01  6.26544180e-02  4.93250869e-03  1.42402268e-03  9.66587890e-04
 5.49000000e-01  6.29326130e-02  4.51729238e-03  1.34251964e-03  9.58815892e-04
 5.50000000e-01  6.30771680e-02  4.87468540e-03  1.32062613e-03  8.88915393e-04
 5.51000000e-01  6.27658900e-02  4.72528677e-03  1.25287689e-03  8.55329484e-04
 5.52000000e-01  6.25515220e-02  4.80080342e-03  1.25986343e-03  1.09970540e-03
 5.53000000e-01  6.22490690e-02  5.24923776e-03  1.18862747e-03  1.15339621e-03
 5.54000000e-01  6.19900670e-02  5.87021212e-03  1.17670754e-03  1.21415642e-03
 5.55000000e-01  6.22265690e-02  6.26330102e-03  1.14952183e-03  1.17319762e-03
 5.56000000e-01  6.22690470e-02  5.75152207e-03  1.12262530e-03  1.26393922e-03
 5.57000000e-01  6.24118920e-02  5.92026069e-03  1.17090862e-03  1.49878254e-03
 5.58000000e-01  6.24999240e-02  6.24707481e-03  1.16791545e-03  1.54486483e-03
 5.59000000e-01  6.23942930e-02  5.19730483e-03  1.13969567e-03  1.62037927e-03
 5.60000000e-01  6.26680380e-02  5.56078829e-03  1.17187063e-03  1.71701012e-03
 5.61000000e-01  6.26579080e-02  5.41448969e-03  1.18172959e-03  1.62710466e-03
 5.62000000e-01  6.22542750e-02  4.42511590e-03  1.12050995e-03  1.57890338e-03
 5.63000000e-01  6.18342330e-02  4.16624211e-03  1.07548579e-03  1.61955635e-03
 5.64000000e-01  6.18927260e-02  3.98643050e-03  1.06192971e-03  1.60481114e-03
 5.65000000e-01  6.24466830e-02  5.52658557e-03  1.08538271e-03  1.67213826e-03
 5.66000000e-01  6.16688690e-02  4.62077670e-03  1.01458290e-03  1.73188447e-03
 5.67000000e-01  6.20021610e-02  5.29951879e-03  9.88172994e-04  1.60083500e-03
 5.68000000e-01  6.13287780e-02  4.62626577e-03  1.03232733e-03  1.80034345e-03
 5.69000000e-01  6.14506280e-02  5.53847475e-03  1.02388212e-03  1.86012578e-03
 5.70000000e-01  6.11036970e-02  5.49122893e-03  9.45724067e-04  1.80538899e-03
 5.71000000e-01  6.11397280e-02  5.09422400e-03  9.23967335e-04  1.62946259e-03
 5.72000000e-01  6.08707640e-02  5.09315708e-03  9.02523627e-04  1.58179798e-03
 5.73000000e-01  6.06362800e-02  4.87478074e-03  9.01372963e-04  1.54365425e-03
 5.74000000e-01  6.04774810e-02  4.32583320e-03  9.14349828e-04  1.46641951e-03
 5.75000000e-01  6.03168880e-02  3.88025822e-03  8.69092451e-04  1.35617872e-03
 5.76000000e-01  5.97653610e-02  4.30340468e-03  8.20071183e-04  1.17895173e-03
 5.77000000e-01  5.94647590e-02  3.67760919e-03  7.68382212e-04  1.09273523e-03
 5.78000000e-01  5.96280360e-02  3.28884226e-03  8.56601366e-04  1.13689336e-03
 5.79000000e-01  5.99053130e-02  3.24368355e-03  8.52595091e-04  1.10435512e-03
 5.80000000e-01  5.96664620e-02  3.20707430e-03  8.40664561e-04  1.02711808e-03
 5.81000000e-01  5.98568670e-02  3.14071484e-03  8.47657779e-04  9.79867276e-04
 5.82000000e-01  5.94409210e-02  2.79541257e-03  8.36539813e-04  8.86322119e-04
 5.83000000e-01  5.91385040e-02  2.88238154e-03  8.34554157e-04  7.99312355e-04
 5.84000000e-01  5.88595320e-02  3.91812254e-03  8.17628388e-04  7.95064771e-04
 5.85000000e-01  5.92301970e-02  2.95941943e-03  7.90282464e-04  8.71472910e-04
 5.86000000e-01  5.86562420e-02  3.70381797e-03  7.37948254e-04  8.26301233e-04
 5.87000000e-01  5.90243990e-02  3.05525772e-03  7.56889455e-04  8.64510797e-04
 5.88000000e-01  5.90315710e-02  3.19387875e-03  7.17931619e-04  8.10535814e-04
 5.89000000e-01  5.88044190e-02  3.93360369e-03  7.35004369e-04  7.40833365e-04
 5.90000000e-01  5.90456080e-02  3.21583142e-03  7.18134144e-04  7.83265392e-04
 5.91000000e-01  5.94793350e-02  3.42935974e-03  7.06080325e-04  8.95399341e-04
 5.92000000e-01  5.88830760e-02  3.51941553e-03  6.39959712e-04  6.00992940e-04
 5.93000000e-01  5.84742560e-02  4.13195410e-03  6.15546768e-04  5.26616550e-04
 5.94000000e-01  5.84142410e-02  4.23176601e-03  6.11473786e-04  5.68763446e-04
 5.95000000e-01  5.86966630e-02  3.41303861e-03  6.09088826e-04  5.63789655e-04
 5.96000000e-01  5.86324780e-02  3.35518622e-03  6.22813965e-04  5.82401208e-04
 5.97000000e-01  5.86223530e-02  3.84094135e-03  5.99689179e-04  5.29963010e-04
 5.98000000e-01  5.87817960e-02  3.13214353e-03  5.77698098e-04  4.28179181e-04
 5.99000000e-01  5.89087160e-02  3.14199317e-03  5.44229737e-04  5.15738088e-04
 6.00000000e-01  5.90062140e-02  3.00109578e-03  5.05348017e-04  5.34871560e-04


==> anc/fig4.dat <==
# columns   data
# ---------------------------------
#       0   tau
#    1  2   (orange line) and error
#    3  4   (blue line) and error
#    5  6   (green line) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.99395960e-01  1.91126408e-05  9.99396080e-01  1.20858643e-05  9.93471390e-01  3.00735101e-04
 2.00000000e-03  9.98778280e-01  2.00486468e-05  9.98785540e-01  8.65327510e-06  9.86908650e-01  2.23734665e-04
 3.00000000e-03  9.98156600e-01  4.36009870e-05  9.98166440e-01  1.54482185e-05  9.80268270e-01  4.94149544e-04
 4.00000000e-03  9.97546970e-01  6.58215569e-05  9.97561990e-01  4.62451297e-05  9.73727690e-01  4.73907912e-04
 5.00000000e-03  9.96881150e-01  7.57145807e-05  9.96946310e-01  6.74159129e-05  9.67364710e-01  6.64171121e-04
 6.00000000e-03  9.96248360e-01  5.19753151e-05  9.96312640e-01  7.00259195e-05  9.60528610e-01  6.75346835e-04
 7.00000000e-03  9.95603340e-01  9.22643630e-05  9.95685080e-01  8.02738831e-05  9.54327680e-01  8.51001078e-04
 8.00000000e-03  9.94943610e-01  2.50201182e-04  9.95035830e-01  7.28913014e-05  9.47882520e-01  5.15382229e-04
 9.00000000e-03  9.94329190e-01  2.26944660e-04  9.94418910e-01  9.38982796e-05  9.41864910e-01  1.00926768e-03
 1.00000000e-02  9.93780220e-01  2.63608113e-04  9.93832430e-01  1.37537274e-04  9.35436400e-01  8.98452531e-04
 1.10000000e-02  9.93157900e-01  2.79055350e-04  9.93187990e-01  1.26197149e-04  9.29811320e-01  2.76359144e-03
 1.20000000e-02  9.92499740e-01  3.61480520e-04  9.92535720e-01  1.66716727e-04  9.23613100e-01  3.73908452e-03
 1.30000000e-02  9.91912740e-01  3.58356975e-04  9.91927060e-01  2.14388606e-04  9.16928080e-01  2.43543666e-03
 1.40000000e-02  9.91248040e-01  4.31907434e-04  9.91260450e-01  2.03286459e-04  9.10839260e-01  2.27595478e-03
 1.50000000e-02  9.90541530e-01  4.44824445e-04  9.90574970e-01  2.23956652e-04  9.04247190e-01  2.07615154e-03
 1.60000000e-02  9.89859410e-01  5.47942024e-04  9.89881940e-01  2.45918496e-04  8.98830640e-01  3.81132477e-03
 1.70000000e-02  9.89178780e-01  5.17468419e-04  9.89217190e-01  2.26241981e-04  8.92696390e-01  3.58256399e-03
 1.80000000e-02  9.88549350e-01  5.07784509e-04  9.88563210e-01  2.07533075e-04  8.86559870e-01  3.10711666e-03
 1.90000000e-02  9.87897730e-01  3.93238704e-04  9.87896460e-01  2.17038207e-04  8.80426420e-01  2.93605782e-03
 2.00000000e-02  9.87196800e-01  2.04820792e-04  9.87163900e-01  1.31103208e-04  8.73996770e-01  2.52106147e-03
 2.10000000e-02  9.86520280e-01  2.29772419e-04  9.86446640e-01  1.40244037e-04  8.67430610e-01  2.25316219e-03
 2.20000000e-02  9.85981830e-01  3.48176164e-04  9.85789980e-01  1.16858111e-04  8.61004650e-01  3.05220282e-03
 2.30000000e-02  9.85311600e-01  4.24952224e-04  9.85110950e-01  1.20588838e-04  8.54833210e-01  3.50682134e-03
 2.40000000e-02  9.84565630e-01  3.67332236e-04  9.84338530e-01  1.80094067e-04  8.48543460e-01  4.52238604e-03
 2.50000000e-02  9.83893090e-01  3.55516855e-04  9.83632900e-01  2.55725498e-04  8.42965840e-01  4.03552539e-03
 2.60000000e-02  9.83227640e-01  3.48266928e-04  9.82971220e-01  1.94770600e-04  8.37715360e-01  2.03985241e-03
 2.70000000e-02  9.82543970e-01  4.72769538e-04  9.82240330e-01  1.61938354e-04  8.31790300e-01  2.20167580e-03
 2.80000000e-02  9.81855650e-01  5.77633111e-04  9.81587150e-01  2.11612824e-04  8.25282850e-01  3.16719940e-03
 2.90000000e-02  9.81018210e-01  2.65831531e-04  9.80804400e-01  1.73738633e-04  8.19861520e-01  2.38999750e-03
 3.00000000e-02  9.80301740e-01  3.96100121e-04  9.80106900e-01  2.45235362e-04  8.13698580e-01  2.04091301e-03
 3.10000000e-02  9.79552810e-01  5.02460046e-04  9.79360260e-01  2.89233141e-04  8.07766890e-01  3.61870824e-03
 3.20000000e-02  9.78860300e-01  5.18882298e-04  9.78654980e-01  3.37811156e-04  8.02866770e-01  3.37421950e-03
 3.30000000e-02  9.78112750e-01  5.76414279e-04  9.77883850e-01  3.47139889e-04  7.97583110e-01  3.64781653e-03
 3.40000000e-02  9.77460020e-01  6.59020002e-04  9.77183520e-01  3.38801485e-04  7.91191410e-01  3.45792468e-03
 3.50000000e-02  9.76803180e-01  8.21222439e-04  9.76498460e-01  4.78025789e-04  7.86311980e-01  2.87128908e-03
 3.60000000e-02  9.76058140e-01  7.38844591e-04  9.75723790e-01  3.67346404e-04  7.80571400e-01  3.08885751e-03
 3.70000000e-02  9.75379070e-01  7.78596370e-04  9.75072180e-01  5.64289713e-04  7.74146710e-01  5.15113823e-03
 3.80000000e-02  9.74566120e-01  6.94996768e-04  9.74280620e-01  5.02710740e-04  7.68345860e-01  6.10000770e-03
 3.90000000e-02  9.73838920e-01  8.52582740e-04  9.73572440e-01  6.77380508e-04  7.63677070e-01  4.13068778e-03
 4.00000000e-02  9.73078320e-01  7.43185256e-04  9.72753260e-01  6.50703026e-04  7.58838160e-01  3.31767207e-03
 4.10000000e-02  9.72367990e-01  9.43569856e-04  9.71981970e-01  8.21349186e-04  7.53628520e-01  3.62275802e-03
 4.20000000e-02  9.71524000e-01  7.28342238e-04  9.71191110e-01  8.07753020e-04  7.47681900e-01  3.27560696e-03
 4.30000000e-02  9.70813060e-01  6.98935583e-04  9.70430470e-01  7.77064885e-04  7.41723080e-01  3.90694603e-03
 4.40000000e-02  9.69932530e-01  4.15274816e-04  9.69609970e-01  7.65465357e-04  7.36594920e-01  4.13261161e-03
 4.50000000e-02  9.69216110e-01  8.38416189e-04  9.68809020e-01  8.76252506e-04  7.31025080e-01  4.82618252e-03
 4.60000000e-02  9.68425540e-01  6.35882268e-04  9.67982910e-01  7.32960025e-04  7.26045480e-01  4.45760894e-03
 4.70000000e-02  9.67508970e-01  6.50569402e-04  9.67117220e-01  7.41492573e-04  7.21434430e-01  5.81989342e-03
 4.80000000e-02  9.66668810e-01  6.74346849e-04  9.66301980e-01  7.93241862e-04  7.16056660e-01  5.64179253e-03
 4.90000000e-02  9.66001250e-01  9.79273866e-04  9.65591890e-01  1.08053917e-03  7.09914630e-01  4.71198810e-03
 5.00000000e-02  9.65195600e-01  1.05190653e-03  9.64778550e-01  1.15565400e-03  7.04942600e-01  4.87076871e-03
 5.10000000e-02  9.64415470e-01  1.13425259e-03  9.63912120e-01  1.09215463e-03  6.99641840e-01  3.78706264e-03
 5.20000000e-02  9.63609600e-01  1.23440835e-03  9.63070320e-01  1.14797644e-03  6.94386410e-01  3.97044533e-03
 5.30000000e-02  9.62683760e-01  9.72345641e-04  9.62288930e-01  1.22112297e-03  6.88660820e-01  4.24167854e-03
 5.40000000e-02  9.61891750e-01  1.10482823e-03  9.61400040e-01  1.19945342e-03  6.84115420e-01  3.41074953e-03
 5.50000000e-02  9.60879210e-01  1.31166919e-03  9.60455750e-01  1.06775140e-03  6.78927480e-01  4.74731475e-03
 5.60000000e-02  9.60151990e-01  1.42703419e-03  9.59607840e-01  1.00905281e-03  6.73476060e-01  5.04814210e-03
 5.70000000e-02  9.59338550e-01  1.28654271e-03  9.58659090e-01  8.83434940e-04  6.68872400e-01  5.32027848e-03
 5.80000000e-02  9.58533120e-01  1.45775863e-03  9.57815000e-01  9.88059440e-04  6.64352720e-01  4.71280960e-03
 5.90000000e-02  9.57665370e-01  1.36105568e-03  9.56886450e-01  8.99511138e-04  6.59477150e-01  5.33562955e-03
 6.00000000e-02  9.56760770e-01  1.21568007e-03  9.55979990e-01  8.02775562e-04  6.53615350e-01  4.69298343e-03
 6.10000000e-02  9.55891810e-01  1.08796978e-03  9.55173990e-01  8.17543476e-04  6.48269100e-01  4.83225950e-03
 6.20000000e-02  9.55076960e-01  1.25559024e-03  9.54341600e-01  8.88498641e-04  6.44103680e-01  4.67222299e-03
 6.30000000e-02  9.54112420e-01  9.18118888e-04  9.53410760e-01  8.06795694e-04  6.39646480e-01  4.99778876e-03
 6.40000000e-02  9.53380800e-01  1.16079401e-03  9.52565660e-01  7.67248580e-04  6.34753610e-01  4.21089978e-03
 6.50000000e-02  9.52547380e-01  1.24465679e-03  9.51645620e-01  8.73089298e-04  6.30383690e-01  3.55245459e-03
 6.60000000e-02  9.51699200e-01  1.35568713e-03  9.50782750e-01  9.62412142e-04  6.25389320e-01  3.51274939e-03
 6.70000000e-02  9.50849320e-01  1.47191129e-03  9.49831150e-01  8.67821830e-04  6.21248010e-01  4.83228286e-03
 6.80000000e-02  9.50047910e-01  1.43521646e-03  9.48949820e-01  9.00327468e-04  6.16097840e-01  6.26709787e-03
 6.90000000e-02  9.49243330e-01  1.39777471e-03  9.48051640e-01  9.60374688e-04  6.10663680e-01  6.35554047e-03
 7.00000000e-02  9.48358210e-01  1.40402649e-03  9.47062260e-01  1.10237323e-03  6.05962100e-01  6.14221150e-03
 7.10000000e-02  9.47608750e-01  1.66916917e-03  9.46278590e-01  1.07447451e-03  6.01534940e-01  4.34460112e-03
 7.20000000e-02  9.46702680e-01  1.76715010e-03  9.45294810e-01  1.15465827e-03  5.97455750e-01  3.22995611e-03
 7.30000000e-02  9.45874850e-01  1.88563402e-03  9.44365990e-01  1.22964813e-03  5.92333310e-01  4.14245224e-03
 7.40000000e-02  9.44926300e-01  1.74499885e-03  9.43447650e-01  1.38672539e-03  5.88709340e-01  5.17341945e-03
 7.50000000e-02  9.44158720e-01  2.03628965e-03  9.42600400e-01  1.35876408e-03  5.83489310e-01  4.00410955e-03
 7.60000000e-02  9.43169650e-01  2.04307861e-03  9.41608250e-01  1.35566092e-03  5.78675260e-01  4.86850949e-03
 7.70000000e-02  9.42290850e-01  2.24900380e-03  9.40779530e-01  1.56994384e-03  5.73359670e-01  5.43417006e-03
 7.80000000e-02  9.41353660e-01  1.90887113e-03  9.39870460e-01  1.60500618e-03  5.68272680e-01  7.73444573e-03
 7.90000000e-02  9.40315440e-01  1.97644687e-03  9.38823340e-01  1.56718138e-03  5.63495750e-01  7.66831704e-03
 8.00000000e-02  9.39455360e-01  2.20040800e-03  9.38007590e-01  1.55562247e-03  5.59595120e-01  6.77136635e-03
 8.10000000e-02  9.38508120e-01  2.10464903e-03  9.37061620e-01  1.44006011e-03  5.55311300e-01  6.99603407e-03
 8.20000000e-02  9.37498390e-01  1.99359120e-03  9.36007730e-01  1.48595009e-03  5.50477780e-01  9.07612219e-03
 8.30000000e-02  9.36548750e-01  2.11082755e-03  9.34939720e-01  1.51473032e-03  5.45937240e-01  8.48912557e-03
 8.40000000e-02  9.35558890e-01  2.26556562e-03  9.33923230e-01  1.52034521e-03  5.41973790e-01  7.63929714e-03
 8.50000000e-02  9.34504950e-01  2.27062239e-03  9.32853450e-01  1.65957282e-03  5.37029780e-01  7.80224899e-03
 8.60000000e-02  9.33404860e-01  1.84044435e-03  9.31898400e-01  1.57483668e-03  5.31564790e-01  9.85256816e-03
 8.70000000e-02  9.32608020e-01  2.06443547e-03  9.30993380e-01  1.46835941e-03  5.27404780e-01  1.03938102e-02
 8.80000000e-02  9.31564120e-01  2.17902668e-03  9.29968890e-01  1.51778513e-03  5.23483740e-01  9.74860922e-03
 8.90000000e-02  9.30571390e-01  2.37969668e-03  9.28890150e-01  1.61889936e-03  5.19251210e-01  8.48452946e-03
 9.00000000e-02  9.29329340e-01  2.06282909e-03  9.27770710e-01  1.73180669e-03  5.14853980e-01  9.00870842e-03
 9.10000000e-02  9.28114840e-01  1.82898337e-03  9.26763610e-01  1.68162758e-03  5.11295570e-01  8.38350514e-03
 9.20000000e-02  9.27211840e-01  2.10386553e-03  9.25797770e-01  1.91997649e-03  5.08019770e-01  5.74267389e-03
 9.30000000e-02  9.26105170e-01  1.75570127e-03  9.24771530e-01  1.66590714e-03  5.04195120e-01  7.08759833e-03
 9.40000000e-02  9.25105410e-01  1.79223236e-03  9.23718920e-01  1.68356964e-03  5.00509090e-01  6.08382988e-03
 9.50000000e-02  9.24010280e-01  1.83064683e-03  9.22751370e-01  1.79180314e-03  4.95785720e-01  8.54843883e-03
 9.60000000e-02  9.23011560e-01  1.61094397e-03  9.21693010e-01  1.71621975e-03  4.91379740e-01  9.05560086e-03
 9.70000000e-02  9.21990250e-01  2.05561373e-03  9.20644790e-01  2.01459877e-03  4.87217670e-01  7.88274134e-03
 9.80000000e-02  9.21148990e-01  2.06919243e-03  9.19600100e-01  2.05316393e-03  4.83075030e-01  7.53401456e-03
 9.90000000e-02  9.20187480e-01  2.45154749e-03  9.18546910e-01  2.26296784e-03  4.79701640e-01  6.55480517e-03
 1.00000000e-01  9.19093370e-01  2.26608922e-03  9.17571130e-01  2.30227715e-03  4.75722880e-01  6.59645578e-03
 1.01000000e-01  9.17935370e-01  2.00140469e-03  9.16350010e-01  2.06995182e-03  4.71555280e-01  6.68856814e-03
 1.02000000e-01  9.16998470e-01  2.31810794e-03  9.15403640e-01  2.11064333e-03  4.68676990e-01  5.22222455e-03
 1.03000000e-01  9.15665150e-01  2.31570251e-03  9.14181230e-01  2.02131991e-03  4.64091770e-01  7.20184672e-03
 1.04000000e-01  9.14571300e-01  2.21534245e-03  9.13191370e-01  1.98750677e-03  4.59977340e-01  7.03653617e-03
 1.05000000e-01  9.13733840e-01  1.88921443e-03  9.12311560e-01  2.12500385e-03  4.57313470e-01  3.96351185e-03
 1.06000000e-01  9.12675740e-01  1.85092808e-03  9.11185120e-01  2.23726265e-03  4.53956160e-01  4.84149301e-03
 1.07000000e-01  9.11624090e-01  1.96799285e-03  9.10091070e-01  2.26825380e-03  4.49890700e-01  6.38953066e-03
 1.08000000e-01  9.10533680e-01  2.02578486e-03  9.09026030e-01  2.28549873e-03  4.46216910e-01  6.96218521e-03
 1.09000000e-01  9.09246220e-01  2.01481456e-03  9.07832040e-01  2.21575192e-03  4.42558420e-01  7.61057908e-03
 1.10000000e-01  9.08028350e-01  1.92816759e-03  9.06543930e-01  2.22779311e-03  4.40099430e-01  5.34333042e-03
 1.11000000e-01  9.06961160e-01  1.86039067e-03  9.05338840e-01  2.08558042e-03  4.36183260e-01  6.68136358e-03
 1.12000000e-01  9.05874420e-01  2.24229830e-03  9.04117290e-01  2.18126129e-03  4.33171380e-01  6.87764528e-03
 1.13000000e-01  9.04826990e-01  2.47392685e-03  9.03129170e-01  2.10475162e-03  4.29567020e-01  6.58727058e-03
 1.14000000e-01  9.03862000e-01  2.46415101e-03  9.02081100e-01  2.05179908e-03  4.26483610e-01  6.59396445e-03
 1.15000000e-01  9.02800580e-01  2.23529312e-03  9.01062670e-01  2.08323297e-03  4.23503860e-01  7.29497932e-03
 1.16000000e-01  9.01705860e-01  2.35296994e-03  9.00011860e-01  1.91840801e-03  4.19903520e-01  7.67543591e-03
 1.17000000e-01  9.00516000e-01  2.47976282e-03  8.98873460e-01  1.90484545e-03  4.16754440e-01  7.19760961e-03
 1.18000000e-01  8.99319020e-01  2.57147852e-03  8.97723410e-01  1.87864307e-03  4.13197240e-01  7.58781515e-03
 1.19000000e-01  8.98356820e-01  2.61162703e-03  8.96619550e-01  1.81631273e-03  4.09935310e-01  5.96251838e-03
 1.20000000e-01  8.97064230e-01  2.71627860e-03  8.95516620e-01  1.85168485e-03  4.07039620e-01  5.65665020e-03
 1.21000000e-01  8.95982400e-01  2.85366758e-03  8.94333410e-01  1.95153982e-03  4.04221580e-01  6.63159239e-03
 1.22000000e-01  8.94723340e-01  2.74499345e-03  8.93238160e-01  1.86048297e-03  4.01637450e-01  7.12967979e-03
 1.23000000e-01  8.93806550e-01  2.79227835e-03  8.92280460e-01  1.74488345e-03  3.98484320e-01  7.09708863e-03
 1.24000000e-01  8.92699020e-01  2.88661687e-03  8.91121410e-01  1.99304177e-03  3.94414180e-01  6.04406292e-03
 1.25000000e-01  8.91282460e-01  2.48491807e-03  8.89786440e-01  2.13628480e-03  3.91172590e-01  6.29311345e-03
 1.26000000e-01  8.89887280e-01  2.46388152e-03  8.88694730e-01  1.90509145e-03  3.88736640e-01  5.92132621e-03
 1.27000000e-01  8.88852310e-01  3.01468003e-03  8.87589460e-01  1.96022241e-03  3.84969760e-01  5.24113628e-03
 1.28000000e-01  8.87820570e-01  3.29984256e-03  8.86491390e-01  2.09372109e-03  3.80723040e-01  7.28576646e-03
 1.29000000e-01  8.86761050e-01  3.17137331e-03  8.85399940e-01  1.82056922e-03  3.76510990e-01  1.05800847e-02
 1.30000000e-01  8.85542850e-01  2.76834239e-03  8.84149020e-01  1.90732660e-03  3.73675920e-01  9.71723158e-03
 1.31000000e-01  8.84052230e-01  2.79314052e-03  8.82739570e-01  2.37500289e-03  3.70768500e-01  9.49720218e-03
 1.32000000e-01  8.82764900e-01  3.15685474e-03  8.81372340e-01  3.06674630e-03  3.68304130e-01  8.69567118e-03
 1.33000000e-01  8.82046700e-01  2.37521605e-03  8.80402670e-01  2.83773005e-03  3.65377740e-01  9.43655607e-03
 1.34000000e-01  8.81065220e-01  2.37837053e-03  8.79426330e-01  2.35945784e-03  3.62945350e-01  8.43873552e-03
 1.35000000e-01  8.80065300e-01  3.22075869e-03  8.78265410e-01  2.49739282e-03  3.59742100e-01  9.13526502e-03
 1.36000000e-01  8.79175850e-01  2.79571994e-03  8.77206950e-01  2.09569089e-03  3.57085140e-01  8.49480585e-03
 1.37000000e-01  8.77821090e-01  2.89745410e-03  8.76132090e-01  1.68587434e-03  3.54204450e-01  7.75715043e-03
 1.38000000e-01  8.76498360e-01  3.27476092e-03  8.74851350e-01  2.10315157e-03  3.51288860e-01  7.66785542e-03
 1.39000000e-01  8.75368560e-01  3.25323972e-03  8.73747480e-01  1.89622027e-03  3.49140030e-01  7.39253007e-03
 1.40000000e-01  8.74683640e-01  3.57081851e-03  8.72657450e-01  1.63894855e-03  3.46174720e-01  7.45354628e-03
 1.41000000e-01  8.73483360e-01  3.64548468e-03  8.71681050e-01  1.44574505e-03  3.43446890e-01  7.81817923e-03
 1.42000000e-01  8.72440860e-01  4.22874351e-03  8.70487420e-01  1.58200512e-03  3.40340450e-01  7.68732876e-03
 1.43000000e-01  8.71164270e-01  4.24440443e-03  8.69164190e-01  1.65107598e-03  3.37415480e-01  8.92319490e-03
 1.44000000e-01  8.69806700e-01  4.21297904e-03  8.67961680e-01  1.70875575e-03  3.35238990e-01  7.60469994e-03
 1.45000000e-01  8.68562180e-01  4.57196383e-03  8.66830000e-01  1.84654689e-03  3.32387470e-01  7.39726136e-03
 1.46000000e-01  8.67379510e-01  4.75716646e-03  8.65611650e-01  1.85141749e-03  3.29770360e-01  7.61357011e-03
 1.47000000e-01  8.66307720e-01  4.78695451e-03  8.64366850e-01  1.77035551e-03  3.27745650e-01  6.87145223e-03
 1.48000000e-01  8.64962730e-01  4.97302457e-03  8.63020850e-01  1.94293285e-03  3.24312740e-01  9.04860315e-03
 1.49000000e-01  8.63379820e-01  4.97046351e-03  8.61833950e-01  2.26627765e-03  3.21414270e-01  9.62764001e-03
 1.50000000e-01  8.62449980e-01  5.03281143e-03  8.60852690e-01  2.29152296e-03  3.20000000e-01  6.65794643e-03
 1.51000000e-01  8.61114400e-01  4.35026812e-03  8.59491940e-01  2.01469652e-03  3.17515970e-01  6.32624097e-03
 1.52000000e-01  8.59656790e-01  4.33831602e-03  8.58206550e-01  2.08914283e-03  3.14921140e-01  6.74670655e-03
 1.53000000e-01  8.58417960e-01  4.84330052e-03  8.56937640e-01  2.41042759e-03  3.12580580e-01  5.76621194e-03
 1.54000000e-01  8.57215540e-01  4.70647645e-03  8.55565410e-01  2.58500286e-03  3.10781650e-01  6.15523042e-03
 1.55000000e-01  8.56024990e-01  4.36904539e-03  8.54266680e-01  2.57973973e-03  3.07980200e-01  6.48438852e-03
 1.56000000e-01  8.54547160e-01  4.32005872e-03  8.52910080e-01  2.97446387e-03  3.05468090e-01  6.66600671e-03
 1.57000000e-01  8.53117550e-01  4.25136306e-03  8.51451300e-01  3.11261574e-03  3.03036850e-01  6.32528164e-03
 1.58000000e-01  8.52118630e-01  3.60666147e-03  8.50318000e-01  2.71653566e-03  3.00922430e-01  7.45110938e-03
 1.59000000e-01  8.51204930e-01  3.98585766e-03  8.49233340e-01  2.35166316e-03  2.98628450e-01  7.82857270e-03
 1.60000000e-01  8.50123260e-01  4.32224873e-03  8.48020890e-01  2.54995901e-03  2.96288500e-01  7.13896131e-03
 1.61000000e-01  8.48950920e-01  4.39438567e-03  8.46835760e-01  2.44776613e-03  2.94293240e-01  6.95166113e-03
 1.62000000e-01  8.47909260e-01  4.34622168e-03  8.45528860e-01  2.56773284e-03  2.91497730e-01  6.46567862e-03
 1.63000000e-01  8.46698280e-01  3.88099370e-03  8.44336950e-01  2.66072476e-03  2.88848480e-01  6.63628475e-03
 1.64000000e-01  8.45268360e-01  3.93908975e-03  8.43128790e-01  2.57205761e-03  2.86881630e-01  7.79805090e-03
 1.65000000e-01  8.44111550e-01  3.90984640e-03  8.41751300e-01  2.42354432e-03  2.84182740e-01  7.43895489e-03
 1.66000000e-01  8.42926700e-01  3.94859925e-03  8.40420400e-01  2.46751031e-03  2.81250710e-01  6.99927413e-03
 1.67000000e-01  8.41657470e-01  3.91399617e-03  8.39008830e-01  2.55923891e-03  2.79518400e-01  7.31939542e-03
 1.68000000e-01  8.40369850e-01  3.75892012e-03  8.37910560e-01  2.32234295e-03  2.77010740e-01  6.38770647e-03
 1.69000000e-01  8.39119940e-01  3.63675334e-03  8.36914850e-01  2.34694350e-03  2.75107180e-01  7.01416561e-03
 1.70000000e-01  8.37827870e-01  3.56499871e-03  8.35668860e-01  2.44374620e-03  2.72716870e-01  6.93347179e-03
 1.71000000e-01  8.36260060e-01  3.79170854e-03  8.34321330e-01  2.71630903e-03  2.70859220e-01  8.95193481e-03
 1.72000000e-01  8.34713560e-01  3.97218654e-03  8.32793350e-01  2.74043712e-03  2.68082950e-01  7.82246565e-03
 1.73000000e-01  8.33090530e-01  3.71913070e-03  8.31344890e-01  2.75024381e-03  2.65245980e-01  7.89026652e-03
 1.74000000e-01  8.31909740e-01  3.60783672e-03  8.30082640e-01  2.61436127e-03  2.62745300e-01  9.24722873e-03
 1.75000000e-01  8.30846010e-01  3.44940251e-03  8.28846690e-01  2.45499896e-03  2.61192810e-01  9.22950054e-03
 1.76000000e-01  8.29581500e-01  3.22769179e-03  8.27314320e-01  2.34677887e-03  2.59073170e-01  8.52757594e-03
 1.77000000e-01  8.28359450e-01  2.98620492e-03  8.25892770e-01  2.16381455e-03  2.57611770e-01  7.83667009e-03
 1.78000000e-01  8.26535130e-01  3.28221229e-03  8.24453270e-01  2.65948776e-03  2.55754410e-01  8.34910788e-03
 1.79000000e-01  8.25387320e-01  2.78183014e-03  8.23282440e-01  2.34104249e-03  2.54003560e-01  9.36916522e-03
 1.80000000e-01  8.24399210e-01  2.24881891e-03  8.22152700e-01  2.30541550e-03  2.53092810e-01  1.01211514e-02
 1.81000000e-01  8.23150300e-01  2.59272317e-03  8.20664040e-01  2.25965654e-03  2.51269000e-01  1.02520555e-02
 1.82000000e-01  8.22053470e-01  2.59894949e-03  8.19062060e-01  2.63694334e-03  2.49939440e-01  1.01991440e-02
 1.83000000e-01  8.20759710e-01  2.23870685e-03  8.17624360e-01  2.96455234e-03  2.47344230e-01  9.58900619e-03
 1.84000000e-01  8.19728700e-01  2.78566491e-03  8.16194680e-01  3.15491576e-03  2.45500500e-01  9.48260507e-03
 1.85000000e-01  8.18306440e-01  2.63403749e-03  8.14830990e-01  3.31763393e-03  2.44226970e-01  9.10691225e-03
 1.86000000e-01  8.16936380e-01  2.98224424e-03  8.13607150e-01  2.68763922e-03  2.42929110e-01  1.00672800e-02
 1.87000000e-01  8.15333540e-01  2.74502998e-03  8.12221420e-01  3.04620509e-03  2.41054030e-01  9.95109957e-03
 1.88000000e-01  8.14080220e-01  2.54070327e-03  8.10743000e-01  3.29133143e-03  2.39827130e-01  1.24221230e-02
 1.89000000e-01  8.12352920e-01  1.99967042e-03  8.09416740e-01  3.10552299e-03  2.38199940e-01  1.34396116e-02
 1.90000000e-01  8.10861420e-01  2.20574817e-03  8.08132150e-01  3.20783689e-03  2.36574620e-01  1.51062697e-02
 1.91000000e-01  8.09916290e-01  2.80293504e-03  8.06949390e-01  3.05522182e-03  2.34280200e-01  1.41402845e-02
 1.92000000e-01  8.08564100e-01  2.58826734e-03  8.05769540e-01  2.56314663e-03  2.31753270e-01  1.22484617e-02
 1.93000000e-01  8.06872900e-01  2.80630793e-03  8.04376410e-01  2.76415933e-03  2.29410470e-01  1.20616689e-02
 1.94000000e-01  8.05424700e-01  2.74209745e-03  8.03157660e-01  2.45801101e-03  2.27252410e-01  1.16970083e-02
 1.95000000e-01  8.03634600e-01  3.66361801e-03  8.01831400e-01  2.55847181e-03  2.24530220e-01  9.31833655e-03
 1.96000000e-01  8.02209860e-01  3.73690325e-03  8.00367720e-01  2.35008657e-03  2.22276380e-01  8.52712982e-03
 1.97000000e-01  8.00850800e-01  3.67987613e-03  7.98979780e-01  2.34834830e-03  2.20819810e-01  8.52299696e-03
 1.98000000e-01  7.99110500e-01  4.29678920e-03  7.97313720e-01  2.70318910e-03  2.18924150e-01  8.49837926e-03
 1.99000000e-01  7.97706960e-01  4.34859305e-03  7.95813910e-01  3.15965313e-03  2.16855830e-01  7.88776996e-03
 2.00000000e-01  7.96621080e-01  3.70116003e-03  7.94562090e-01  2.95205011e-03  2.15322960e-01  8.33998330e-03
 2.01000000e-01  7.94914700e-01  3.23004235e-03  7.92912170e-01  2.90933431e-03  2.13856490e-01  8.35551460e-03
 2.02000000e-01  7.93772730e-01  2.48839595e-03  7.91767360e-01  2.40181314e-03  2.11972070e-01  8.26351981e-03
 2.03000000e-01  7.92268190e-01  2.53630236e-03  7.90287280e-01  2.50206079e-03  2.09953750e-01  6.40731384e-03
 2.04000000e-01  7.91361150e-01  2.52299441e-03  7.89146780e-01  2.55708677e-03  2.08446140e-01  6.44472666e-03
 2.05000000e-01  7.90604540e-01  3.39664587e-03  7.88249280e-01  1.89958371e-03  2.07039010e-01  6.43932330e-03
 2.06000000e-01  7.89177710e-01  3.63093308e-03  7.86942400e-01  2.08797764e-03  2.05392690e-01  7.18681995e-03
 2.07000000e-01  7.88171620e-01  5.17434213e-03  7.85601510e-01  2.50141135e-03  2.04569550e-01  9.42835273e-03
 2.08000000e-01  7.86818670e-01  5.52113677e-03  7.84267400e-01  2.56927691e-03  2.02440620e-01  8.73760942e-03
 2.09000000e-01  7.85001860e-01  4.28860704e-03  7.82722600e-01  2.96342098e-03  2.00310720e-01  6.54768415e-03
 2.10000000e-01  7.84172040e-01  4.81771023e-03  7.81399080e-01  3.22374876e-03  1.98080360e-01  4.43131790e-03
 2.11000000e-01  7.82521930e-01  3.86411656e-03  7.80089090e-01  2.62266768e-03  1.96912690e-01  4.83172987e-03
 2.12000000e-01  7.80985360e-01  3.12230057e-03  7.78670390e-01  2.37821391e-03  1.95824300e-01  5.00806144e-03
 2.13000000e-01  7.79724320e-01  3.81445096e-03  7.77294800e-01  2.55014057e-03  1.94630410e-01  5.46326332e-03
 2.14000000e-01  7.78637420e-01  4.59639204e-03  7.76240970e-01  2.33217486e-03  1.92538370e-01  4.64929584e-03
 2.15000000e-01  7.77732940e-01  5.43735886e-03  7.75227880e-01  2.69822654e-03  1.90957610e-01  5.49273860e-03
 2.16000000e-01  7.76826900e-01  6.50511547e-03  7.73713020e-01  2.33018010e-03  1.88871930e-01  5.01985490e-03
 2.17000000e-01  7.75059380e-01  5.93740533e-03  7.72057220e-01  1.82339753e-03  1.86927810e-01  4.74196049e-03
 2.18000000e-01  7.72994030e-01  4.63455720e-03  7.70478140e-01  1.71584621e-03  1.85709400e-01  4.50094932e-03
 2.19000000e-01  7.71742480e-01  5.55582296e-03  7.69123440e-01  1.66426092e-03  1.84761330e-01  3.81889083e-03
 2.20000000e-01  7.70710740e-01  5.31370311e-03  7.67867250e-01  1.87568128e-03  1.83321410e-01  4.32035773e-03
 2.21000000e-01  7.69407600e-01  5.23814868e-03  7.66592050e-01  2.19889980e-03  1.81654270e-01  5.01080789e-03
 2.22000000e-01  7.67784570e-01  4.97452454e-03  7.64763180e-01  2.13363941e-03  1.80795390e-01  3.90567933e-03
 2.23000000e-01  7.66469650e-01  6.13889010e-03  7.63428980e-01  2.19713129e-03  1.80073000e-01  3.20552804e-03
 2.24000000e-01  7.64476850e-01  5.28847808e-03  7.61726530e-01  2.59683637e-03  1.77373940e-01  5.84695330e-03
 2.25000000e-01  7.63001570e-01  4.95158165e-03  7.60222200e-01  2.60144388e-03  1.76414840e-01  4.13040557e-03
 2.26000000e-01  7.61364920e-01  5.43044062e-03  7.58440110e-01  3.11161418e-03  1.74815470e-01  4.36460594e-03
 2.27000000e-01  7.59704740e-01  5.61443819e-03  7.57031290e-01  2.99165793e-03  1.73628690e-01  4.17387608e-03
 2.28000000e-01  7.58311720e-01  5.70176629e-03  7.55780680e-01  2.78532489e-03  1.72505500e-01  4.39088781e-03
 2.29000000e-01  7.56722870e-01  5.05653921e-03  7.54109470e-01  3.35439715e-03  1.71327320e-01  4.62459559e-03
 2.30000000e-01  7.55617040e-01  5.36442628e-03  7.52762500e-01  2.66432972e-03  1.70164550e-01  4.40032950e-03
 2.31000000e-01  7.54761250e-01  6.80442805e-03  7.51445490e-01  2.61308271e-03  1.68810600e-01  5.04516107e-03
 2.32000000e-01  7.53313970e-01  6.25681191e-03  7.49810330e-01  2.88711960e-03  1.67189320e-01  4.63849712e-03
 2.33000000e-01  7.51730970e-01  5.98412814e-03  7.48235030e-01  3.20501416e-03  1.65565290e-01  5.01051312e-03
 2.34000000e-01  7.50358040e-01  6.23860307e-03  7.46859500e-01  3.36681819e-03  1.65219070e-01  4.20440229e-03
 2.35000000e-01  7.49135230e-01  6.02551180e-03  7.45557530e-01  2.89283362e-03  1.64411890e-01  3.68060903e-03
 2.36000000e-01  7.48105670e-01  7.27328584e-03  7.44211440e-01  3.10182263e-03  1.63167660e-01  3.88793469e-03
 2.37000000e-01  7.46981390e-01  7.87994985e-03  7.42925480e-01  3.00065730e-03  1.62031300e-01  3.13367902e-03
 2.38000000e-01  7.45421380e-01  7.30419050e-03  7.41320810e-01  2.86920865e-03  1.61054660e-01  3.19110163e-03
 2.39000000e-01  7.43890130e-01  7.66753622e-03  7.39806590e-01  3.10237987e-03  1.59738300e-01  3.53742454e-03
 2.40000000e-01  7.42444600e-01  7.78159204e-03  7.38362590e-01  3.08851639e-03  1.58571380e-01  3.63712171e-03
 2.41000000e-01  7.40545350e-01  8.13909993e-03  7.36884050e-01  3.07916497e-03  1.57997820e-01  3.69828735e-03
 2.42000000e-01  7.39320490e-01  8.11885449e-03  7.35590500e-01  3.49017262e-03  1.56271600e-01  4.39583121e-03
 2.43000000e-01  7.37309920e-01  8.77309955e-03  7.33925340e-01  4.17901607e-03  1.55159030e-01  4.66727357e-03
 2.44000000e-01  7.35962900e-01  8.18892596e-03  7.32700680e-01  3.95181420e-03  1.54038290e-01  5.35620502e-03
 2.45000000e-01  7.34587760e-01  7.46548967e-03  7.31290600e-01  3.72141408e-03  1.53480150e-01  4.82088668e-03
 2.46000000e-01  7.32786300e-01  6.91551503e-03  7.29582050e-01  4.31247660e-03  1.51963870e-01  5.52714359e-03
 2.47000000e-01  7.31268850e-01  6.86882482e-03  7.28264410e-01  4.32355855e-03  1.50794980e-01  5.66100470e-03
 2.48000000e-01  7.30087700e-01  6.36020675e-03  7.26719370e-01  4.51899011e-03  1.50138980e-01  4.98654843e-03
 2.49000000e-01  7.29462390e-01  8.15317630e-03  7.25534470e-01  3.87082914e-03  1.48544630e-01  4.82120527e-03
 2.50000000e-01  7.28334740e-01  9.29052610e-03  7.24042970e-01  4.01403097e-03  1.46947540e-01  5.23526356e-03
 2.51000000e-01  7.26704700e-01  9.11937360e-03  7.22450090e-01  4.14505020e-03  1.45060440e-01  6.68195961e-03
 2.52000000e-01  7.25471640e-01  9.39714281e-03  7.21266010e-01  4.12878891e-03  1.44626390e-01  5.96061970e-03
 2.53000000e-01  7.24396560e-01  9.43777121e-03  7.19922900e-01  4.20465483e-03  1.43748730e-01  5.56877772e-03
 2.54000000e-01  7.22704270e-01  9.87965733e-03  7.18139880e-01  4.76689635e-03  1.42568430e-01  5.94757676e-03
 2.55000000e-01  7.20837420e-01  9.53740846e-03  7.16769720e-01  4.75687038e-03  1.40752650e-01  7.02028774e-03
 2.56000000e-01  7.19115770e-01  1.06552549e-02  7.15593560e-01  4.77813497e-03  1.39867500e-01  6.07780340e-03
 2.57000000e-01  7.17987960e-01  1.04167585e-02  7.14541840e-01  4.56773887e-03  1.38558140e-01  6.26931324e-03
 2.58000000e-01  7.16313990e-01  1.06299900e-02  7.12950910e-01  4.69242499e-03  1.37518230e-01  6.76496707e-03
 2.59000000e-01  7.14583920e-01  1.11198510e-02  7.11482550e-01  4.55384130e-03  1.36386900e-01  7.28008638e-03
 2.60000000e-01  7.12936000e-01  1.01778664e-02  7.09743550e-01  4.35336142e-03  1.35381210e-01  7.40339130e-03
 2.61000000e-01  7.11296560e-01  9.86922314e-03  7.08197470e-01  4.62525588e-03  1.34785280e-01  5.84687808e-03
 2.62000000e-01  7.10339960e-01  1.07231156e-02  7.06727610e-01  4.83228748e-03  1.34177860e-01  4.84782440e-03
 2.63000000e-01  7.09326370e-01  1.14652922e-02  7.05122610e-01  5.37890929e-03  1.31918090e-01  7.79625654e-03
 2.64000000e-01  7.07828070e-01  1.17829573e-02  7.03579020e-01  5.61873430e-03  1.31170790e-01  7.50699596e-03
 2.65000000e-01  7.06526970e-01  1.18348944e-02  7.02083450e-01  5.89746155e-03  1.30564570e-01  7.06458034e-03
 2.66000000e-01  7.05117190e-01  1.15562799e-02  7.00636570e-01  5.66249459e-03  1.29587700e-01  7.19488141e-03
 2.67000000e-01  7.03733380e-01  1.14306263e-02  6.99364500e-01  5.48284676e-03  1.29035800e-01  7.51219301e-03
 2.68000000e-01  7.02690130e-01  1.23069614e-02  6.98147630e-01  5.63011849e-03  1.28134820e-01  7.25299777e-03
 2.69000000e-01  7.01129010e-01  1.21428413e-02  6.96332710e-01  5.64236742e-03  1.27350770e-01  7.57280758e-03
 2.70000000e-01  6.99630550e-01  1.12927995e-02  6.94614960e-01  5.54717256e-03  1.25959000e-01  8.85068854e-03
 2.71000000e-01  6.97577900e-01  1.05368618e-02  6.93120040e-01  5.33452282e-03  1.24449520e-01  1.04248850e-02
 2.72000000e-01  6.95423570e-01  9.01790846e-03  6.91233610e-01  5.53548555e-03  1.23001970e-01  1.13134637e-02
 2.73000000e-01  6.93482000e-01  9.11095674e-03  6.89598750e-01  5.50579438e-03  1.22116540e-01  1.08553543e-02
 2.74000000e-01  6.91987100e-01  9.83468657e-03  6.88117360e-01  5.21884622e-03  1.21618440e-01  1.03408640e-02
 2.75000000e-01  6.91138250e-01  1.17210519e-02  6.86878630e-01  5.63580591e-03  1.20870230e-01  9.12893606e-03
 2.76000000e-01  6.89697970e-01  1.20510899e-02  6.85192690e-01  5.16910559e-03  1.19392610e-01  9.74827243e-03
 2.77000000e-01  6.88694850e-01  1.29685994e-02  6.83833930e-01  5.16967380e-03  1.18733950e-01  9.27873821e-03
 2.78000000e-01  6.86939610e-01  1.27676791e-02  6.82228420e-01  5.19909555e-03  1.17759900e-01  9.54773744e-03
 2.79000000e-01  6.85776290e-01  1.37488769e-02  6.80979670e-01  4.84629927e-03  1.16484210e-01  9.79381974e-03
 2.80000000e-01  6.84598350e-01  1.45216865e-02  6.79613900e-01  4.93681316e-03  1.15429310e-01  1.11324911e-02
 2.81000000e-01  6.83342950e-01  1.55250906e-02  6.78133600e-01  5.02881070e-03  1.15122680e-01  1.06771567e-02
 2.82000000e-01  6.81396770e-01  1.40584112e-02  6.76470410e-01  5.21805486e-03  1.14747420e-01  9.03088478e-03
 2.83000000e-01  6.79638710e-01  1.39898311e-02  6.74876940e-01  4.88951374e-03  1.14570080e-01  7.29139029e-03
 2.84000000e-01  6.77913430e-01  1.31324293e-02  6.73729000e-01  4.61023197e-03  1.13844610e-01  7.34340474e-03
 2.85000000e-01  6.75995130e-01  1.19435672e-02  6.72226270e-01  4.70170116e-03  1.13271820e-01  6.77457644e-03
 2.86000000e-01  6.74078070e-01  1.13771005e-02  6.70492410e-01  5.06691990e-03  1.12790870e-01  6.03090413e-03
 2.87000000e-01  6.72312570e-01  1.17925180e-02  6.68769050e-01  5.16599905e-03  1.12245290e-01  6.74745065e-03
 2.88000000e-01  6.70558450e-01  1.27711601e-02  6.67139170e-01  5.50777703e-03  1.11413190e-01  6.84203080e-03
 2.89000000e-01  6.68918120e-01  1.30329670e-02  6.65485400e-01  5.48672191e-03  1.10559900e-01  7.03597118e-03
 2.90000000e-01  6.66833040e-01  1.26034283e-02  6.64199650e-01  5.06924013e-03  1.10481660e-01  5.42085687e-03
 2.91000000e-01  6.65046940e-01  1.12574707e-02  6.62309860e-01  5.41455623e-03  1.09537670e-01  6.39020541e-03
 2.92000000e-01  6.62271570e-01  9.34609293e-03  6.60069470e-01  5.59640683e-03  1.08742150e-01  6.24135203e-03
 2.93000000e-01  6.60190820e-01  9.09013875e-03  6.58512810e-01  5.44830286e-03  1.07937100e-01  6.64875468e-03
 2.94000000e-01  6.58819900e-01  9.26900132e-03  6.56927400e-01  5.32281256e-03  1.07208950e-01  7.01596055e-03
 2.95000000e-01  6.56726920e-01  9.74711197e-03  6.54986740e-01  5.77028520e-03  1.06543590e-01  7.14072252e-03
 2.96000000e-01  6.55147550e-01  9.19901223e-03  6.53478850e-01  5.46411545e-03  1.06026910e-01  6.71503027e-03
 2.97000000e-01  6.53663030e-01  9.07074207e-03  6.51755870e-01  5.62688538e-03  1.05260130e-01  6.29748436e-03
 2.98000000e-01  6.51927650e-01  9.51604337e-03  6.50411240e-01  5.16213799e-03  1.04034330e-01  7.59020852e-03
 2.99000000e-01  6.50094540e-01  8.58147498e-03  6.48938370e-01  4.68291819e-03  1.03995980e-01  6.61953462e-03
 3.00000000e-01  6.49131000e-01  7.39986227e-03  6.47602990e-01  4.61350946e-03  1.03183230e-01  7.44056755e-03
 3.01000000e-01  6.47666370e-01  7.98038395e-03  6.46084010e-01  5.03582997e-03  1.02153560e-01  8.76318355e-03
 3.02000000e-01  6.45561380e-01  9.07894290e-03  6.43986440e-01  5.69708801e-03  1.01248510e-01  9.43624480e-03
 3.03000000e-01  6.43894790e-01  9.62799497e-03  6.42754910e-01  6.07226048e-03  1.00001840e-01  9.72920629e-03
 3.04000000e-01  6.42700900e-01  1.00491310e-02  6.41055860e-01  6.31647721e-03  9.97991870e-02  8.51847022e-03
 3.05000000e-01  6.40777610e-01  1.02756997e-02  6.39534890e-01  6.73516368e-03  9.86402670e-02  1.02483562e-02
 3.06000000e-01  6.39194790e-01  1.06004320e-02  6.37592120e-01  6.58992735e-03  9.82798110e-02  1.08169246e-02
 3.07000000e-01  6.37647790e-01  1.07576205e-02  6.36148900e-01  6.89295313e-03  9.75244710e-02  1.08431688e-02
 3.08000000e-01  6.35797600e-01  9.70269398e-03  6.34353630e-01  6.93598097e-03  9.66009820e-02  1.06752878e-02
 3.09000000e-01  6.34244080e-01  9.83641869e-03  6.32865160e-01  7.07417793e-03  9.59008660e-02  1.08877049e-02
 3.10000000e-01  6.32328340e-01  9.68752312e-03  6.30780360e-01  6.87185251e-03  9.50744790e-02  1.19667550e-02
 3.11000000e-01  6.30888920e-01  1.01289914e-02  6.29337570e-01  6.82998839e-03  9.49127740e-02  1.08495368e-02
 3.12000000e-01  6.29980520e-01  1.04863238e-02  6.27582850e-01  6.99553204e-03  9.45854030e-02  1.02576468e-02
 3.13000000e-01  6.28936500e-01  1.13746787e-02  6.26481090e-01  7.26096983e-03  9.44197500e-02  9.48586400e-03
 3.14000000e-01  6.28127640e-01  1.11565381e-02  6.25160970e-01  7.36362834e-03  9.41364090e-02  1.02684192e-02
 3.15000000e-01  6.25821120e-01  1.11954517e-02  6.23328060e-01  7.45076910e-03  9.29891400e-02  1.16887139e-02
 3.16000000e-01  6.23936660e-01  1.07085426e-02  6.22001580e-01  7.35287743e-03  9.21668280e-02  1.29831052e-02
 3.17000000e-01  6.21650100e-01  9.57782564e-03  6.20383370e-01  6.80643504e-03  9.12223240e-02  1.38938618e-02
 3.18000000e-01  6.20070280e-01  7.86734539e-03  6.18693680e-01  6.34773087e-03  9.08029600e-02  1.29536563e-02
 3.19000000e-01  6.17828930e-01  8.62150842e-03  6.16669830e-01  7.12188712e-03  9.00234760e-02  1.32015662e-02
 3.20000000e-01  6.15945960e-01  9.69387612e-03  6.15188680e-01  7.60850897e-03  8.92209940e-02  1.30522848e-02
 3.21000000e-01  6.14283570e-01  9.09923257e-03  6.13213060e-01  7.03362111e-03  8.88186800e-02  1.23658355e-02
 3.22000000e-01  6.12042440e-01  9.68417978e-03  6.11545860e-01  6.99868505e-03  8.85520770e-02  1.25325920e-02
 3.23000000e-01  6.10581250e-01  1.03662959e-02  6.09794700e-01  7.49098577e-03  8.79002840e-02  1.27262063e-02
 3.24000000e-01  6.09319860e-01  1.03255235e-02  6.08523210e-01  7.43320055e-03  8.77696260e-02  1.23584969e-02
 3.25000000e-01  6.07198950e-01  9.69654553e-03  6.06945450e-01  7.10539267e-03  8.70222100e-02  1.17704181e-02
 3.26000000e-01  6.05811750e-01  9.30205244e-03  6.05585890e-01  7.26767879e-03  8.60708190e-02  1.28122154e-02
 3.27000000e-01  6.04700390e-01  9.97823904e-03  6.03770420e-01  7.25697051e-03  8.62350550e-02  1.19685817e-02
 3.28000000e-01  6.02963360e-01  9.48039103e-03  6.02298210e-01  6.33854379e-03  8.55443900e-02  1.27118764e-02
 3.29000000e-01  6.00849900e-01  9.81789460e-03  6.00847940e-01  6.48162027e-03  8.57962630e-02  1.04628221e-02
 3.30000000e-01  5.99241170e-01  9.63316772e-03  5.99260040e-01  6.47416626e-03  8.50925490e-02  1.07462600e-02
 3.31000000e-01  5.97740050e-01  1.05696941e-02  5.98098570e-01  6.01215752e-03  8.44482090e-02  1.10859790e-02
 3.32000000e-01  5.96137940e-01  1.03226354e-02  5.95946360e-01  5.64956397e-03  8.36745120e-02  1.23094838e-02
 3.33000000e-01  5.94881070e-01  1.00467737e-02  5.94983820e-01  6.44340592e-03  8.31945870e-02  1.23134595e-02
 3.34000000e-01  5.93436060e-01  1.05343441e-02  5.94013160e-01  6.29591132e-03  8.27788850e-02  1.14585919e-02
 3.35000000e-01  5.91578040e-01  1.06828667e-02  5.92392000e-01  6.19827166e-03  8.18095210e-02  1.19886108e-02
 3.36000000e-01  5.90101720e-01  1.18637001e-02  5.90884290e-01  6.22458309e-03  8.15399030e-02  1.08256839e-02
 3.37000000e-01  5.89603830e-01  1.19445725e-02  5.89563140e-01  5.51391362e-03  8.16788200e-02  9.52847083e-03
 3.38000000e-01  5.87980260e-01  1.09291970e-02  5.87926650e-01  5.45415298e-03  8.09052450e-02  9.94076328e-03
 3.39000000e-01  5.85757550e-01  1.09787818e-02  5.86386740e-01  5.76637203e-03  8.00680950e-02  1.13347402e-02
 3.40000000e-01  5.84189380e-01  1.08765090e-02  5.84862350e-01  5.86458187e-03  7.97831600e-02  1.11275463e-02
 3.41000000e-01  5.82884490e-01  1.08897169e-02  5.83393890e-01  6.38386709e-03  7.89879060e-02  1.17634571e-02
 3.42000000e-01  5.81787440e-01  1.19591622e-02  5.82035460e-01  6.44449458e-03  7.89255380e-02  1.07380664e-02
 3.43000000e-01  5.80836330e-01  1.23709578e-02  5.80444560e-01  7.07943990e-03  7.85672100e-02  1.02390773e-02
 3.44000000e-01  5.79705000e-01  1.30092926e-02  5.79096490e-01  7.39714991e-03  7.84296500e-02  9.23065577e-03
 3.45000000e-01  5.77694910e-01  1.28592734e-02  5.76951900e-01  7.49231412e-03  7.77027640e-02  9.41576459e-03
 3.46000000e-01  5.75024750e-01  1.19749959e-02  5.75420370e-01  7.12865460e-03  7.75362630e-02  8.34482761e-03
 3.47000000e-01  5.72710380e-01  1.19932889e-02  5.73847970e-01  6.70312343e-03  7.76946780e-02  6.50872530e-03
 3.48000000e-01  5.70517770e-01  1.18013767e-02  5.71683930e-01  6.62664949e-03  7.69073720e-02  7.07154982e-03
 3.49000000e-01  5.69262230e-01  1.22005289e-02  5.69886200e-01  6.44957624e-03  7.64803810e-02  8.73218141e-03
 3.50000000e-01  5.68004720e-01  1.24423746e-02  5.68135470e-01  5.93259894e-03  7.56987170e-02  9.55427439e-03
 3.51000000e-01  5.66564600e-01  1.28098160e-02  5.66332930e-01  6.79006632e-03  7.51138810e-02  1.04228773e-02
 3.52000000e-01  5.64567380e-01  1.11479854e-02  5.64477240e-01  6.46789842e-03  7.45182700e-02  1.14194182e-02
 3.53000000e-01  5.62037790e-01  1.18167696e-02  5.62249640e-01  7.32312777e-03  7.36391950e-02  1.22909422e-02
 3.54000000e-01  5.60745790e-01  1.18384453e-02  5.60547090e-01  7.11384225e-03  7.33703650e-02  1.18367464e-02
 3.55000000e-01  5.59340430e-01  1.17670824e-02  5.59445930e-01  7.33285427e-03  7.32225660e-02  1.18241247e-02
 3.56000000e-01  5.57811050e-01  1.16281309e-02  5.57991100e-01  6.98373683e-03  7.26515690e-02  1.16980222e-02
 3.57000000e-01  5.56459320e-01  1.08508916e-02  5.56290960e-01  6.49717967e-03  7.26842170e-02  1.10505797e-02
 3.58000000e-01  5.55769740e-01  9.74038364e-03  5.54862630e-01  6.59504667e-03  7.17117340e-02  1.31560361e-02
 3.59000000e-01  5.54781060e-01  9.32979237e-03  5.53296680e-01  6.82472587e-03  7.13721220e-02  1.32227064e-02
 3.60000000e-01  5.53793470e-01  8.87024012e-03  5.51681650e-01  6.88431889e-03  7.13776790e-02  1.30008178e-02
 3.61000000e-01  5.51731270e-01  8.78220337e-03  5.49943530e-01  7.18584421e-03  7.11361210e-02  1.27646386e-02
 3.62000000e-01  5.50341040e-01  1.03206897e-02  5.48525420e-01  7.57142081e-03  7.10064160e-02  1.19606197e-02
 3.63000000e-01  5.48512200e-01  1.11519564e-02  5.46686510e-01  8.00801960e-03  6.98600720e-02  1.36954791e-02
 3.64000000e-01  5.48196640e-01  1.06233153e-02  5.45533640e-01  8.07552403e-03  6.93881950e-02  1.40429657e-02
 3.65000000e-01  5.46851370e-01  1.18336742e-02  5.43790130e-01  8.31953927e-03  6.93302650e-02  1.30179062e-02
 3.66000000e-01  5.45126030e-01  1.22588854e-02  5.42081220e-01  8.26041603e-03  6.89338320e-02  1.25861173e-02
 3.67000000e-01  5.44608000e-01  1.16118115e-02  5.40493390e-01  7.66430348e-03  6.86964080e-02  1.20292490e-02
 3.68000000e-01  5.43028830e-01  1.16621278e-02  5.38730890e-01  8.03944570e-03  6.82937570e-02  1.15211841e-02
 3.69000000e-01  5.41914410e-01  1.19909249e-02  5.37634520e-01  8.03994410e-03  6.78020820e-02  1.20028633e-02
 3.70000000e-01  5.39732590e-01  1.21248491e-02  5.35774690e-01  7.85967374e-03  6.71878720e-02  1.29696199e-02
 3.71000000e-01  5.37911540e-01  1.17640556e-02  5.34127730e-01  7.77809391e-03  6.66309940e-02  1.39381695e-02
 3.72000000e-01  5.35641460e-01  1.09723410e-02  5.32296680e-01  7.48027044e-03  6.61744190e-02  1.35154756e-02
 3.73000000e-01  5.33058850e-01  9.96130674e-03  5.30445240e-01  7.51093836e-03  6.55280530e-02  1.33764657e-02
 3.74000000e-01  5.31347540e-01  1.04983732e-02  5.29397450e-01  7.34689446e-03  6.52027370e-02  1.19631262e-02
 3.75000000e-01  5.31121890e-01  1.01607237e-02  5.27796040e-01  7.22111060e-03  6.53931500e-02  1.08739126e-02
 3.76000000e-01  5.29494970e-01  9.70736764e-03  5.25770050e-01  7.36181446e-03  6.56529240e-02  1.00477985e-02
 3.77000000e-01  5.27637660e-01  9.72715293e-03  5.24262910e-01  7.13618106e-03  6.45332320e-02  1.19220748e-02
 3.78000000e-01  5.26085280e-01  9.90929346e-03  5.22722670e-01  7.25480576e-03  6.42548690e-02  1.22027719e-02
 3.79000000e-01  5.24498880e-01  1.09334032e-02  5.21313610e-01  7.46924326e-03  6.44057190e-02  1.20140898e-02
 3.80000000e-01  5.22208120e-01  9.84390190e-03  5.19326510e-01  7.28572759e-03  6.43358390e-02  1.15616725e-02
 3.81000000e-01  5.21414720e-01  9.89252028e-03  5.18278340e-01  7.74994575e-03  6.40761400e-02  1.14377956e-02
 3.82000000e-01  5.19740220e-01  1.06326485e-02  5.16099420e-01  8.18147148e-03  6.33146290e-02  1.22987192e-02
 3.83000000e-01  5.18350700e-01  1.09475814e-02  5.14554890e-01  8.26984246e-03  6.34144950e-02  1.09241838e-02
 3.84000000e-01  5.16799650e-01  1.12333798e-02  5.13098380e-01  7.31562867e-03  6.32572820e-02  1.01984578e-02
 3.85000000e-01  5.15002880e-01  1.08917671e-02  5.11764450e-01  7.61844755e-03  6.31184410e-02  9.01673301e-03
 3.86000000e-01  5.14033570e-01  1.16000838e-02  5.09921770e-01  7.08851959e-03  6.30782290e-02  8.22472618e-03
 3.87000000e-01  5.11979110e-01  1.17161874e-02  5.07863670e-01  6.77823361e-03  6.24814920e-02  9.36043505e-03
 3.88000000e-01  5.09884220e-01  1.20423930e-02  5.05883300e-01  7.40857503e-03  6.17187100e-02  1.03666485e-02
 3.89000000e-01  5.08372510e-01  1.21153207e-02  5.04294770e-01  6.61588734e-03  6.18260170e-02  9.19926893e-03
 3.90000000e-01  5.07569550e-01  1.21530478e-02  5.02546120e-01  6.64386674e-03  6.13793900e-02  8.69764168e-03
 3.91000000e-01  5.05593060e-01  1.32979195e-02  5.00431950e-01  6.90836411e-03  6.07733870e-02  8.77719672e-03
 3.92000000e-01  5.04234470e-01  1.21310230e-02  4.98796760e-01  6.89407654e-03  6.08797510e-02  8.33056773e-03
 3.93000000e-01  5.03461500e-01  1.41004805e-02  4.97508020e-01  7.11767569e-03  6.04560340e-02  7.80466553e-03
 3.94000000e-01  5.01658330e-01  1.28923326e-02  4.96049980e-01  6.93789923e-03  6.06280300e-02  7.02031499e-03
 3.95000000e-01  4.99431440e-01  1.33143571e-02  4.94662550e-01  7.70548245e-03  6.04326880e-02  6.88173900e-03
 3.96000000e-01  4.98455480e-01  1.36482652e-02  4.93222430e-01  8.29615813e-03  6.03485000e-02  7.44649176e-03
 3.97000000e-01  4.96239930e-01  1.24515243e-02  4.91664250e-01  8.87301087e-03  5.98073890e-02  7.44090272e-03
 3.98000000e-01  4.94534260e-01  1.27493207e-02  4.90073820e-01  8.17981561e-03  5.98692340e-02  6.85731158e-03
 3.99000000e-01  4.93172110e-01  1.27165569e-02  4.88654970e-01  8.82743917e-03  5.95363330e-02  6.56536609e-03
 4.00000000e-01  4.91849150e-01  1.30697073e-02  4.87339220e-01  9.18846756e-03  5.99637660e-02  5.46984034e-03
 4.01000000e-01  4.90162160e-01  1.32344448e-02  4.85830880e-01  9.36243273e-03  5.97035230e-02  5.62851765e-03
 4.02000000e-01  4.87868280e-01  1.32432135e-02  4.84121600e-01  1.01260122e-02  5.93246140e-02  5.84599573e-03
 4.03000000e-01  4.86015700e-01  1.30485096e-02  4.82379760e-01  1.03537160e-02  5.88624980e-02  6.27647790e-03
 4.04000000e-01  4.84415720e-01  1.21984922e-02  4.80392570e-01  9.97766829e-03  5.83173110e-02  6.85201645e-03
 4.05000000e-01  4.82324010e-01  1.30201389e-02  4.78456030e-01  1.03196493e-02  5.79563250e-02  6.10344538e-03
 4.06000000e-01  4.80883040e-01  1.33143070e-02  4.76847090e-01  9.85016743e-03  5.83301750e-02  4.72057082e-03
 4.07000000e-01  4.79407350e-01  1.22479672e-02  4.75486950e-01  9.69053065e-03  5.80961800e-02  4.26774932e-03
 4.08000000e-01  4.77428610e-01  1.14646160e-02  4.73569580e-01  9.07504687e-03  5.83416920e-02  4.24989887e-03
 4.09000000e-01  4.75248690e-01  1.13230115e-02  4.71507380e-01  9.50770557e-03  5.78748680e-02  4.23258094e-03
 4.10000000e-01  4.72894470e-01  1.05620536e-02  4.69541530e-01  1.04747116e-02  5.77944920e-02  4.28846704e-03
 4.11000000e-01  4.71351540e-01  1.04273700e-02  4.68226570e-01  9.32574940e-03  5.76204720e-02  3.86685227e-03
 4.12000000e-01  4.69930690e-01  9.80151163e-03  4.66782710e-01  9.47502698e-03  5.76201920e-02  3.88472616e-03
 4.13000000e-01  4.68290820e-01  1.11822812e-02  4.65150010e-01  9.04159990e-03  5.80233540e-02  3.54036171e-03
 4.14000000e-01  4.66727680e-01  1.16334359e-02  4.64147460e-01  8.88414783e-03  5.77500550e-02  3.50843805e-03
 4.15000000e-01  4.65800350e-01  1.11699244e-02  4.62375640e-01  9.06607970e-03  5.74730330e-02  3.02514062e-03
 4.16000000e-01  4.62885170e-01  1.21522549e-02  4.60699340e-01  9.89609881e-03  5.69358550e-02  3.24743142e-03
 4.17000000e-01  4.61539610e-01  1.23931976e-02  4.59201600e-01  1.01044955e-02  5.68017560e-02  3.29762050e-03
 4.18000000e-01  4.60417030e-01  1.52262421e-02  4.57437070e-01  1.06638416e-02  5.61810140e-02  4.20541557e-03
 4.19000000e-01  4.58359210e-01  1.52273761e-02  4.56042430e-01  1.02163100e-02  5.62323360e-02  4.05664311e-03
 4.20000000e-01  4.57314470e-01  1.52785111e-02  4.55008290e-01  1.03832387e-02  5.68762210e-02  4.58457435e-03
 4.21000000e-01  4.55399370e-01  1.59606344e-02  4.53280170e-01  1.07829345e-02  5.67674800e-02  4.11187161e-03
 4.22000000e-01  4.54054330e-01  1.66786468e-02  4.51839560e-01  1.16404510e-02  5.61605880e-02  3.64255512e-03
 4.23000000e-01  4.52216620e-01  1.64562863e-02  4.50656860e-01  1.19889279e-02  5.53635280e-02  3.45901781e-03
 4.24000000e-01  4.50457260e-01  1.64764050e-02  4.49338290e-01  1.22667282e-02  5.48668510e-02  4.00599254e-03
 4.25000000e-01  4.49428780e-01  1.69073456e-02  4.47939630e-01  1.20458859e-02  5.40518350e-02  3.47549330e-03
 4.26000000e-01  4.47511940e-01  1.90113356e-02  4.46064740e-01  1.26029858e-02  5.37351040e-02  4.10331032e-03
 4.27000000e-01  4.45295000e-01  1.67199917e-02  4.44668620e-01  1.15064379e-02  5.35064050e-02  3.67486845e-03
 4.28000000e-01  4.44797360e-01  1.83610343e-02  4.43353800e-01  1.18332624e-02  5.39890430e-02  3.92574506e-03
 4.29000000e-01  4.43258820e-01  1.85218907e-02  4.41505300e-01  1.16211470e-02  5.39467520e-02  4.08310522e-03
 4.30000000e-01  4.41064330e-01  1.67580259e-02  4.40022360e-01  1.12797664e-02  5.40566580e-02  4.16705081e-03
 4.31000000e-01  4.40515100e-01  1.54307169e-02  4.38181650e-01  1.11249484e-02  5.36717370e-02  4.34985941e-03
 4.32000000e-01  4.37815990e-01  1.46833807e-02  4.37025380e-01  1.14249887e-02  5.33643830e-02  5.14565840e-03
 4.33000000e-01  4.35999510e-01  1.53912906e-02  4.35171860e-01  1.26404774e-02  5.24909070e-02  4.24527896e-03
 4.34000000e-01  4.34686680e-01  1.51909001e-02  4.33322050e-01  1.27588980e-02  5.19497850e-02  4.43744158e-03
 4.35000000e-01  4.32969230e-01  1.62990774e-02  4.32163860e-01  1.36798854e-02  5.17998850e-02  4.80100519e-03
 4.36000000e-01  4.31550920e-01  1.54257651e-02  4.30696700e-01  1.34951429e-02  5.17253080e-02  4.26210635e-03
 4.37000000e-01  4.30002420e-01  1.48746226e-02  4.29298650e-01  1.36163729e-02  5.11880920e-02  3.96671578e-03
 4.38000000e-01  4.29667020e-01  1.49584407e-02  4.28069870e-01  1.37959942e-02  5.08310200e-02  3.66339355e-03
 4.39000000e-01  4.28678870e-01  1.28844023e-02  4.26578100e-01  1.29439687e-02  5.06114120e-02  3.49758522e-03
 4.40000000e-01  4.27961730e-01  1.22346110e-02  4.25368700e-01  1.29477120e-02  5.05562530e-02  3.31465629e-03
 4.41000000e-01  4.25847710e-01  1.24088115e-02  4.23402360e-01  1.28964320e-02  5.02856210e-02  3.01432264e-03
 4.42000000e-01  4.23334420e-01  1.25721272e-02  4.21287070e-01  1.24909316e-02  4.98250260e-02  3.60984312e-03
 4.43000000e-01  4.21641320e-01  1.27750779e-02  4.19228050e-01  1.26349054e-02  4.97229200e-02  4.36264194e-03
 4.44000000e-01  4.18689730e-01  1.33863376e-02  4.17407550e-01  1.34931252e-02  4.95092350e-02  4.21404965e-03
 4.45000000e-01  4.17305100e-01  1.25337035e-02  4.16043730e-01  1.35374424e-02  4.92566320e-02  4.63061375e-03
 4.46000000e-01  4.15471770e-01  1.14547524e-02  4.14734930e-01  1.32740848e-02  4.90982840e-02  4.73179798e-03
 4.47000000e-01  4.13060710e-01  1.42009290e-02  4.13075720e-01  1.34753937e-02  4.81516760e-02  5.18652543e-03
 4.48000000e-01  4.11163440e-01  1.42391433e-02  4.11225450e-01  1.36423008e-02  4.77242200e-02  4.32737818e-03
 4.49000000e-01  4.08797980e-01  1.27485013e-02  4.09500690e-01  1.30487991e-02  4.75901140e-02  4.12579555e-03
 4.50000000e-01  4.07174330e-01  1.37737486e-02  4.08312940e-01  1.26518407e-02  4.71273340e-02  3.92898645e-03
 4.51000000e-01  4.04404330e-01  1.58497847e-02  4.06733160e-01  1.31171330e-02  4.70008980e-02  3.85356141e-03
 4.52000000e-01  4.03144990e-01  1.35919497e-02  4.05177510e-01  1.32821969e-02  4.68905420e-02  3.88216299e-03
 4.53000000e-01  4.00199880e-01  1.61569913e-02  4.03708840e-01  1.37897731e-02  4.62190860e-02  4.05605611e-03
 4.54000000e-01  3.97868510e-01  1.76637065e-02  4.01491430e-01  1.40657154e-02  4.61150770e-02  4.15299922e-03
 4.55000000e-01  3.95953010e-01  1.86620357e-02  4.00766460e-01  1.46607113e-02  4.62175700e-02  3.53890385e-03
 4.56000000e-01  3.93623350e-01  2.00301490e-02  3.99685450e-01  1.42892279e-02  4.54721800e-02  4.29726870e-03
 4.57000000e-01  3.91962570e-01  2.03236987e-02  3.97755020e-01  1.39386706e-02  4.48930020e-02  5.41160199e-03
 4.58000000e-01  3.90819340e-01  1.88975068e-02  3.96427600e-01  1.43325212e-02  4.53812920e-02  4.12925355e-03
 4.59000000e-01  3.89685730e-01  1.79285004e-02  3.94812090e-01  1.38079155e-02  4.50927270e-02  3.84235366e-03
 4.60000000e-01  3.88959510e-01  1.60143562e-02  3.93599820e-01  1.34475417e-02  4.50186160e-02  4.27358336e-03
 4.61000000e-01  3.88773720e-01  1.31251218e-02  3.93045390e-01  1.28863711e-02  4.48057160e-02  4.26086283e-03
 4.62000000e-01  3.87982490e-01  1.36769150e-02  3.91442330e-01  1.34321712e-02  4.47533300e-02  4.46488467e-03
 4.63000000e-01  3.86482220e-01  1.32414444e-02  3.89489060e-01  1.24459947e-02  4.42194500e-02  3.72247537e-03
 4.64000000e-01  3.86287180e-01  1.32969096e-02  3.88219090e-01  1.29280805e-02  4.38573890e-02  4.48831885e-03
 4.65000000e-01  3.85170600e-01  1.41871900e-02  3.86751910e-01  1.33197294e-02  4.38376840e-02  4.64346303e-03
 4.66000000e-01  3.83036950e-01  1.48338688e-02  3.84881390e-01  1.35138648e-02  4.34434910e-02  4.29819984e-03
 4.67000000e-01  3.82382300e-01  1.54414109e-02  3.83989710e-01  1.34725700e-02  4.35836280e-02  5.15893985e-03
 4.68000000e-01  3.80950200e-01  1.35214367e-02  3.82471860e-01  1.32022743e-02  4.35537910e-02  5.05354586e-03
 4.69000000e-01  3.79411590e-01  1.43640115e-02  3.80716180e-01  1.35106711e-02  4.41304310e-02  5.10367577e-03
 4.70000000e-01  3.78411110e-01  1.57935190e-02  3.79283460e-01  1.35146781e-02  4.41005190e-02  4.51968058e-03
 4.71000000e-01  3.75310020e-01  1.49828859e-02  3.77244250e-01  1.34299928e-02  4.37381710e-02  4.34256661e-03
 4.72000000e-01  3.74646360e-01  1.46731761e-02  3.75583030e-01  1.34362559e-02  4.37102470e-02  3.79039013e-03
 4.73000000e-01  3.72606550e-01  1.45537638e-02  3.73827100e-01  1.40476685e-02  4.33556170e-02  4.38468057e-03
 4.74000000e-01  3.71243950e-01  1.41457856e-02  3.72474990e-01  1.37780869e-02  4.29305810e-02  3.87496419e-03
 4.75000000e-01  3.68747750e-01  1.24966185e-02  3.70672340e-01  1.37410184e-02  4.27606710e-02  3.78103967e-03
 4.76000000e-01  3.67214010e-01  1.42595157e-02  3.68993710e-01  1.38602369e-02  4.21498760e-02  4.09320783e-03
 4.77000000e-01  3.65768430e-01  1.29975063e-02  3.67800050e-01  1.35668689e-02  4.13647150e-02  4.31015492e-03
 4.78000000e-01  3.63766370e-01  1.34110222e-02  3.66461280e-01  1.44722122e-02  4.09126030e-02  4.68892428e-03
 4.79000000e-01  3.61536490e-01  1.33336565e-02  3.64746740e-01  1.41299832e-02  4.10277730e-02  4.54824425e-03
 4.80000000e-01  3.59554560e-01  1.50048485e-02  3.62917990e-01  1.43696714e-02  4.09618120e-02  4.64065038e-03
 4.81000000e-01  3.57170130e-01  1.65193015e-02  3.61010350e-01  1.46636896e-02  4.11025560e-02  5.43227362e-03
 4.82000000e-01  3.56061310e-01  1.50378282e-02  3.59400930e-01  1.43969091e-02  4.12109620e-02  5.52771255e-03
 4.83000000e-01  3.54619840e-01  1.45356683e-02  3.58468220e-01  1.43733748e-02  4.11360800e-02  6.32643911e-03
 4.84000000e-01  3.51492190e-01  1.76987809e-02  3.57192850e-01  1.43697397e-02  4.11075490e-02  5.94737154e-03
 4.85000000e-01  3.49234160e-01  2.05514413e-02  3.55774190e-01  1.46160757e-02  4.11617590e-02  6.18042368e-03
 4.86000000e-01  3.46428380e-01  2.28887816e-02  3.53560030e-01  1.43193074e-02  4.06907480e-02  5.91370535e-03
 4.87000000e-01  3.44767930e-01  2.49782527e-02  3.52415570e-01  1.47861310e-02  4.02653690e-02  6.37641391e-03
 4.88000000e-01  3.44316360e-01  2.50341435e-02  3.51591040e-01  1.49528234e-02  4.04118430e-02  6.03002246e-03
 4.89000000e-01  3.43000840e-01  2.51330472e-02  3.49501190e-01  1.44406585e-02  3.97005870e-02  6.63443308e-03
 4.90000000e-01  3.41489810e-01  2.59376566e-02  3.47979940e-01  1.47358066e-02  4.01101700e-02  6.77076224e-03
 4.91000000e-01  3.39533080e-01  2.71530027e-02  3.46809140e-01  1.46093730e-02  3.97092350e-02  6.74221815e-03
 4.92000000e-01  3.39571840e-01  2.32088908e-02  3.45704480e-01  1.56302542e-02  3.96387360e-02  7.25683341e-03
 4.93000000e-01  3.38204980e-01  2.33029883e-02  3.43784470e-01  1.56991332e-02  3.90342610e-02  7.53515712e-03
 4.94000000e-01  3.37121670e-01  2.23760098e-02  3.42663740e-01  1.61999410e-02  3.88745150e-02  7.40770105e-03
 4.95000000e-01  3.35394610e-01  2.28774083e-02  3.40981150e-01  1.58192508e-02  3.87321180e-02  7.02290996e-03
 4.96000000e-01  3.33239040e-01  2.54440052e-02  3.39543080e-01  1.52026732e-02  3.78313360e-02  7.07976437e-03
 4.97000000e-01  3.30987360e-01  2.72062457e-02  3.38753820e-01  1.50409772e-02  3.73140360e-02  7.09445263e-03
 4.98000000e-01  3.30337200e-01  2.67825002e-02  3.37843020e-01  1.53157214e-02  3.76118150e-02  7.22325116e-03
 4.99000000e-01  3.29526300e-01  2.59161908e-02  3.36608410e-01  1.48641882e-02  3.75791180e-02  7.18319404e-03
 5.00000000e-01  3.27324240e-01  2.68822759e-02  3.34776590e-01  1.44153714e-02  3.72418600e-02  6.71841530e-03
 5.01000000e-01  3.27110650e-01  2.60288786e-02  3.33654390e-01  1.41450916e-02  3.70389660e-02  6.65956233e-03
 5.02000000e-01  3.26516460e-01  2.70114209e-02  3.31926260e-01  1.41491559e-02  3.69693500e-02  6.28661093e-03
 5.03000000e-01  3.25226960e-01  2.62744317e-02  3.30236960e-01  1.43840974e-02  3.72461210e-02  5.54946431e-03
 5.04000000e-01  3.23867000e-01  2.58833617e-02  3.28440720e-01  1.43340017e-02  3.75252100e-02  4.70123230e-03
 5.05000000e-01  3.22578210e-01  2.66842374e-02  3.26378950e-01  1.44346104e-02  3.75039820e-02  4.03615875e-03
 5.06000000e-01  3.19944700e-01  2.93935889e-02  3.24983240e-01  1.46156989e-02  3.73822990e-02  3.79462298e-03
 5.07000000e-01  3.18815570e-01  2.99665710e-02  3.23530370e-01  1.48792617e-02  3.72034340e-02  3.71678005e-03
 5.08000000e-01  3.17191670e-01  3.04634780e-02  3.22119730e-01  1.44350671e-02  3.67883260e-02  3.73676777e-03
 5.09000000e-01  3.16147290e-01  3.01246468e-02  3.20994920e-01  1.33243281e-02  3.62693690e-02  3.33002710e-03
 5.10000000e-01  3.14627500e-01  2.99249921e-02  3.19878280e-01  1.36662656e-02  3.62305920e-02  3.64983950e-03
 5.11000000e-01  3.12626180e-01  3.15668364e-02  3.18708180e-01  1.25666158e-02  3.66760580e-02  3.07555132e-03
 5.12000000e-01  3.10720190e-01  3.14691186e-02  3.16968070e-01  1.27286707e-02  3.67192530e-02  2.84542355e-03
 5.13000000e-01  3.08258350e-01  3.36775464e-02  3.15525650e-01  1.28571185e-02  3.65575840e-02  3.12224397e-03
 5.14000000e-01  3.06669060e-01  3.41196453e-02  3.13554220e-01  1.44906163e-02  3.61140540e-02  3.66228726e-03
 5.15000000e-01  3.05501040e-01  3.32068834e-02  3.12640790e-01  1.35946741e-02  3.57568250e-02  3.66613780e-03
 5.16000000e-01  3.04558620e-01  3.17061719e-02  3.11801320e-01  1.27415403e-02  3.51928280e-02  3.56049531e-03
 5.17000000e-01  3.03402390e-01  3.12357335e-02  3.10205850e-01  1.29038517e-02  3.49142060e-02  3.00132896e-03
 5.18000000e-01  3.00837520e-01  3.34855785e-02  3.08752310e-01  1.26784215e-02  3.44635040e-02  3.89688384e-03
 5.19000000e-01  3.01553240e-01  2.92197955e-02  3.07731500e-01  1.25244088e-02  3.41189650e-02  4.28699944e-03
 5.20000000e-01  2.98284420e-01  3.32704876e-02  3.05741850e-01  1.29690512e-02  3.38100410e-02  5.61026719e-03
 5.21000000e-01  2.99327490e-01  2.69176411e-02  3.04083820e-01  1.31028026e-02  3.38028380e-02  4.86268807e-03
 5.22000000e-01  2.97140460e-01  2.88786799e-02  3.02576610e-01  1.31936233e-02  3.35551200e-02  4.74122941e-03
 5.23000000e-01  2.95106810e-01  3.05308893e-02  3.00763500e-01  1.40419556e-02  3.29657270e-02  5.61052420e-03
 5.24000000e-01  2.94440800e-01  3.04300997e-02  2.99796770e-01  1.38332622e-02  3.28070840e-02  4.97201763e-03
 5.25000000e-01  2.92429120e-01  3.22247272e-02  2.98812920e-01  1.41843236e-02  3.24203370e-02  5.13972045e-03
 5.26000000e-01  2.91242710e-01  3.17218545e-02  2.98083120e-01  1.42172649e-02  3.23346800e-02  4.66420503e-03
 5.27000000e-01  2.88336080e-01  3.58907481e-02  2.96197590e-01  1.50586309e-02  3.20774270e-02  4.88103345e-03
 5.28000000e-01  2.87225990e-01  3.60078999e-02  2.95193170e-01  1.52831980e-02  3.19707260e-02  4.93302810e-03
 5.29000000e-01  2.84385030e-01  3.82979294e-02  2.93442890e-01  1.53348074e-02  3.15904520e-02  5.31827109e-03
 5.30000000e-01  2.83059660e-01  3.76086233e-02  2.92184730e-01  1.58747363e-02  3.12573740e-02  5.95447363e-03
 5.31000000e-01  2.81337910e-01  3.80618294e-02  2.90750990e-01  1.62274163e-02  3.12559250e-02  6.09366659e-03
 5.32000000e-01  2.80319580e-01  3.81496777e-02  2.89612630e-01  1.61782846e-02  3.12985680e-02  5.82490108e-03
 5.33000000e-01  2.78265250e-01  3.99109182e-02  2.88438230e-01  1.59454522e-02  3.12339200e-02  5.26190655e-03
 5.34000000e-01  2.77033920e-01  3.86887780e-02  2.87071710e-01  1.54553943e-02  3.06647260e-02  6.24980035e-03
 5.35000000e-01  2.76230290e-01  3.93078509e-02  2.86157370e-01  1.57385044e-02  3.03539170e-02  7.38263572e-03
 5.36000000e-01  2.75614310e-01  3.70977916e-02  2.84916780e-01  1.61111183e-02  3.10793980e-02  5.19739886e-03
 5.37000000e-01  2.73539220e-01  3.81054146e-02  2.83158750e-01  1.51919052e-02  3.05883810e-02  5.50588628e-03
 5.38000000e-01  2.72624100e-01  3.90699482e-02  2.82439460e-01  1.50896096e-02  3.09749740e-02  5.52677560e-03
 5.39000000e-01  2.71749350e-01  3.57779322e-02  2.80907910e-01  1.46515843e-02  3.05830100e-02  5.38121869e-03
 5.40000000e-01  2.69972390e-01  3.52643004e-02  2.79584910e-01  1.35815054e-02  3.02609330e-02  5.37580444e-03
 5.41000000e-01  2.69574500e-01  3.48660728e-02  2.78700540e-01  1.31333612e-02  2.98490820e-02  5.92411863e-03
 5.42000000e-01  2.68432650e-01  3.56692989e-02  2.76874680e-01  1.29372736e-02  2.95645880e-02  6.02964374e-03
 5.43000000e-01  2.68232490e-01  3.40426630e-02  2.76096260e-01  1.29149199e-02  3.00781710e-02  5.31603178e-03
 5.44000000e-01  2.68290130e-01  3.18566540e-02  2.75735770e-01  1.28381843e-02  2.91311740e-02  6.55837544e-03
 5.45000000e-01  2.66592540e-01  3.49330381e-02  2.74126270e-01  1.24451369e-02  2.83937910e-02  8.32252038e-03
 5.46000000e-01  2.65646350e-01  3.34849457e-02  2.73327980e-01  1.17637587e-02  2.79435430e-02  9.44313764e-03
 5.47000000e-01  2.64512430e-01  3.31424974e-02  2.71899140e-01  1.22892604e-02  2.75616260e-02  1.02498800e-02
 5.48000000e-01  2.62969510e-01  3.38246581e-02  2.70844830e-01  1.24370034e-02  2.75647650e-02  1.00582734e-02
 5.49000000e-01  2.62495810e-01  3.24202280e-02  2.69095570e-01  1.24491110e-02  2.74404610e-02  1.04818453e-02
 5.50000000e-01  2.62621480e-01  2.81699838e-02  2.68271620e-01  1.27193990e-02  2.78580940e-02  8.78801340e-03
 5.51000000e-01  2.60472520e-01  2.88670472e-02  2.66883330e-01  1.31586914e-02  2.71973100e-02  9.67716272e-03
 5.52000000e-01  2.59997220e-01  2.70168994e-02  2.66138620e-01  1.31520173e-02  2.74112530e-02  8.75697397e-03
 5.53000000e-01  2.58184090e-01  2.77896628e-02  2.65144650e-01  1.30672315e-02  2.70229930e-02  9.37049342e-03
 5.54000000e-01  2.57946980e-01  2.75482453e-02  2.64167530e-01  1.37259669e-02  2.65725800e-02  9.27838949e-03
 5.55000000e-01  2.56342160e-01  2.97691092e-02  2.63034290e-01  1.43963638e-02  2.67915980e-02  8.99167310e-03
 5.56000000e-01  2.54694100e-01  2.88777431e-02  2.61656390e-01  1.41106536e-02  2.70056420e-02  8.06847647e-03
 5.57000000e-01  2.54807780e-01  2.78449863e-02  2.60300490e-01  1.33714614e-02  2.67828670e-02  8.56934909e-03
 5.58000000e-01  2.53257120e-01  3.02790925e-02  2.58987830e-01  1.33566330e-02  2.61840500e-02  9.90570739e-03
 5.59000000e-01  2.52724660e-01  2.83193312e-02  2.57823430e-01  1.28810328e-02  2.60847270e-02  9.73386683e-03
 5.60000000e-01  2.52265520e-01  2.70615838e-02  2.56506520e-01  1.24162844e-02  2.56549860e-02  1.08341009e-02
 5.61000000e-01  2.50706700e-01  2.69866712e-02  2.55543610e-01  1.19817560e-02  2.52766970e-02  1.17221377e-02
 5.62000000e-01  2.49711960e-01  2.57689032e-02  2.53843630e-01  1.16960156e-02  2.57151780e-02  9.84445141e-03
 5.63000000e-01  2.48631400e-01  2.52365080e-02  2.52026330e-01  1.23026987e-02  2.52686090e-02  1.08049943e-02
 5.64000000e-01  2.47707050e-01  2.42970296e-02  2.50729680e-01  1.29887514e-02  2.53349110e-02  1.06552313e-02
 5.65000000e-01  2.45927740e-01  2.44207980e-02  2.49118530e-01  1.22514993e-02  2.49544030e-02  1.14366674e-02
 5.66000000e-01  2.43034070e-01  2.63080297e-02  2.47356690e-01  1.21839463e-02  2.46262640e-02  1.09960589e-02
 5.67000000e-01  2.42551940e-01  2.46229131e-02  2.46544080e-01  1.15667902e-02  2.48410440e-02  1.06248967e-02
 5.68000000e-01  2.41899530e-01  2.33259301e-02  2.45166250e-01  1.11430827e-02  2.49907450e-02  9.70259211e-03
 5.69000000e-01  2.40563490e-01  2.24136992e-02  2.43867070e-01  1.14725239e-02  2.51338060e-02  8.93428094e-03
 5.70000000e-01  2.39291250e-01  2.25210021e-02  2.42501350e-01  1.22869498e-02  2.50773080e-02  8.65486106e-03
 5.71000000e-01  2.38974750e-01  1.98843369e-02  2.41131510e-01  1.23987384e-02  2.50780130e-02  8.51599951e-03
 5.72000000e-01  2.36326330e-01  2.40451214e-02  2.40172840e-01  1.25084174e-02  2.48602580e-02  8.85506892e-03
 5.73000000e-01  2.34852860e-01  2.55478267e-02  2.38707670e-01  1.30071703e-02  2.48876760e-02  8.55183901e-03
 5.74000000e-01  2.33137060e-01  2.53857015e-02  2.37188650e-01  1.35845116e-02  2.45111960e-02  9.00895949e-03
 5.75000000e-01  2.31836330e-01  2.65223461e-02  2.36064290e-01  1.33366653e-02  2.53077530e-02  7.11958681e-03
 5.76000000e-01  2.30827880e-01  2.48021045e-02  2.35187190e-01  1.35000557e-02  2.52415210e-02  6.93509004e-03
 5.77000000e-01  2.31300760e-01  2.16494783e-02  2.34525930e-01  1.43972173e-02  2.51958150e-02  7.25634916e-03
 5.78000000e-01  2.28810440e-01  2.36502971e-02  2.32636390e-01  1.45375257e-02  2.52056240e-02  6.54798102e-03
 5.79000000e-01  2.27338260e-01  2.47841950e-02  2.31652180e-01  1.50209825e-02  2.51351570e-02  6.89069000e-03
 5.80000000e-01  2.25614020e-01  2.59013090e-02  2.30145560e-01  1.54082497e-02  2.52024670e-02  6.82570123e-03
 5.81000000e-01  2.25662900e-01  2.41138468e-02  2.29213650e-01  1.61725965e-02  2.56107510e-02  5.70020222e-03
 5.82000000e-01  2.24228910e-01  2.40459826e-02  2.28400000e-01  1.57896300e-02  2.52126320e-02  5.70763845e-03
 5.83000000e-01  2.24561920e-01  1.84339125e-02  2.27094470e-01  1.64131193e-02  2.46066940e-02  6.25695834e-03
 5.84000000e-01  2.24566350e-01  1.64491164e-02  2.26009950e-01  1.69669032e-02  2.49995170e-02  5.52170983e-03
 5.85000000e-01  2.23200650e-01  1.78284961e-02  2.24930520e-01  1.75768346e-02  2.56227250e-02  4.86756319e-03
 5.86000000e-01  2.20819680e-01  2.21609336e-02  2.23848060e-01  1.80025845e-02  2.52267680e-02  4.86886886e-03
 5.87000000e-01  2.19935970e-01  2.18359499e-02  2.22825970e-01  1.86100222e-02  2.55252710e-02  4.93764123e-03
 5.88000000e-01  2.20996540e-01  2.01856835e-02  2.21619520e-01  1.92530918e-02  2.58135650e-02  4.46751395e-03
 5.89000000e-01  2.21097660e-01  1.85557545e-02  2.20812240e-01  1.89468626e-02  2.54049460e-02  4.79104667e-03
 5.90000000e-01  2.19530630e-01  2.00416642e-02  2.19719990e-01  1.92182974e-02  2.50871650e-02  5.20705631e-03
 5.91000000e-01  2.18352270e-01  1.94560854e-02  2.18094770e-01  1.93436027e-02  2.54899240e-02  4.68477361e-03
 5.92000000e-01  2.19049170e-01  1.73209073e-02  2.16885880e-01  1.83395786e-02  2.58975440e-02  4.90534575e-03
 5.93000000e-01  2.19341000e-01  1.69962365e-02  2.16215410e-01  1.89464869e-02  2.54990430e-02  4.80225492e-03
 5.94000000e-01  2.17795880e-01  1.75640306e-02  2.14908290e-01  1.91705007e-02  2.49278910e-02  4.41428350e-03
 5.95000000e-01  2.15240010e-01  1.83408158e-02  2.13719920e-01  1.97173640e-02  2.49588010e-02  4.11376893e-03
 5.96000000e-01  2.14095210e-01  1.92030159e-02  2.12545150e-01  1.96840002e-02  2.51975800e-02  4.93181682e-03
 5.97000000e-01  2.12800020e-01  1.69315913e-02  2.11122450e-01  1.99133120e-02  2.53635280e-02  4.86609313e-03
 5.98000000e-01  2.12051330e-01  1.51190569e-02  2.10668170e-01  1.98750166e-02  2.52463750e-02  4.86196372e-03
 5.99000000e-01  2.11081130e-01  1.41084668e-02  2.09695850e-01  1.97107556e-02  2.48623950e-02  4.52098384e-03
 6.00000000e-01  2.10582070e-01  1.56388328e-02  2.09088400e-01  1.99745293e-02  2.50957520e-02  4.50140447e-03


==> anc/fig5a.dat <==
# columns   data
# ------------------------------------------
#       0   tau
#    1  2   Pqq1 and error
#    3  4   Pqq1(MFA) and error
#    5  6   Pqq1(large-Nc; CF=3/2) and error
#    7  8   Pqq1(large-Nc; CF=4/3) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.99396080e-01  1.20858643e-05  9.99396081e-01  1.82385924e-05  9.99343628e-01  1.51950165e-06  9.99416565e-01  1.33960949e-06
 2.00000000e-03  9.98785540e-01  8.65327510e-06  9.98785539e-01  2.45762722e-05  9.98681795e-01  3.29782697e-06  9.98828183e-01  2.93827909e-06
 3.00000000e-03  9.98166440e-01  1.54482185e-05  9.98166441e-01  2.59217226e-05  9.98014427e-01  5.39464358e-06  9.98234860e-01  4.79576755e-06
 4.00000000e-03  9.97561990e-01  4.62451297e-05  9.97561988e-01  5.82383717e-05  9.97341609e-01  7.70974668e-06  9.97636638e-01  6.89185348e-06
 5.00000000e-03  9.96946310e-01  6.74159129e-05  9.96946314e-01  8.37839934e-05  9.96663348e-01  1.03027951e-05  9.97033503e-01  9.24627636e-06
 6.00000000e-03  9.96312640e-01  7.00259195e-05  9.96312645e-01  8.23130862e-05  9.95979629e-01  1.31136027e-05  9.96425480e-01  1.17789263e-05
 7.00000000e-03  9.95685080e-01  8.02738831e-05  9.95685135e-01  1.30303344e-04  9.95290518e-01  1.61419208e-05  9.95812573e-01  1.45295365e-05
 8.00000000e-03  9.95035830e-01  7.28913014e-05  9.95035886e-01  1.21607078e-04  9.94595981e-01  1.93675502e-05  9.95194766e-01  1.74679562e-05
 9.00000000e-03  9.94418910e-01  9.38982796e-05  9.94418959e-01  1.09114652e-04  9.93896043e-01  2.28301338e-05  9.94572106e-01  2.05840144e-05
 1.00000000e-02  9.93832430e-01  1.37537274e-04  9.93832469e-01  1.54798738e-04  9.93190731e-01  2.64097986e-05  9.93944575e-01  2.38874894e-05
 1.10000000e-02  9.93187990e-01  1.26197149e-04  9.93188050e-01  1.45068249e-04  9.92480071e-01  3.02060126e-05  9.93312179e-01  2.73482774e-05
 1.20000000e-02  9.92535720e-01  1.66716727e-04  9.92535790e-01  1.87457974e-04  9.91764028e-01  3.41388374e-05  9.92674943e-01  3.09861278e-05
 1.30000000e-02  9.91927060e-01  2.14388606e-04  9.91927109e-01  2.76518922e-04  9.91042659e-01  3.82080902e-05  9.92032872e-01  3.47410796e-05
 1.40000000e-02  9.91260450e-01  2.03286459e-04  9.91260578e-01  3.39270570e-04  9.90315959e-01  4.24533919e-05  9.91385971e-01  3.86727309e-05
 1.50000000e-02  9.90574970e-01  2.23956652e-04  9.90575033e-01  3.21933203e-04  9.89583946e-01  4.68148223e-05  9.90734244e-01  4.27112009e-05
 1.60000000e-02  9.89881940e-01  2.45918496e-04  9.89881984e-01  3.14167469e-04  9.88846634e-01  5.12922133e-05  9.90077696e-01  4.69260048e-05
 1.70000000e-02  9.89217190e-01  2.26241981e-04  9.89217244e-01  2.81802852e-04  9.88104031e-01  5.59052753e-05  9.89416333e-01  5.12274087e-05
 1.80000000e-02  9.88563210e-01  2.07533075e-04  9.88563397e-01  2.74911410e-04  9.87356141e-01  6.06339396e-05  9.88750159e-01  5.56451220e-05
 1.90000000e-02  9.87896460e-01  2.17038207e-04  9.87896596e-01  2.50435036e-04  9.86602973e-01  6.54184327e-05  9.88079200e-01  6.01789918e-05
 2.00000000e-02  9.87163900e-01  1.31103208e-04  9.87164116e-01  1.77575291e-04  9.85844572e-01  7.03777996e-05  9.87403460e-01  6.48288627e-05
 2.10000000e-02  9.86446640e-01  1.40244037e-04  9.86446995e-01  2.06789346e-04  9.85080904e-01  7.53529839e-05  9.86722925e-01  6.95548421e-05
 2.20000000e-02  9.85789980e-01  1.16858111e-04  9.85790380e-01  2.88509470e-04  9.84312006e-01  8.04431381e-05  9.86037600e-01  7.43766726e-05
 2.30000000e-02  9.85110950e-01  1.20588838e-04  9.85111394e-01  3.38358758e-04  9.83537894e-01  8.55885743e-05  9.85347521e-01  7.93140693e-05
 2.40000000e-02  9.84338530e-01  1.80094067e-04  9.84339041e-01  2.86545948e-04  9.82758564e-01  9.08288343e-05  9.84652661e-01  8.43073288e-05
 2.50000000e-02  9.83632900e-01  2.55725498e-04  9.83633608e-01  3.00628518e-04  9.81974015e-01  9.61042963e-05  9.83953058e-01  8.93960309e-05
 2.60000000e-02  9.82971220e-01  1.94770600e-04  9.82971913e-01  2.55031184e-04  9.81184310e-01  1.01494119e-04  9.83248685e-01  9.45205321e-05
 2.70000000e-02  9.82240330e-01  1.61938354e-04  9.82241092e-01  2.84443077e-04  9.80389388e-01  1.06899092e-04  9.82539569e-01  9.97600542e-05
 2.80000000e-02  9.81587150e-01  2.11612824e-04  9.81587782e-01  3.10741552e-04  9.79589306e-01  1.12418126e-04  9.81825715e-01  1.05074792e-04
 2.90000000e-02  9.80804400e-01  1.73738633e-04  9.80804967e-01  3.35551662e-04  9.78784079e-01  1.17971880e-04  9.81107108e-01  1.10444807e-04
 3.00000000e-02  9.80106900e-01  2.45235362e-04  9.80107602e-01  4.11083503e-04  9.77973694e-01  1.23510808e-04  9.80383794e-01  1.15869995e-04
 3.10000000e-02  9.79360260e-01  2.89233141e-04  9.79361083e-01  4.26840655e-04  9.77158169e-01  1.29123848e-04  9.79655738e-01  1.21310653e-04
 3.20000000e-02  9.78654980e-01  3.37811156e-04  9.78655635e-01  4.92372396e-04  9.76337500e-01  1.34810853e-04  9.78922976e-01  1.26845877e-04
 3.30000000e-02  9.77883850e-01  3.47139889e-04  9.77884485e-01  4.21472258e-04  9.75511723e-01  1.40492657e-04  9.78185504e-01  1.32426058e-04
 3.40000000e-02  9.77183520e-01  3.38801485e-04  9.77184345e-01  4.49670048e-04  9.74680827e-01  1.46238325e-04  9.77443316e-01  1.38080759e-04
 3.50000000e-02  9.76498460e-01  4.78025789e-04  9.76499248e-01  5.44136351e-04  9.73844837e-01  1.52008245e-04  9.76696429e-01  1.43760430e-04
 3.60000000e-02  9.75723790e-01  3.67346404e-04  9.75724609e-01  5.03337540e-04  9.73003761e-01  1.57782600e-04  9.75944849e-01  1.49474873e-04
 3.70000000e-02  9.75072180e-01  5.64289713e-04  9.75072838e-01  6.95631947e-04  9.72157606e-01  1.63620493e-04  9.75188571e-01  1.55214123e-04
 3.80000000e-02  9.74280620e-01  5.02710740e-04  9.74281146e-01  6.04946786e-04  9.71306358e-01  1.69462645e-04  9.74427611e-01  1.61027461e-04
 3.90000000e-02  9.73572440e-01  6.77380508e-04  9.73572804e-01  7.49086942e-04  9.70450066e-01  1.75308996e-04  9.73661965e-01  1.66845672e-04
 4.00000000e-02  9.72753260e-01  6.50703026e-04  9.72753738e-01  7.25107353e-04  9.69588735e-01  1.81189026e-04  9.72891649e-01  1.72718023e-04
 4.10000000e-02  9.71981970e-01  8.21349186e-04  9.71982216e-01  8.96891475e-04  9.68722334e-01  1.87082945e-04  9.72116668e-01  1.78604956e-04
 4.20000000e-02  9.71191110e-01  8.07753020e-04  9.71190973e-01  8.83761174e-04  9.67850900e-01  1.92990677e-04  9.71337009e-01  1.84545826e-04
 4.30000000e-02  9.70430470e-01  7.77064885e-04  9.70430322e-01  8.54597338e-04  9.66974459e-01  1.98921983e-04  9.70552698e-01  1.90461698e-04
 4.40000000e-02  9.69609970e-01  7.65465357e-04  9.69609499e-01  8.44771033e-04  9.66093000e-01  2.04866940e-04  9.69763740e-01  1.96470733e-04
 4.50000000e-02  9.68809020e-01  8.76252506e-04  9.68808254e-01  9.57124822e-04  9.65206539e-01  2.10854949e-04  9.68970142e-01  2.02434940e-04
 4.60000000e-02  9.67982910e-01  7.32960025e-04  9.67982512e-01  8.16831740e-04  9.64315083e-01  2.16797501e-04  9.68171890e-01  2.08452725e-04
 4.70000000e-02  9.67117220e-01  7.41492573e-04  9.67116655e-01  8.27046178e-04  9.63418651e-01  2.22733868e-04  9.67368999e-01  2.14494459e-04
 4.80000000e-02  9.66301980e-01  7.93241862e-04  9.66300420e-01  8.77780234e-04  9.62517221e-01  2.28703243e-04  9.66561497e-01  2.20579727e-04
 4.90000000e-02  9.65591890e-01  1.08053917e-03  9.65590556e-01  1.16698798e-03  9.61610858e-01  2.34676105e-04  9.65749349e-01  2.26639616e-04
 5.00000000e-02  9.64778550e-01  1.15565400e-03  9.64776653e-01  1.24257234e-03  9.60699511e-01  2.40662185e-04  9.64932582e-01  2.32742875e-04
 5.10000000e-02  9.63912120e-01  1.09215463e-03  9.63909973e-01  1.18030270e-03  9.59783228e-01  2.46622217e-04  9.64111203e-01  2.38850115e-04
 5.20000000e-02  9.63070320e-01  1.14797644e-03  9.63067668e-01  1.23734470e-03  9.58861997e-01  2.52605141e-04  9.63285226e-01  2.44941644e-04
 5.30000000e-02  9.62288930e-01  1.22112297e-03  9.62285866e-01  1.31168961e-03  9.57935863e-01  2.58581504e-04  9.62454629e-01  2.51095918e-04
 5.40000000e-02  9.61400040e-01  1.19945342e-03  9.61396405e-01  1.29033263e-03  9.57004797e-01  2.64561033e-04  9.61619448e-01  2.57214728e-04
 5.50000000e-02  9.60455750e-01  1.06775140e-03  9.60452242e-01  1.16405075e-03  9.56068825e-01  2.70524107e-04  9.60779670e-01  2.63376488e-04
 5.60000000e-02  9.59607840e-01  1.00905281e-03  9.59605119e-01  1.22522346e-03  9.55127956e-01  2.76460913e-04  9.59935291e-01  2.69532089e-04
 5.70000000e-02  9.58659090e-01  8.83434940e-04  9.58656138e-01  1.21061322e-03  9.54182197e-01  2.82430049e-04  9.59086348e-01  2.75671692e-04
 5.80000000e-02  9.57815000e-01  9.88059440e-04  9.57811675e-01  1.20804110e-03  9.53231555e-01  2.88392345e-04  9.58232807e-01  2.81844208e-04
 5.90000000e-02  9.56886450e-01  8.99511138e-04  9.56883535e-01  1.25300680e-03  9.52276060e-01  2.94308714e-04  9.57374715e-01  2.88000611e-04
 6.00000000e-02  9.55979990e-01  8.02775562e-04  9.55975302e-01  1.24621594e-03  9.51315679e-01  3.00257197e-04  9.56512049e-01  2.94179989e-04
 6.10000000e-02  9.55173990e-01  8.17543476e-04  9.55169140e-01  1.23041877e-03  9.50350460e-01  3.06198689e-04  9.55644825e-01  3.00382254e-04
 6.20000000e-02  9.54341600e-01  8.88498641e-04  9.54337399e-01  1.32423889e-03  9.49380411e-01  3.12094159e-04  9.54773051e-01  3.06548680e-04
 6.30000000e-02  9.53410760e-01  8.06795694e-04  9.53406288e-01  1.28348065e-03  9.48405520e-01  3.18002053e-04  9.53896732e-01  3.12737869e-04
 6.40000000e-02  9.52565660e-01  7.67248580e-04  9.52560410e-01  1.35799262e-03  9.47425806e-01  3.23883351e-04  9.53015866e-01  3.18910674e-04
 6.50000000e-02  9.51645620e-01  8.73089298e-04  9.51639639e-01  1.39096477e-03  9.46441286e-01  3.29767224e-04  9.52130450e-01  3.25086577e-04
 6.60000000e-02  9.50782750e-01  9.62412142e-04  9.50775396e-01  1.31504362e-03  9.45451970e-01  3.35614706e-04  9.51240520e-01  3.31275274e-04
 6.70000000e-02  9.49831150e-01  8.67821830e-04  9.49823926e-01  1.27422620e-03  9.44457864e-01  3.41493832e-04  9.50346053e-01  3.37437684e-04
 6.80000000e-02  9.48949820e-01  9.00327468e-04  9.48942665e-01  1.24454024e-03  9.43458968e-01  3.47307339e-04  9.49447087e-01  3.43603025e-04
 6.90000000e-02  9.48051640e-01  9.60374688e-04  9.48045205e-01  1.36546747e-03  9.42455310e-01  3.53142659e-04  9.48543599e-01  3.49780971e-04
 7.00000000e-02  9.47062260e-01  1.10237323e-03  9.47055853e-01  1.30154810e-03  9.41446888e-01  3.58922057e-04  9.47635586e-01  3.55951971e-04
 7.10000000e-02  9.46278590e-01  1.07447451e-03  9.46272281e-01  1.45741219e-03  9.40433701e-01  3.64713455e-04  9.46723074e-01  3.62077050e-04
 7.20000000e-02  9.45294810e-01  1.15465827e-03  9.45292245e-01  1.46389295e-03  9.39415787e-01  3.70477999e-04  9.45806082e-01  3.68243761e-04
 7.30000000e-02  9.44365990e-01  1.22964813e-03  9.44364080e-01  1.38722085e-03  9.38393136e-01  3.76215666e-04  9.44884605e-01  3.74354760e-04
 7.40000000e-02  9.43447650e-01  1.38672539e-03  9.43443619e-01  1.54206106e-03  9.37365755e-01  3.81955490e-04  9.43958622e-01  3.80507237e-04
 7.50000000e-02  9.42600400e-01  1.35876408e-03  9.42595588e-01  1.51506889e-03  9.36333672e-01  3.87649015e-04  9.43028160e-01  3.86623373e-04
 7.60000000e-02  9.41608250e-01  1.35566092e-03  9.41603876e-01  1.54660232e-03  9.35296897e-01  3.93354294e-04  9.42093245e-01  3.92741998e-04
 7.70000000e-02  9.40779530e-01  1.56994384e-03  9.40776955e-01  1.92231099e-03  9.34255419e-01  3.99042239e-04  9.41153856e-01  3.98833931e-04
 7.80000000e-02  9.39870460e-01  1.60500618e-03  9.39867724e-01  1.92307277e-03  9.33209266e-01  4.04683831e-04  9.40210020e-01  4.04937951e-04
 7.90000000e-02  9.38823340e-01  1.56718138e-03  9.38821255e-01  1.83338658e-03  9.32158447e-01  4.10298401e-04  9.39261724e-01  4.11015200e-04
 8.00000000e-02  9.38007590e-01  1.55562247e-03  9.38006591e-01  1.89684038e-03  9.31102951e-01  4.15895578e-04  9.38308976e-01  4.17075347e-04
 8.10000000e-02  9.37061620e-01  1.44006011e-03  9.37058609e-01  1.82476439e-03  9.30042807e-01  4.21465687e-04  9.37351774e-01  4.23118354e-04
 8.20000000e-02  9.36007730e-01  1.48595009e-03  9.36004622e-01  1.69064629e-03  9.28978042e-01  4.27018358e-04  9.36390145e-01  4.29173229e-04
 8.30000000e-02  9.34939720e-01  1.51473032e-03  9.34935729e-01  1.68781212e-03  9.27908628e-01  4.32553548e-04  9.35424096e-01  4.35201196e-04
 8.40000000e-02  9.33923230e-01  1.52034521e-03  9.33917737e-01  1.71628731e-03  9.26834593e-01  4.38071230e-04  9.34453625e-01  4.41221571e-04
 8.50000000e-02  9.32853450e-01  1.65957282e-03  9.32846442e-01  2.09618207e-03  9.25755945e-01  4.43561748e-04  9.33478730e-01  4.47185983e-04
 8.60000000e-02  9.31898400e-01  1.57483668e-03  9.31892160e-01  2.00300931e-03  9.24672714e-01  4.49015472e-04  9.32499429e-01  4.53200710e-04
 8.70000000e-02  9.30993380e-01  1.46835941e-03  9.30987066e-01  1.80489084e-03  9.23584898e-01  4.54432403e-04  9.31515700e-01  4.59140102e-04
 8.80000000e-02  9.29968890e-01  1.51778513e-03  9.29962330e-01  1.92979617e-03  9.22492498e-01  4.59831755e-04  9.30527619e-01  4.65071777e-04
 8.90000000e-02  9.28890150e-01  1.61889936e-03  9.28883266e-01  2.04867514e-03  9.21395522e-01  4.65203894e-04  9.29535126e-01  4.71014954e-04
 9.00000000e-02  9.27770710e-01  1.73180669e-03  9.27763895e-01  2.28887773e-03  9.20293999e-01  4.70558409e-04  9.28538258e-01  4.76921371e-04
 9.10000000e-02  9.26763610e-01  1.68162758e-03  9.26757736e-01  2.23341738e-03  9.19187920e-01  4.75885672e-04  9.27536993e-01  4.82819915e-04
 9.20000000e-02  9.25797770e-01  1.91997649e-03  9.25789886e-01  2.24659809e-03  9.18077321e-01  4.81166511e-04  9.26531379e-01  4.88672037e-04
 9.30000000e-02  9.24771530e-01  1.66590714e-03  9.24762962e-01  2.23558005e-03  9.16962195e-01  4.86429677e-04  9.25521385e-01  4.94506607e-04
 9.40000000e-02  9.23718920e-01  1.68356964e-03  9.23712158e-01  1.95881979e-03  9.15842559e-01  4.91665571e-04  9.24507038e-01  5.00342835e-04
 9.50000000e-02  9.22751370e-01  1.79180314e-03  9.22743220e-01  1.99571801e-03  9.14718395e-01  4.96835905e-04  9.23488346e-01  5.06161430e-04
 9.60000000e-02  9.21693010e-01  1.71621975e-03  9.21685484e-01  1.93976376e-03  9.13589770e-01  5.02045923e-04  9.22465317e-01  5.11933538e-04
 9.70000000e-02  9.20644790e-01  2.01459877e-03  9.20640560e-01  2.22192600e-03  9.12456644e-01  5.07152154e-04  9.21437940e-01  5.17687976e-04
 9.80000000e-02  9.19600100e-01  2.05316393e-03  9.19596647e-01  2.36052470e-03  9.11319048e-01  5.12250223e-04  9.20406233e-01  5.23453502e-04
 9.90000000e-02  9.18546910e-01  2.26296784e-03  9.18543991e-01  2.48558578e-03  9.10177000e-01  5.17321000e-04  9.19370214e-01  5.29172493e-04
 1.00000000e-01  9.17571130e-01  2.30227715e-03  9.17565425e-01  2.51004471e-03  9.09030491e-01  5.22364471e-04  9.18329872e-01  5.34873716e-04
 1.01000000e-01  9.16350010e-01  2.06995182e-03  9.16345614e-01  2.47621799e-03  9.07879540e-01  5.27342504e-04  9.17285225e-01  5.40518821e-04
 1.02000000e-01  9.15403640e-01  2.11064333e-03  9.15397439e-01  2.32873252e-03  9.06724166e-01  5.32312314e-04  9.16236262e-01  5.46146136e-04
 1.03000000e-01  9.14181230e-01  2.02131991e-03  9.14176866e-01  2.59117315e-03  9.05564409e-01  5.37226270e-04  9.15183020e-01  5.51765207e-04
 1.04000000e-01  9.13191370e-01  1.98750677e-03  9.13183952e-01  2.56667115e-03  9.04400211e-01  5.42131963e-04  9.14125479e-01  5.57347286e-04
 1.05000000e-01  9.12311560e-01  2.12500385e-03  9.12304824e-01  2.54325701e-03  9.03231620e-01  5.47000839e-04  9.13063667e-01  5.62911498e-04
 1.06000000e-01  9.11185120e-01  2.23726265e-03  9.11176714e-01  2.62622626e-03  9.02058655e-01  5.51823411e-04  9.11997582e-01  5.68457810e-04
 1.07000000e-01  9.10091070e-01  2.26825380e-03  9.10079459e-01  2.64507035e-03  9.00881318e-01  5.56599705e-04  9.10927224e-01  5.73947999e-04
 1.08000000e-01  9.09026030e-01  2.28549873e-03  9.09015182e-01  2.58021083e-03  8.99699619e-01  5.61348728e-04  9.09852610e-01  5.79429812e-04
 1.09000000e-01  9.07832040e-01  2.21575192e-03  9.07816281e-01  2.76684316e-03  8.98513566e-01  5.66060992e-04  9.08773750e-01  5.84855524e-04
 1.10000000e-01  9.06543930e-01  2.22779311e-03  9.06531346e-01  3.07718493e-03  8.97323200e-01  5.70727043e-04  9.07690642e-01  5.90263289e-04
 1.11000000e-01  9.05338840e-01  2.08558042e-03  9.05328240e-01  3.17251646e-03  8.96128482e-01  5.75375305e-04  9.06603305e-01  5.95653082e-04
 1.12000000e-01  9.04117290e-01  2.18126129e-03  9.04108119e-01  3.58465944e-03  8.94929452e-01  5.79958448e-04  9.05511709e-01  6.01015342e-04
 1.13000000e-01  9.03129170e-01  2.10475162e-03  9.03120149e-01  3.33725597e-03  8.93726120e-01  5.84486000e-04  9.04415931e-01  6.06321540e-04
 1.14000000e-01  9.02081100e-01  2.05179908e-03  9.02071623e-01  3.10582874e-03  8.92518495e-01  5.89014716e-04  9.03315911e-01  6.11609722e-04
 1.15000000e-01  9.01062670e-01  2.08323297e-03  9.01054682e-01  3.15764406e-03  8.91306608e-01  5.93459544e-04  9.02211698e-01  6.16879873e-04
 1.16000000e-01  9.00011860e-01  1.91840801e-03  9.00004844e-01  3.12305863e-03  8.90090421e-01  5.97905521e-04  9.01103290e-01  6.22103475e-04
 1.17000000e-01  8.98873460e-01  1.90484545e-03  8.98870739e-01  2.84251557e-03  8.88869992e-01  6.02286581e-04  8.99990678e-01  6.27271054e-04
 1.18000000e-01  8.97723410e-01  1.87864307e-03  8.97721027e-01  2.77630830e-03  8.87645313e-01  6.06621643e-04  8.98873880e-01  6.32420592e-04
 1.19000000e-01  8.96619550e-01  1.81631273e-03  8.96614609e-01  2.80792197e-03  8.86416403e-01  6.10891912e-04  8.97752915e-01  6.37552067e-04
 1.20000000e-01  8.95516620e-01  1.85168485e-03  8.95512454e-01  2.88376713e-03  8.85183264e-01  6.15163341e-04  8.96627782e-01  6.42627558e-04
 1.21000000e-01  8.94333410e-01  1.95153982e-03  8.94329409e-01  3.28247327e-03  8.83945916e-01  6.19341823e-04  8.95498490e-01  6.47656575e-04
 1.22000000e-01  8.93238160e-01  1.86048297e-03  8.93228888e-01  3.37170008e-03  8.82704388e-01  6.23521488e-04  8.94365040e-01  6.52676984e-04
 1.23000000e-01  8.92280460e-01  1.74488345e-03  8.92273281e-01  3.44358287e-03  8.81458644e-01  6.27617732e-04  8.93227440e-01  6.57650922e-04
 1.24000000e-01  8.91121410e-01  1.99304177e-03  8.91119198e-01  3.83726700e-03  8.80208742e-01  6.31687002e-04  8.92085719e-01  6.62578424e-04
 1.25000000e-01  8.89786440e-01  2.13628480e-03  8.89785070e-01  3.91620086e-03  8.78954663e-01  6.35719912e-04  8.90939857e-01  6.67468951e-04
 1.26000000e-01  8.88694730e-01  1.90509145e-03  8.88692914e-01  3.83096567e-03  8.77696448e-01  6.39688377e-04  8.89789893e-01  6.72303651e-04
 1.27000000e-01  8.87589460e-01  1.96022241e-03  8.87591224e-01  3.94031869e-03  8.76434078e-01  6.43601834e-04  8.88635788e-01  6.77120276e-04
 1.28000000e-01  8.86491390e-01  2.09372109e-03  8.86493750e-01  3.90329529e-03  8.75167584e-01  6.47488429e-04  8.87477599e-01  6.81899971e-04
 1.29000000e-01  8.85399940e-01  1.82056922e-03  8.85401665e-01  3.95609928e-03  8.73896967e-01  6.51292050e-04  8.86315318e-01  6.86614486e-04
 1.30000000e-01  8.84149020e-01  1.90732660e-03  8.84149491e-01  4.06284650e-03  8.72622257e-01  6.55078244e-04  8.85148924e-01  6.91301526e-04
 1.31000000e-01  8.82739570e-01  2.37500289e-03  8.82740851e-01  4.60977165e-03  8.71343464e-01  6.58790968e-04  8.83978475e-01  6.95942293e-04
 1.32000000e-01  8.81372340e-01  3.06674630e-03  8.81380965e-01  4.87946741e-03  8.70060572e-01  6.62476973e-04  8.82803943e-01  7.00536804e-04
 1.33000000e-01  8.80402670e-01  2.83773005e-03  8.80408239e-01  4.60019234e-03  8.68773611e-01  6.66080325e-04  8.81625356e-01  7.05103887e-04
 1.34000000e-01  8.79426330e-01  2.35945784e-03  8.79441043e-01  4.49995196e-03  8.67482610e-01  6.69666383e-04  8.80442715e-01  7.09596599e-04
 1.35000000e-01  8.78265410e-01  2.49739282e-03  8.78274672e-01  4.63666789e-03  8.66187562e-01  6.73151331e-04  8.79256029e-01  7.14080695e-04
 1.36000000e-01  8.77206950e-01  2.09569089e-03  8.77210046e-01  4.34751285e-03  8.64888477e-01  6.76619075e-04  8.78065289e-01  7.18499881e-04
 1.37000000e-01  8.76132090e-01  1.68587434e-03  8.76134595e-01  4.80936218e-03  8.63585378e-01  6.80041715e-04  8.76870552e-01  7.22872985e-04
 1.38000000e-01  8.74851350e-01  2.10315157e-03  8.74851715e-01  4.93901615e-03  8.62278274e-01  6.83372852e-04  8.75671753e-01  7.27209375e-04
 1.39000000e-01  8.73747480e-01  1.89622027e-03  8.73744073e-01  4.64302237e-03  8.60967186e-01  6.86686907e-04  8.74468977e-01  7.31481032e-04
 1.40000000e-01  8.72657450e-01  1.63894855e-03  8.72652462e-01  4.72496610e-03  8.59652081e-01  6.89909645e-04  8.73262178e-01  7.35716056e-04
 1.41000000e-01  8.71681050e-01  1.44574505e-03  8.71686961e-01  3.99118870e-03  8.58333042e-01  6.93087596e-04  8.72051412e-01  7.39914484e-04
 1.42000000e-01  8.70487420e-01  1.58200512e-03  8.70491063e-01  3.62855974e-03  8.57010035e-01  6.96220795e-04  8.70836633e-01  7.44029633e-04
 1.43000000e-01  8.69164190e-01  1.65107598e-03  8.69178423e-01  3.67413123e-03  8.55683082e-01  6.99272283e-04  8.69617880e-01  7.48117608e-04
 1.44000000e-01  8.67961680e-01  1.70875575e-03  8.67971601e-01  4.04513348e-03  8.54352211e-01  7.02288441e-04  8.68395181e-01  7.52141127e-04
 1.45000000e-01  8.66830000e-01  1.84654689e-03  8.66832613e-01  3.96549342e-03  8.53017408e-01  7.05223094e-04  8.67168509e-01  7.56109569e-04
 1.46000000e-01  8.65611650e-01  1.85141749e-03  8.65607610e-01  4.48251431e-03  8.51678701e-01  7.08122554e-04  8.65937884e-01  7.60060237e-04
 1.47000000e-01  8.64366850e-01  1.77035551e-03  8.64364251e-01  4.75130319e-03  8.50336093e-01  7.10959177e-04  8.64703316e-01  7.63946599e-04
 1.48000000e-01  8.63020850e-01  1.94293285e-03  8.63017823e-01  4.40902974e-03  8.48989616e-01  7.13714636e-04  8.63464815e-01  7.67759441e-04
 1.49000000e-01  8.61833950e-01  2.26627765e-03  8.61830893e-01  4.64516614e-03  8.47639270e-01  7.16416704e-04  8.62222401e-01  7.71536028e-04
 1.50000000e-01  8.60852690e-01  2.29152296e-03  8.60850021e-01  4.43981697e-03  8.46285078e-01  7.19056263e-04  8.60976076e-01  7.75248532e-04
 1.51000000e-01  8.59491940e-01  2.01469652e-03  8.59493455e-01  4.88510479e-03  8.44927050e-01  7.21642614e-04  8.59725848e-01  7.78906312e-04
 1.52000000e-01  8.58206550e-01  2.08914283e-03  8.58208016e-01  4.93251676e-03  8.43565180e-01  7.24148266e-04  8.58471720e-01  7.82509431e-04
 1.53000000e-01  8.56937640e-01  2.41042759e-03  8.56934581e-01  5.18616320e-03  8.42199491e-01  7.26610097e-04  8.57213703e-01  7.86057954e-04
 1.54000000e-01  8.55565410e-01  2.58500286e-03  8.55563347e-01  5.32394166e-03  8.40830010e-01  7.28991483e-04  8.55951824e-01  7.89542701e-04
 1.55000000e-01  8.54266680e-01  2.57973973e-03  8.54263754e-01  5.49302301e-03  8.39456734e-01  7.31310902e-04  8.54686059e-01  7.92982241e-04
 1.56000000e-01  8.52910080e-01  2.97446387e-03  8.52908597e-01  5.61247583e-03  8.38079672e-01  7.33568462e-04  8.53416454e-01  7.96358155e-04
 1.57000000e-01  8.51451300e-01  3.11261574e-03  8.51446449e-01  5.76168008e-03  8.36698857e-01  7.35764282e-04  8.52143002e-01  7.99652053e-04
 1.58000000e-01  8.50318000e-01  2.71653566e-03  8.50311223e-01  5.85005443e-03  8.35314300e-01  7.37889328e-04  8.50865694e-01  8.02919430e-04
 1.59000000e-01  8.49233340e-01  2.35166316e-03  8.49229309e-01  5.67243783e-03  8.33925994e-01  7.39934592e-04  8.49584561e-01  8.06114195e-04
 1.60000000e-01  8.48020890e-01  2.54995901e-03  8.48016771e-01  5.68602502e-03  8.32533979e-01  7.41936758e-04  8.48299632e-01  8.09264115e-04
 1.61000000e-01  8.46835760e-01  2.44776613e-03  8.46828020e-01  5.80530684e-03  8.31138260e-01  7.43832044e-04  8.47010889e-01  8.12323189e-04
 1.62000000e-01  8.45528860e-01  2.56773284e-03  8.45524666e-01  5.73731800e-03  8.29738828e-01  7.45693578e-04  8.45718316e-01  8.15328364e-04
 1.63000000e-01  8.44336950e-01  2.66072476e-03  8.44330289e-01  5.55333160e-03  8.28335716e-01  7.47466782e-04  8.44421979e-01  8.18288935e-04
 1.64000000e-01  8.43128790e-01  2.57205761e-03  8.43118799e-01  5.68698330e-03  8.26928944e-01  7.49160945e-04  8.43121862e-01  8.21149823e-04
 1.65000000e-01  8.41751300e-01  2.42354432e-03  8.41731407e-01  5.53057686e-03  8.25518498e-01  7.50812579e-04  8.41817976e-01  8.23975466e-04
 1.66000000e-01  8.40420400e-01  2.46751031e-03  8.40398376e-01  5.96860468e-03  8.24104426e-01  7.52376361e-04  8.40510312e-01  8.26720029e-04
 1.67000000e-01  8.39008830e-01  2.55923891e-03  8.38981810e-01  6.08466789e-03  8.22686723e-01  7.53834326e-04  8.39198920e-01  8.29420331e-04
 1.68000000e-01  8.37910560e-01  2.32234295e-03  8.37894748e-01  5.81193233e-03  8.21265400e-01  7.55268311e-04  8.37883783e-01  8.32048942e-04
 1.69000000e-01  8.36914850e-01  2.34694350e-03  8.36889843e-01  6.33779267e-03  8.19840490e-01  7.56624001e-04  8.36564912e-01  8.34578532e-04
 1.70000000e-01  8.35668860e-01  2.44374620e-03  8.35644433e-01  5.74861951e-03  8.18411986e-01  7.57874407e-04  8.35242336e-01  8.37055017e-04
 1.71000000e-01  8.34321330e-01  2.71630903e-03  8.34304310e-01  5.85790932e-03  8.16979892e-01  7.59055937e-04  8.33916040e-01  8.39487601e-04
 1.72000000e-01  8.32793350e-01  2.74043712e-03  8.32775893e-01  5.77098287e-03  8.15544266e-01  7.60141660e-04  8.32586053e-01  8.41839838e-04
 1.73000000e-01  8.31344890e-01  2.75024381e-03  8.31323236e-01  5.88145735e-03  8.14105075e-01  7.61194964e-04  8.31252368e-01  8.44111865e-04
 1.74000000e-01  8.30082640e-01  2.61436127e-03  8.30063165e-01  5.76371543e-03  8.12662359e-01  7.62161805e-04  8.29915006e-01  8.46349412e-04
 1.75000000e-01  8.28846690e-01  2.45499896e-03  8.28812755e-01  5.15755954e-03  8.11216131e-01  7.63060406e-04  8.28573987e-01  8.48479664e-04
 1.76000000e-01  8.27314320e-01  2.34677887e-03  8.27282789e-01  5.11406940e-03  8.09766386e-01  7.63863904e-04  8.27229304e-01  8.50548332e-04
 1.77000000e-01  8.25892770e-01  2.16381455e-03  8.25851272e-01  5.27173805e-03  8.08313154e-01  7.64590526e-04  8.25880970e-01  8.52519153e-04
 1.78000000e-01  8.24453270e-01  2.65948776e-03  8.24415729e-01  5.45150667e-03  8.06856449e-01  7.65213492e-04  8.24529005e-01  8.54428672e-04
 1.79000000e-01  8.23282440e-01  2.34104249e-03  8.23264750e-01  5.58856923e-03  8.05396301e-01  7.65777960e-04  8.23173429e-01  8.56286082e-04
 1.80000000e-01  8.22152700e-01  2.30541550e-03  8.22120169e-01  5.64620681e-03  8.03932688e-01  7.66257136e-04  8.21814219e-01  8.58064244e-04
 1.81000000e-01  8.20664040e-01  2.25965654e-03  8.20631665e-01  5.46677454e-03  8.02465640e-01  7.66687087e-04  8.20451403e-01  8.59754263e-04
 1.82000000e-01  8.19062060e-01  2.63694334e-03  8.19028962e-01  5.75124303e-03  8.00995188e-01  7.66960486e-04  8.19085012e-01  8.61374440e-04
 1.83000000e-01  8.17624360e-01  2.96455234e-03  8.17598358e-01  5.86289222e-03  7.99521328e-01  7.67202976e-04  8.17715039e-01  8.62924904e-04
 1.84000000e-01  8.16194680e-01  3.15491576e-03  8.16168499e-01  5.76796865e-03  7.98044072e-01  7.67334184e-04  8.16341478e-01  8.64360585e-04
 1.85000000e-01  8.14830990e-01  3.31763393e-03  8.14814924e-01  6.11334341e-03  7.96563452e-01  7.67443702e-04  8.14964378e-01  8.65763047e-04
 1.86000000e-01  8.13607150e-01  2.68763922e-03  8.13588078e-01  6.55381819e-03  7.95079464e-01  7.67433432e-04  8.13583714e-01  8.67087197e-04
 1.87000000e-01  8.12221420e-01  3.04620509e-03  8.12201160e-01  6.81322759e-03  7.93592137e-01  7.67294789e-04  8.12199516e-01  8.68315177e-04
 1.88000000e-01  8.10743000e-01  3.29133143e-03  8.10733505e-01  6.94440912e-03  7.92101469e-01  7.67108247e-04  8.10811796e-01  8.69465218e-04
 1.89000000e-01  8.09416740e-01  3.10552299e-03  8.09410788e-01  7.32244761e-03  7.90607488e-01  7.66856144e-04  8.09420558e-01  8.70528482e-04
 1.90000000e-01  8.08132150e-01  3.20783689e-03  8.08119812e-01  7.20693485e-03  7.89110219e-01  7.66476445e-04  8.08025821e-01  8.71514160e-04
 1.91000000e-01  8.06949390e-01  3.05522182e-03  8.06940212e-01  7.34219388e-03  7.87609648e-01  7.66013881e-04  8.06627591e-01  8.72431404e-04
 1.92000000e-01  8.05769540e-01  2.56314663e-03  8.05761645e-01  7.26991795e-03  7.86105815e-01  7.65477562e-04  8.05225877e-01  8.73235472e-04
 1.93000000e-01  8.04376410e-01  2.76415933e-03  8.04363655e-01  7.28953417e-03  7.84598724e-01  7.64849962e-04  8.03820703e-01  8.73962517e-04
 1.94000000e-01  8.03157660e-01  2.45801101e-03  8.03135513e-01  7.65928134e-03  7.83088389e-01  7.64113627e-04  8.02412053e-01  8.74621661e-04
 1.95000000e-01  8.01831400e-01  2.55847181e-03  8.01810197e-01  7.74616294e-03  7.81574823e-01  7.63313090e-04  8.00999967e-01  8.75186208e-04
 1.96000000e-01  8.00367720e-01  2.35008657e-03  8.00339950e-01  7.03340160e-03  7.80058058e-01  7.62395520e-04  7.99584457e-01  8.75665330e-04
 1.97000000e-01  7.98979780e-01  2.34834830e-03  7.98934992e-01  7.31430494e-03  7.78538073e-01  7.61387721e-04  7.98165499e-01  8.76077086e-04
 1.98000000e-01  7.97313720e-01  2.70318910e-03  7.97262686e-01  8.14906849e-03  7.77014933e-01  7.60281160e-04  7.96743159e-01  8.76377008e-04
 1.99000000e-01  7.95813910e-01  3.15965313e-03  7.95775598e-01  8.27525001e-03  7.75488617e-01  7.59120160e-04  7.95317415e-01  8.76609968e-04
 2.00000000e-01  7.94562090e-01  2.95205011e-03  7.94515720e-01  8.38514442e-03  7.73959139e-01  7.57852070e-04  7.93888244e-01  8.76758275e-04
 2.01000000e-01  7.92912170e-01  2.90933431e-03  7.92865016e-01  8.17891418e-03  7.72426548e-01  7.56459638e-04  7.92455746e-01  8.76795465e-04
 2.02000000e-01  7.91767360e-01  2.40181314e-03  7.91712573e-01  7.60099286e-03  7.70890822e-01  7.54987142e-04  7.91019864e-01  8.76748478e-04
 2.03000000e-01  7.90287280e-01  2.50206079e-03  7.90224039e-01  7.68767812e-03  7.69351993e-01  7.53452384e-04  7.89580645e-01  8.76626436e-04
 2.04000000e-01  7.89146780e-01  2.55708677e-03  7.89078586e-01  7.69236477e-03  7.67810076e-01  7.51767886e-04  7.88138068e-01  8.76411740e-04
 2.05000000e-01  7.88249280e-01  1.89958371e-03  7.88171755e-01  8.02160995e-03  7.66265082e-01  7.50004171e-04  7.86692170e-01  8.76078022e-04
 2.06000000e-01  7.86942400e-01  2.08797764e-03  7.86856198e-01  8.20011342e-03  7.64717046e-01  7.48152744e-04  7.85242956e-01  8.75669922e-04
 2.07000000e-01  7.85601510e-01  2.50141135e-03  7.85513869e-01  7.52172138e-03  7.63165944e-01  7.46213864e-04  7.83790449e-01  8.75152203e-04
 2.08000000e-01  7.84267400e-01  2.56927691e-03  7.84207425e-01  8.34712122e-03  7.61611827e-01  7.44161632e-04  7.82334633e-01  8.74569395e-04
 2.09000000e-01  7.82722600e-01  2.96342098e-03  7.82658656e-01  8.58955165e-03  7.60054690e-01  7.41996397e-04  7.80875541e-01  8.73868626e-04
 2.10000000e-01  7.81399080e-01  3.22374876e-03  7.81318617e-01  9.11112989e-03  7.58494583e-01  7.39762106e-04  7.79413202e-01  8.73094395e-04
 2.11000000e-01  7.80089090e-01  2.62266768e-03  7.80018023e-01  9.57475086e-03  7.56931468e-01  7.37406734e-04  7.77947594e-01  8.72202755e-04
 2.12000000e-01  7.78670390e-01  2.37821391e-03  7.78617239e-01  9.55666261e-03  7.55365411e-01  7.34939394e-04  7.76478765e-01  8.71220500e-04
 2.13000000e-01  7.77294800e-01  2.55014057e-03  7.77243853e-01  9.17052474e-03  7.53796392e-01  7.32386496e-04  7.75006694e-01  8.70156671e-04
 2.14000000e-01  7.76240970e-01  2.33217486e-03  7.76171310e-01  9.12310174e-03  7.52224442e-01  7.29722303e-04  7.73531411e-01  8.68949905e-04
 2.15000000e-01  7.75227880e-01  2.69822654e-03  7.75165346e-01  9.26831752e-03  7.50649575e-01  7.26947187e-04  7.72052929e-01  8.67688523e-04
 2.16000000e-01  7.73713020e-01  2.33018010e-03  7.73636490e-01  8.40063308e-03  7.49071824e-01  7.24087506e-04  7.70571244e-01  8.66337539e-04
 2.17000000e-01  7.72057220e-01  1.82339753e-03  7.71996455e-01  7.73901970e-03  7.47491184e-01  7.21117595e-04  7.69086405e-01  8.64818258e-04
 2.18000000e-01  7.70478140e-01  1.71584621e-03  7.70425952e-01  7.90737387e-03  7.45907671e-01  7.18037830e-04  7.67598406e-01  8.63262652e-04
 2.19000000e-01  7.69123440e-01  1.66426092e-03  7.69045655e-01  8.42500314e-03  7.44321317e-01  7.14857231e-04  7.66107227e-01  8.61591990e-04
 2.20000000e-01  7.67867250e-01  1.87568128e-03  7.67798045e-01  8.98882984e-03  7.42732118e-01  7.11567520e-04  7.64612933e-01  8.59806641e-04
 2.21000000e-01  7.66592050e-01  2.19889980e-03  7.66508739e-01  8.70133191e-03  7.41140089e-01  7.08160467e-04  7.63115521e-01  8.57950641e-04
 2.22000000e-01  7.64763180e-01  2.13363941e-03  7.64655035e-01  8.05563109e-03  7.39545279e-01  7.04645106e-04  7.61614986e-01  8.55963070e-04
 2.23000000e-01  7.63428980e-01  2.19713129e-03  7.63314472e-01  8.57517249e-03  7.37947686e-01  7.01030409e-04  7.60111341e-01  8.53853049e-04
 2.24000000e-01  7.61726530e-01  2.59683637e-03  7.61607686e-01  8.30991681e-03  7.36347323e-01  6.97316738e-04  7.58604619e-01  8.51681964e-04
 2.25000000e-01  7.60222200e-01  2.60144388e-03  7.60101124e-01  8.36161536e-03  7.34744198e-01  6.93487302e-04  7.57094849e-01  8.49371666e-04
 2.26000000e-01  7.58440110e-01  3.11161418e-03  7.58329374e-01  8.14478316e-03  7.33138341e-01  6.89559661e-04  7.55582011e-01  8.46957352e-04
 2.27000000e-01  7.57031290e-01  2.99165793e-03  7.56887996e-01  7.97170440e-03  7.31529777e-01  6.85508516e-04  7.54066118e-01  8.44456729e-04
 2.28000000e-01  7.55780680e-01  2.78532489e-03  7.55613577e-01  7.89858350e-03  7.29918493e-01  6.81351405e-04  7.52547202e-01  8.41835363e-04
 2.29000000e-01  7.54109470e-01  3.35439715e-03  7.53926713e-01  8.57052132e-03  7.28304549e-01  6.77063132e-04  7.51025276e-01  8.39119652e-04
 2.30000000e-01  7.52762500e-01  2.66432972e-03  7.52586586e-01  7.68597356e-03  7.26687907e-01  6.72669746e-04  7.49500337e-01  8.36266582e-04
 2.31000000e-01  7.51445490e-01  2.61308271e-03  7.51268530e-01  7.77781176e-03  7.25068641e-01  6.68171680e-04  7.47972433e-01  8.33345840e-04
 2.32000000e-01  7.49810330e-01  2.88711960e-03  7.49635952e-01  7.90222623e-03  7.23446725e-01  6.63577828e-04  7.46441534e-01  8.30279833e-04
 2.33000000e-01  7.48235030e-01  3.20501416e-03  7.48054545e-01  7.92598783e-03  7.21822208e-01  6.58803587e-04  7.44907665e-01  8.27129487e-04
 2.34000000e-01  7.46859500e-01  3.36681819e-03  7.46668963e-01  7.68626447e-03  7.20195086e-01  6.53993953e-04  7.43370880e-01  8.23843353e-04
 2.35000000e-01  7.45557530e-01  2.89283362e-03  7.45367744e-01  8.20872383e-03  7.18565375e-01  6.49030379e-04  7.41831136e-01  8.20464938e-04
 2.36000000e-01  7.44211440e-01  3.10182263e-03  7.44001647e-01  7.23816756e-03  7.16933107e-01  6.43972757e-04  7.40288487e-01  8.16942932e-04
 2.37000000e-01  7.42925480e-01  3.00065730e-03  7.42748552e-01  7.13943815e-03  7.15298298e-01  6.38745322e-04  7.38742923e-01  8.13320800e-04
 2.38000000e-01  7.41320810e-01  2.86920865e-03  7.41144632e-01  6.65859225e-03  7.13660927e-01  6.33450131e-04  7.37194484e-01  8.09581725e-04
 2.39000000e-01  7.39806590e-01  3.10237987e-03  7.39648414e-01  6.52607250e-03  7.12021079e-01  6.28053751e-04  7.35643157e-01  8.05760425e-04
 2.40000000e-01  7.38362590e-01  3.08851639e-03  7.38215458e-01  6.35367755e-03  7.10378726e-01  6.22489128e-04  7.34088976e-01  8.01788628e-04
 2.41000000e-01  7.36884050e-01  3.07916497e-03  7.36703646e-01  6.44317300e-03  7.08733892e-01  6.16841151e-04  7.32531952e-01  7.97709670e-04
 2.42000000e-01  7.35590500e-01  3.49017262e-03  7.35412369e-01  6.84801516e-03  7.07086599e-01  6.11068128e-04  7.30972111e-01  7.93532495e-04
 2.43000000e-01  7.33925340e-01  4.17901607e-03  7.33755321e-01  7.01863197e-03  7.05436856e-01  6.05153769e-04  7.29409439e-01  7.89214724e-04
 2.44000000e-01  7.32700680e-01  3.95181420e-03  7.32537696e-01  7.13493093e-03  7.03784694e-01  5.99123840e-04  7.27843944e-01  7.84808065e-04
 2.45000000e-01  7.31290600e-01  3.72141408e-03  7.31150464e-01  7.07925651e-03  7.02130129e-01  5.93003982e-04  7.26275698e-01  7.80261729e-04
 2.46000000e-01  7.29582050e-01  4.31247660e-03  7.29435749e-01  7.39825042e-03  7.00473175e-01  5.86744365e-04  7.24704650e-01  7.75584698e-04
 2.47000000e-01  7.28264410e-01  4.32355855e-03  7.28125367e-01  7.56936921e-03  6.98813849e-01  5.88516231e-04  7.23130846e-01  7.70802996e-04
 2.48000000e-01  7.26719370e-01  4.51899011e-03  7.26614347e-01  7.67170167e-03  6.97152165e-01  5.95726648e-04  7.21554319e-01  7.65908531e-04
 2.49000000e-01  7.25534470e-01  3.87082914e-03  7.25424167e-01  8.12336299e-03  6.95488156e-01  6.02958126e-04  7.19975049e-01  7.60867754e-04
 2.50000000e-01  7.24042970e-01  4.01403097e-03  7.23969466e-01  8.46549880e-03  6.93821820e-01  6.10218768e-04  7.18393068e-01  7.55740578e-04
 2.51000000e-01  7.22450090e-01  4.14505020e-03  7.22411713e-01  8.29099907e-03  6.92153190e-01  6.17508328e-04  7.16808391e-01  7.50459585e-04
 2.52000000e-01  7.21266010e-01  4.12878891e-03  7.21213449e-01  7.74348100e-03  6.90482282e-01  6.27129334e-04  7.15221040e-01  7.45076125e-04
 2.53000000e-01  7.19922900e-01  4.20465483e-03  7.19894237e-01  8.10811406e-03  6.88809110e-01  6.39015088e-04  7.13631022e-01  7.39548341e-04
 2.54000000e-01  7.18139880e-01  4.76689635e-03  7.18131431e-01  7.70848372e-03  6.87133682e-01  6.51100455e-04  7.12038344e-01  7.33927437e-04
 2.55000000e-01  7.16769720e-01  4.75687038e-03  7.16764413e-01  7.50834851e-03  6.85456039e-01  6.63260237e-04  7.10443028e-01  7.28154773e-04
 2.56000000e-01  7.15593560e-01  4.77813497e-03  7.15555139e-01  8.01560393e-03  6.83776204e-01  6.75469106e-04  7.08845106e-01  7.22264637e-04
 2.57000000e-01  7.14541840e-01  4.56773887e-03  7.14477255e-01  8.30069995e-03  6.82094152e-01  6.87924932e-04  7.07244560e-01  7.16240659e-04
 2.58000000e-01  7.12950910e-01  4.69242499e-03  7.12861894e-01  8.35486169e-03  6.80409939e-01  7.00469774e-04  7.05641455e-01  7.10133828e-04
 2.59000000e-01  7.11482550e-01  4.55384130e-03  7.11386811e-01  7.92766840e-03  6.78723583e-01  7.13094811e-04  7.04035746e-01  7.03843741e-04
 2.60000000e-01  7.09743550e-01  4.35336142e-03  7.09685064e-01  8.13915389e-03  6.77035097e-01  7.25865349e-04  7.02427492e-01  6.97471754e-04
 2.61000000e-01  7.08197470e-01  4.62525588e-03  7.08169172e-01  8.61090099e-03  6.75344483e-01  7.38772361e-04  7.00816690e-01  6.90934473e-04
 2.62000000e-01  7.06727610e-01  4.83228748e-03  7.06689666e-01  8.44984404e-03  6.73651779e-01  7.51798661e-04  6.99203372e-01  6.84282765e-04
 2.63000000e-01  7.05122610e-01  5.37890929e-03  7.05066200e-01  8.19476061e-03  6.71957002e-01  7.64935337e-04  6.97587546e-01  6.77517114e-04
 2.64000000e-01  7.03579020e-01  5.61873430e-03  7.03494253e-01  8.18305138e-03  6.70260177e-01  7.78165323e-04  6.95969225e-01  6.70604627e-04
 2.65000000e-01  7.02083450e-01  5.89746155e-03  7.02035748e-01  8.12206075e-03  6.68561302e-01  7.91553435e-04  6.94348426e-01  6.63570928e-04
 2.66000000e-01  7.00636570e-01  5.66249459e-03  7.00584481e-01  7.87343263e-03  6.66860401e-01  8.05115145e-04  6.92725163e-01  6.56383235e-04
 2.67000000e-01  6.99364500e-01  5.48284676e-03  6.99325108e-01  8.25637584e-03  6.65157516e-01  8.18743436e-04  6.91099468e-01  6.53974278e-04
 2.68000000e-01  6.98147630e-01  5.63011849e-03  6.98141164e-01  8.55048795e-03  6.63452637e-01  8.32527405e-04  6.89471333e-01  6.64244213e-04
 2.69000000e-01  6.96332710e-01  5.64236742e-03  6.96297099e-01  8.75518116e-03  6.61745806e-01  8.46417344e-04  6.87840788e-01  6.77124736e-04
 2.70000000e-01  6.94614960e-01  5.54717256e-03  6.94588147e-01  8.81566509e-03  6.60037037e-01  8.60412549e-04  6.86207849e-01  6.90095178e-04
 2.71000000e-01  6.93120040e-01  5.33452282e-03  6.93093371e-01  8.99183607e-03  6.58326332e-01  8.74577259e-04  6.84572524e-01  7.03262583e-04
 2.72000000e-01  6.91233610e-01  5.53548555e-03  6.91242503e-01  9.02968554e-03  6.56613730e-01  8.88845663e-04  6.82934844e-01  7.16518514e-04
 2.73000000e-01  6.89598750e-01  5.50579438e-03  6.89587014e-01  9.55207447e-03  6.54899231e-01  9.03306120e-04  6.81294825e-01  7.29887174e-04
 2.74000000e-01  6.88117360e-01  5.21884622e-03  6.88105559e-01  1.00379058e-02  6.53182884e-01  9.17820101e-04  6.79652483e-01  7.43359646e-04
 2.75000000e-01  6.86878630e-01  5.63580591e-03  6.86862042e-01  9.63927769e-03  6.51464689e-01  9.32467841e-04  6.78007824e-01  7.56976481e-04
 2.76000000e-01  6.85192690e-01  5.16910559e-03  6.85172630e-01  9.54726123e-03  6.49744678e-01  9.47232372e-04  6.76360856e-01  7.70835628e-04
 2.77000000e-01  6.83833930e-01  5.16967380e-03  6.83815768e-01  9.20649672e-03  6.48022835e-01  9.62177336e-04  6.74711628e-01  7.84730484e-04
 2.78000000e-01  6.82228420e-01  5.19909555e-03  6.82238899e-01  8.71820223e-03  6.46299224e-01  9.77237361e-04  6.73060147e-01  7.98718096e-04
 2.79000000e-01  6.80979670e-01  4.84629927e-03  6.80995723e-01  8.49972098e-03  6.44573855e-01  9.92363444e-04  6.71406404e-01  8.12929011e-04
 2.80000000e-01  6.79613900e-01  4.93681316e-03  6.79618306e-01  8.69688735e-03  6.42846727e-01  1.00767533e-03  6.69750448e-01  8.27231122e-04
 2.81000000e-01  6.78133600e-01  5.02881070e-03  6.78112549e-01  8.53541278e-03  6.41117872e-01  1.02312387e-03  6.68092278e-01  8.41689225e-04
 2.82000000e-01  6.76470410e-01  5.21805486e-03  6.76436036e-01  8.21802682e-03  6.39387315e-01  1.03868416e-03  6.66431919e-01  8.56269777e-04
 2.83000000e-01  6.74876940e-01  4.88951374e-03  6.74894695e-01  8.45257049e-03  6.37655064e-01  1.05441134e-03  6.64769393e-01  8.70980190e-04
 2.84000000e-01  6.73729000e-01  4.61023197e-03  6.73745295e-01  8.23678938e-03  6.35921152e-01  1.07024852e-03  6.63104717e-01  8.85754490e-04
 2.85000000e-01  6.72226270e-01  4.70170116e-03  6.72267003e-01  8.43529522e-03  6.34185602e-01  1.08621085e-03  6.61437891e-01  9.00771162e-04
 2.86000000e-01  6.70492410e-01  5.06691990e-03  6.70563289e-01  8.90013792e-03  6.32448424e-01  1.10226559e-03  6.59768947e-01  9.15882692e-04
 2.87000000e-01  6.68769050e-01  5.16599905e-03  6.68843473e-01  9.58015649e-03  6.30709634e-01  1.11849149e-03  6.58097909e-01  9.31112764e-04
 2.88000000e-01  6.67139170e-01  5.50777703e-03  6.67248891e-01  9.07047480e-03  6.28969272e-01  1.13480811e-03  6.56424777e-01  9.46517354e-04
 2.89000000e-01  6.65485400e-01  5.48672191e-03  6.65640854e-01  9.61561505e-03  6.27227347e-01  1.15124640e-03  6.54749583e-01  9.62030705e-04
 2.90000000e-01  6.64199650e-01  5.06924013e-03  6.64334572e-01  9.75754036e-03  6.25483867e-01  1.16788462e-03  6.53072351e-01  9.77660167e-04
 2.91000000e-01  6.62309860e-01  5.41455623e-03  6.62452291e-01  9.06630344e-03  6.23738872e-01  1.18460300e-03  6.51393066e-01  9.93485707e-04
 2.92000000e-01  6.60069470e-01  5.59640683e-03  6.60201238e-01  9.65130815e-03  6.21992364e-01  1.20151131e-03  6.49711790e-01  1.00940140e-03
 2.93000000e-01  6.58512810e-01  5.44830286e-03  6.58593309e-01  9.23921735e-03  6.20244382e-01  1.21850590e-03  6.48028510e-01  1.02547905e-03
 2.94000000e-01  6.56927400e-01  5.32281256e-03  6.57005939e-01  9.15103870e-03  6.18494936e-01  1.23562535e-03  6.46343256e-01  1.04167745e-03
 2.95000000e-01  6.54986740e-01  5.77028520e-03  6.55056169e-01  9.85650038e-03  6.16744049e-01  1.25290804e-03  6.44656046e-01  1.05804400e-03
 2.96000000e-01  6.53478850e-01  5.46411545e-03  6.53545779e-01  9.17879523e-03  6.14991747e-01  1.27029791e-03  6.42966911e-01  1.07448943e-03
 2.97000000e-01  6.51755870e-01  5.62688538e-03  6.51834986e-01  8.93808256e-03  6.13238053e-01  1.28780194e-03  6.41275843e-01  1.09108516e-03
 2.98000000e-01  6.50411240e-01  5.16213799e-03  6.50499284e-01  8.86054566e-03  6.11482977e-01  1.30545052e-03  6.39582876e-01  1.10784628e-03
 2.99000000e-01  6.48938370e-01  4.68291819e-03  6.48992568e-01  7.97854534e-03  6.09726543e-01  1.32322697e-03  6.37888025e-01  1.12473977e-03
 3.00000000e-01  6.47602990e-01  4.61350946e-03  6.47705251e-01  7.21253384e-03  6.07968768e-01  1.34116934e-03  6.36191315e-01  1.14175677e-03
 3.01000000e-01  6.46084010e-01  5.03582997e-03  6.46248656e-01  7.74993262e-03  6.06209684e-01  1.35921411e-03  6.34492755e-01  1.15894422e-03
 3.02000000e-01  6.43986440e-01  5.69708801e-03  6.44147355e-01  8.54523983e-03  6.04449299e-01  1.37743046e-03  6.32792368e-01  1.17626922e-03
 3.03000000e-01  6.42754910e-01  6.07226048e-03  6.42919618e-01  7.96520148e-03  6.02687648e-01  1.39576278e-03  6.31090195e-01  1.19365133e-03
 3.04000000e-01  6.41055860e-01  6.31647721e-03  6.41233808e-01  7.97756828e-03  6.00924753e-01  1.41421788e-03  6.29386206e-01  1.21128841e-03
 3.05000000e-01  6.39534890e-01  6.73516368e-03  6.39725794e-01  8.23056550e-03  5.99160632e-01  1.43277927e-03  6.27680463e-01  1.22900460e-03
 3.06000000e-01  6.37592120e-01  6.58992735e-03  6.37784886e-01  7.68794550e-03  5.97395294e-01  1.45151562e-03  6.25972961e-01  1.24689419e-03
 3.07000000e-01  6.36148900e-01  6.89295313e-03  6.36346421e-01  7.56101392e-03  5.95628779e-01  1.47034074e-03  6.24263746e-01  1.26486117e-03
 3.08000000e-01  6.34353630e-01  6.93598097e-03  6.34546868e-01  7.59503740e-03  5.93861103e-01  1.48929231e-03  6.22552813e-01  1.28298378e-03
 3.09000000e-01  6.32865160e-01  7.07417793e-03  6.33002437e-01  7.71972442e-03  5.92092268e-01  1.50843091e-03  6.20840177e-01  1.30130828e-03
 3.10000000e-01  6.30780360e-01  6.87185251e-03  6.30949091e-01  7.92374376e-03  5.90322330e-01  1.52763217e-03  6.19125888e-01  1.31971529e-03
 3.11000000e-01  6.29337570e-01  6.82998839e-03  6.29508239e-01  7.93727318e-03  5.88551282e-01  1.54699513e-03  6.17409938e-01  1.33825907e-03
 3.12000000e-01  6.27582850e-01  6.99553204e-03  6.27823454e-01  8.00489933e-03  5.86779156e-01  1.56654160e-03  6.15692344e-01  1.35702501e-03
 3.13000000e-01  6.26481090e-01  7.26096983e-03  6.26747015e-01  7.83649745e-03  5.85005978e-01  1.58617833e-03  6.13973145e-01  1.37587844e-03
 3.14000000e-01  6.25160970e-01  7.36362834e-03  6.25388536e-01  8.01722386e-03  5.83231764e-01  1.60594264e-03  6.12252368e-01  1.39483418e-03
 3.15000000e-01  6.23328060e-01  7.45076910e-03  6.23580708e-01  8.18888592e-03  5.81456546e-01  1.62581818e-03  6.10530005e-01  1.41396175e-03
 3.16000000e-01  6.22001580e-01  7.35287743e-03  6.22218485e-01  8.49747444e-03  5.79680333e-01  1.64586487e-03  6.08806089e-01  1.43323653e-03
 3.17000000e-01  6.20383370e-01  6.80643504e-03  6.20600951e-01  8.63986578e-03  5.77903158e-01  1.66600530e-03  6.07080636e-01  1.45265744e-03
 3.18000000e-01  6.18693680e-01  6.34773087e-03  6.18880254e-01  7.94934908e-03  5.76125023e-01  1.68633729e-03  6.05353695e-01  1.47212993e-03
 3.19000000e-01  6.16669830e-01  7.12188712e-03  6.16862249e-01  8.91907316e-03  5.74345974e-01  1.70678355e-03  6.03625236e-01  1.49184772e-03
 3.20000000e-01  6.15188680e-01  7.60850897e-03  6.15380531e-01  9.68242357e-03  5.72566030e-01  1.72730510e-03  6.01895315e-01  1.51168504e-03
 3.21000000e-01  6.13213060e-01  7.03362111e-03  6.13456322e-01  9.51954071e-03  5.70785206e-01  1.74799182e-03  6.00163925e-01  1.53170291e-03
 3.22000000e-01  6.11545860e-01  6.99868505e-03  6.11789633e-01  1.01522324e-02  5.69003528e-01  1.76878950e-03  5.98431114e-01  1.55181488e-03
 3.23000000e-01  6.09794700e-01  7.49098577e-03  6.10023289e-01  1.04889962e-02  5.67221012e-01  1.78973477e-03  5.96696900e-01  1.57204325e-03
 3.24000000e-01  6.08523210e-01  7.43320055e-03  6.08755819e-01  1.08172862e-02  5.65437683e-01  1.81082634e-03  5.94961292e-01  1.59244878e-03
 3.25000000e-01  6.06945450e-01  7.10539267e-03  6.07178832e-01  9.89397923e-03  5.63653573e-01  1.83201034e-03  5.93224307e-01  1.61298390e-03
 3.26000000e-01  6.05585890e-01  7.26767879e-03  6.05795244e-01  9.88726650e-03  5.61868685e-01  1.85338330e-03  5.91485984e-01  1.63363215e-03
 3.27000000e-01  6.03770420e-01  7.25697051e-03  6.03980760e-01  1.04219133e-02  5.60083064e-01  1.87483133e-03  5.89746327e-01  1.65444631e-03
 3.28000000e-01  6.02298210e-01  6.33854379e-03  6.02489866e-01  9.49881934e-03  5.58296714e-01  1.89645072e-03  5.88005359e-01  1.67540209e-03
 3.29000000e-01  6.00847940e-01  6.48162027e-03  6.01058453e-01  8.89758006e-03  5.56509666e-01  1.91821018e-03  5.86263106e-01  1.69651366e-03
 3.30000000e-01  5.99260040e-01  6.47416626e-03  5.99461944e-01  9.21112589e-03  5.54721953e-01  1.94003383e-03  5.84519592e-01  1.71771089e-03
 3.31000000e-01  5.98098570e-01  6.01215752e-03  5.98343418e-01  8.78568739e-03  5.52933584e-01  1.96202498e-03  5.82774827e-01  1.73908456e-03
 3.32000000e-01  5.95946360e-01  5.64956397e-03  5.96113222e-01  9.20033836e-03  5.51144575e-01  1.98417476e-03  5.81028843e-01  1.76060281e-03
 3.33000000e-01  5.94983820e-01  6.44340592e-03  5.95136816e-01  9.09954315e-03  5.49354974e-01  2.00636299e-03  5.79281651e-01  1.78227965e-03
 3.34000000e-01  5.94013160e-01  6.29591132e-03  5.94158296e-01  8.71549931e-03  5.47564791e-01  2.02871485e-03  5.77533274e-01  1.80408336e-03
 3.35000000e-01  5.92392000e-01  6.19827166e-03  5.92564177e-01  8.97571045e-03  5.45774028e-01  2.05125105e-03  5.75783746e-01  1.82602040e-03
 3.36000000e-01  5.90884290e-01  6.22458309e-03  5.90987496e-01  8.62068322e-03  5.43982746e-01  2.07385925e-03  5.74033075e-01  1.84808956e-03
 3.37000000e-01  5.89563140e-01  5.51391362e-03  5.89681709e-01  9.23733651e-03  5.42190941e-01  2.09664167e-03  5.72281288e-01  1.87029723e-03
 3.38000000e-01  5.87926650e-01  5.45415298e-03  5.88011145e-01  8.89690321e-03  5.40398650e-01  2.11949368e-03  5.70528417e-01  1.89261949e-03
 3.39000000e-01  5.86386740e-01  5.76637203e-03  5.86512815e-01  8.72555220e-03  5.38605893e-01  2.14248042e-03  5.68774455e-01  1.91513072e-03
 3.40000000e-01  5.84862350e-01  5.86458187e-03  5.84933793e-01  8.95464722e-03  5.36812692e-01  2.16557852e-03  5.67019452e-01  1.93775404e-03
 3.41000000e-01  5.83393890e-01  6.38386709e-03  5.83436823e-01  9.19845402e-03  5.35019059e-01  2.18888930e-03  5.65263401e-01  1.96057865e-03
 3.42000000e-01  5.82035460e-01  6.44449458e-03  5.82078948e-01  9.85217858e-03  5.33225046e-01  2.21223545e-03  5.63506357e-01  1.98346016e-03
 3.43000000e-01  5.80444560e-01  7.07943990e-03  5.80414632e-01  1.03156546e-02  5.31430641e-01  2.23577671e-03  5.61748316e-01  2.00651775e-03
 3.44000000e-01  5.79096490e-01  7.39714991e-03  5.79116068e-01  1.13235619e-02  5.29635891e-01  2.25940202e-03  5.59989318e-01  2.02970502e-03
 3.45000000e-01  5.76951900e-01  7.49231412e-03  5.77049126e-01  1.12901290e-02  5.27840828e-01  2.28311026e-03  5.58229379e-01  2.05302070e-03
 3.46000000e-01  5.75420370e-01  7.12865460e-03  5.75557020e-01  1.13644365e-02  5.26045439e-01  2.30704556e-03  5.56468503e-01  2.07653075e-03
 3.47000000e-01  5.73847970e-01  6.70312343e-03  5.73963649e-01  1.12532629e-02  5.24249778e-01  2.33103918e-03  5.54706752e-01  2.10008441e-03
 3.48000000e-01  5.71683930e-01  6.62664949e-03  5.71865822e-01  1.14169846e-02  5.22453862e-01  2.35518424e-03  5.52944113e-01  2.12380741e-03
 3.49000000e-01  5.69886200e-01  6.44957624e-03  5.69992004e-01  1.09882284e-02  5.20657723e-01  2.37939243e-03  5.51180611e-01  2.14770570e-03
 3.50000000e-01  5.68135470e-01  5.93259894e-03  5.68315908e-01  1.08744593e-02  5.18861371e-01  2.40373482e-03  5.49416294e-01  2.17169610e-03
 3.51000000e-01  5.66332930e-01  6.79006632e-03  5.66554330e-01  1.01887765e-02  5.17064814e-01  2.42828919e-03  5.47651150e-01  2.19588121e-03
 3.52000000e-01  5.64477240e-01  6.46789842e-03  5.64735183e-01  1.04527248e-02  5.15268122e-01  2.45285230e-03  5.45885240e-01  2.22011883e-03
 3.53000000e-01  5.62249640e-01  7.32312777e-03  5.62502365e-01  1.08027557e-02  5.13471275e-01  2.47760277e-03  5.44118553e-01  2.24453356e-03
 3.54000000e-01  5.60547090e-01  7.11384225e-03  5.60866476e-01  1.05799533e-02  5.11674333e-01  2.50244570e-03  5.42351120e-01  2.26910909e-03
 3.55000000e-01  5.59445930e-01  7.33285427e-03  5.59864363e-01  1.16357408e-02  5.09877285e-01  2.52741548e-03  5.40582960e-01  2.29384389e-03
 3.56000000e-01  5.57991100e-01  6.98373683e-03  5.58343182e-01  1.16592310e-02  5.08080176e-01  2.55251785e-03  5.38814120e-01  2.31861881e-03
 3.57000000e-01  5.56290960e-01  6.49717967e-03  5.56635492e-01  1.13528898e-02  5.06283024e-01  2.57772984e-03  5.37044602e-01  2.34360178e-03
 3.58000000e-01  5.54862630e-01  6.59504667e-03  5.55187659e-01  1.08717741e-02  5.04485859e-01  2.60305006e-03  5.35274431e-01  2.36868104e-03
 3.59000000e-01  5.53296680e-01  6.82472587e-03  5.53617180e-01  1.13419063e-02  5.02688700e-01  2.62850551e-03  5.33503633e-01  2.39391392e-03
 3.60000000e-01  5.51681650e-01  6.88431889e-03  5.51954114e-01  1.08153009e-02  5.00891576e-01  2.65403787e-03  5.31732232e-01  2.41925505e-03
 3.61000000e-01  5.49943530e-01  7.18584421e-03  5.50181192e-01  1.03776924e-02  4.99094506e-01  2.67971666e-03  5.29960246e-01  2.44475418e-03
 3.62000000e-01  5.48525420e-01  7.57142081e-03  5.48722977e-01  1.13011777e-02  4.97297520e-01  2.70547661e-03  5.28187700e-01  2.47039515e-03
 3.63000000e-01  5.46686510e-01  8.00801960e-03  5.46938988e-01  1.09486484e-02  4.95500628e-01  2.73139402e-03  5.26414618e-01  2.49614740e-03
 3.64000000e-01  5.45533640e-01  8.07552403e-03  5.45636384e-01  1.25543254e-02  4.93703862e-01  2.75743897e-03  5.24641034e-01  2.52197325e-03
 3.65000000e-01  5.43790130e-01  8.31953927e-03  5.43889357e-01  1.24039919e-02  4.91907252e-01  2.78359582e-03  5.22866943e-01  2.54803819e-03
 3.66000000e-01  5.42081220e-01  8.26041603e-03  5.42159971e-01  1.20764148e-02  4.90110830e-01  2.80978585e-03  5.21092399e-01  2.57419553e-03
 3.67000000e-01  5.40493390e-01  7.66430348e-03  5.40604622e-01  1.15508125e-02  4.88314592e-01  2.83619009e-03  5.19317405e-01  2.60048727e-03
 3.68000000e-01  5.38730890e-01  8.03944570e-03  5.38908919e-01  1.21232800e-02  4.86518596e-01  2.86263864e-03  5.17542000e-01  2.62686864e-03
 3.69000000e-01  5.37634520e-01  8.03994410e-03  5.37769374e-01  1.20929557e-02  4.84722845e-01  2.88921405e-03  5.15766188e-01  2.65342469e-03
 3.70000000e-01  5.35774690e-01  7.85967374e-03  5.35888359e-01  1.12157757e-02  4.82927364e-01  2.91591468e-03  5.13990016e-01  2.68008903e-03
 3.71000000e-01  5.34127730e-01  7.77809391e-03  5.34299677e-01  1.09805306e-02  4.81132191e-01  2.94273892e-03  5.12213493e-01  2.70685303e-03
 3.72000000e-01  5.32296680e-01  7.48027044e-03  5.32508458e-01  1.06152000e-02  4.79337334e-01  2.96962256e-03  5.10436645e-01  2.73376543e-03
 3.73000000e-01  5.30445240e-01  7.51093836e-03  5.30729223e-01  1.06279462e-02  4.77542833e-01  2.99664060e-03  5.08659489e-01  2.76082459e-03
 3.74000000e-01  5.29397450e-01  7.34689446e-03  5.29720039e-01  1.14844882e-02  4.75748703e-01  3.02377051e-03  5.06882051e-01  2.78801455e-03
 3.75000000e-01  5.27796040e-01  7.22111060e-03  5.28140756e-01  1.14264529e-02  4.73954969e-01  3.05100376e-03  5.05104369e-01  2.81531239e-03
 3.76000000e-01  5.25770050e-01  7.36181446e-03  5.26107158e-01  1.05930955e-02  4.72161668e-01  3.07829745e-03  5.03326468e-01  2.84270240e-03
 3.77000000e-01  5.24262910e-01  7.13618106e-03  5.24577963e-01  1.02292477e-02  4.70368811e-01  3.10571897e-03  5.01548345e-01  2.87026834e-03
 3.78000000e-01  5.22722670e-01  7.25480576e-03  5.23034625e-01  1.09307933e-02  4.68576413e-01  3.13331463e-03  4.99770052e-01  2.89791624e-03
 3.79000000e-01  5.21313610e-01  7.46924326e-03  5.21761858e-01  1.13874901e-02  4.66784519e-01  3.16099336e-03  4.97991587e-01  2.92575081e-03
 3.80000000e-01  5.19326510e-01  7.28572759e-03  5.19790417e-01  1.00070006e-02  4.64993161e-01  3.18869208e-03  4.96213003e-01  2.95365009e-03
 3.81000000e-01  5.18278340e-01  7.74994575e-03  5.18702486e-01  1.03528502e-02  4.63202333e-01  3.21658023e-03  4.94434295e-01  2.98171848e-03
 3.82000000e-01  5.16099420e-01  8.18147148e-03  5.16637626e-01  9.31717530e-03  4.61412080e-01  3.24456032e-03  4.92655524e-01  3.00982748e-03
 3.83000000e-01  5.14554890e-01  8.26984246e-03  5.15020996e-01  9.21604519e-03  4.59622440e-01  3.27256274e-03  4.90876680e-01  3.03810931e-03
 3.84000000e-01  5.13098380e-01  7.31562867e-03  5.13546631e-01  8.71747239e-03  4.57833408e-01  3.30072199e-03  4.89097794e-01  3.06652700e-03
 3.85000000e-01  5.11764450e-01  7.61844755e-03  5.12237065e-01  8.96895898e-03  4.56045028e-01  3.32895479e-03  4.87318898e-01  3.09506482e-03
 3.86000000e-01  5.09921770e-01  7.08851959e-03  5.10384065e-01  8.68293461e-03  4.54257317e-01  3.35733399e-03  4.85540023e-01  3.12367220e-03
 3.87000000e-01  5.07863670e-01  6.77823361e-03  5.08349898e-01  8.51972640e-03  4.52470305e-01  3.38576987e-03  4.83761174e-01  3.15244536e-03
 3.88000000e-01  5.05883300e-01  7.40857503e-03  5.06381640e-01  9.46637472e-03  4.50684023e-01  3.41427446e-03  4.81982396e-01  3.18129883e-03
 3.89000000e-01  5.04294770e-01  6.61588734e-03  5.04806293e-01  9.07607428e-03  4.48898472e-01  3.44294028e-03  4.80203693e-01  3.21032146e-03
 3.90000000e-01  5.02546120e-01  6.64386674e-03  5.03034296e-01  8.17860955e-03  4.47113698e-01  3.47169820e-03  4.78425123e-01  3.23935870e-03
 3.91000000e-01  5.00431950e-01  6.90836411e-03  5.01000028e-01  8.79758303e-03  4.45329729e-01  3.50048621e-03  4.76646664e-01  3.26861011e-03
 3.92000000e-01  4.98796760e-01  6.89407654e-03  4.99365223e-01  8.44658004e-03  4.43546583e-01  3.52939656e-03  4.74868375e-01  3.29792836e-03
 3.93000000e-01  4.97508020e-01  7.11767569e-03  4.98066297e-01  8.66653171e-03  4.41764275e-01  3.55842060e-03  4.73090272e-01  3.32736717e-03
 3.94000000e-01  4.96049980e-01  6.93789923e-03  4.96719188e-01  7.95795774e-03  4.39982849e-01  3.58751659e-03  4.71312367e-01  3.35696606e-03
 3.95000000e-01  4.94662550e-01  7.70548245e-03  4.95277564e-01  8.73498297e-03  4.38202308e-01  3.61672268e-03  4.69534712e-01  3.38661309e-03
 3.96000000e-01  4.93222430e-01  8.29615813e-03  4.93806367e-01  9.28498861e-03  4.36422708e-01  3.64597741e-03  4.67757304e-01  3.41640286e-03
 3.97000000e-01  4.91664250e-01  8.87301087e-03  4.92279214e-01  9.70224641e-03  4.34644053e-01  3.67531890e-03  4.65980188e-01  3.44629241e-03
 3.98000000e-01  4.90073820e-01  8.17981561e-03  4.90725374e-01  9.24690913e-03  4.32866358e-01  3.70480479e-03  4.64203374e-01  3.47628682e-03
 3.99000000e-01  4.88654970e-01  8.82743917e-03  4.89273721e-01  9.79401846e-03  4.31089680e-01  3.73430781e-03  4.62426901e-01  3.50639119e-03
 4.00000000e-01  4.87339220e-01  9.18846756e-03  4.87912519e-01  1.00842172e-02  4.29314008e-01  3.76395148e-03  4.60650793e-01  3.53657650e-03
 4.01000000e-01  4.85830880e-01  9.36243273e-03  4.86440802e-01  1.03070502e-02  4.27539412e-01  3.79358280e-03  4.58875055e-01  3.56691583e-03
 4.02000000e-01  4.84121600e-01  1.01260122e-02  4.84771976e-01  1.11082611e-02  4.25765868e-01  3.82340351e-03  4.57099730e-01  3.59734608e-03
 4.03000000e-01  4.82379760e-01  1.03537160e-02  4.83154894e-01  1.15287114e-02  4.23993431e-01  3.85324778e-03  4.55324836e-01  3.62788583e-03
 4.04000000e-01  4.80392570e-01  9.97766829e-03  4.81103227e-01  1.11178099e-02  4.22222119e-01  3.88321855e-03  4.53550419e-01  3.65849951e-03
 4.05000000e-01  4.78456030e-01  1.03196493e-02  4.79368003e-01  1.14991702e-02  4.20451959e-01  3.91322903e-03  4.51776481e-01  3.68919212e-03
 4.06000000e-01  4.76847090e-01  9.85016743e-03  4.77732448e-01  1.11099830e-02  4.18682981e-01  3.94331669e-03  4.50003048e-01  3.72004954e-03
 4.07000000e-01  4.75486950e-01  9.69053065e-03  4.76211422e-01  1.10745751e-02  4.16915202e-01  3.97347315e-03  4.48230143e-01  3.75100904e-03
 4.08000000e-01  4.73569580e-01  9.07504687e-03  4.74371267e-01  1.04739525e-02  4.15148649e-01  4.00372254e-03  4.46457811e-01  3.78200846e-03
 4.09000000e-01  4.71507380e-01  9.50770557e-03  4.72261772e-01  1.04746543e-02  4.13383352e-01  4.03403063e-03  4.44686068e-01  3.81311992e-03
 4.10000000e-01  4.69541530e-01  1.04747116e-02  4.70310789e-01  1.04705035e-02  4.11619328e-01  4.06442785e-03  4.42914927e-01  3.84435479e-03
 4.11000000e-01  4.68226570e-01  9.32574940e-03  4.68970812e-01  1.05571382e-02  4.09856603e-01  4.09492513e-03  4.41144411e-01  3.87573771e-03
 4.12000000e-01  4.66782710e-01  9.47502698e-03  4.67394511e-01  1.09717157e-02  4.08095209e-01  4.12544340e-03  4.39374577e-01  3.90712684e-03
 4.13000000e-01  4.65150010e-01  9.04159990e-03  4.65686918e-01  1.13917081e-02  4.06335172e-01  4.15606442e-03  4.37605429e-01  3.93865360e-03
 4.14000000e-01  4.64147460e-01  8.88414783e-03  4.64588915e-01  1.12667269e-02  4.04576522e-01  4.18670299e-03  4.35836992e-01  3.97025615e-03
 4.15000000e-01  4.62375640e-01  9.06607970e-03  4.62775070e-01  1.20644742e-02  4.02819261e-01  4.21749143e-03  4.34069296e-01  4.00195257e-03
 4.16000000e-01  4.60699340e-01  9.89609881e-03  4.61028910e-01  1.21599770e-02  4.01063444e-01  4.24826194e-03  4.32302358e-01  4.03377393e-03
 4.17000000e-01  4.59201600e-01  1.01044955e-02  4.59575943e-01  1.15280129e-02  3.99309073e-01  4.27914646e-03  4.30536221e-01  4.06561930e-03
 4.18000000e-01  4.57437070e-01  1.06638416e-02  4.57794553e-01  1.19780682e-02  3.97556189e-01  4.31007312e-03  4.28770885e-01  4.09762519e-03
 4.19000000e-01  4.56042430e-01  1.02163100e-02  4.56423809e-01  1.16212240e-02  3.95804802e-01  4.34111596e-03  4.27006404e-01  4.12968430e-03
 4.20000000e-01  4.55008290e-01  1.03832387e-02  4.55372013e-01  1.17580744e-02  3.94054959e-01  4.37215293e-03  4.25242783e-01  4.16186034e-03
 4.21000000e-01  4.53280170e-01  1.07829345e-02  4.53605465e-01  1.20526690e-02  3.92306669e-01  4.40326432e-03  4.23480066e-01  4.19404662e-03
 4.22000000e-01  4.51839560e-01  1.16404510e-02  4.52133797e-01  1.32763359e-02  3.90559953e-01  4.43446695e-03  4.21718256e-01  4.22637859e-03
 4.23000000e-01  4.50656860e-01  1.19889279e-02  4.50957589e-01  1.34208900e-02  3.88814852e-01  4.46570231e-03  4.19957410e-01  4.25873681e-03
 4.24000000e-01  4.49338290e-01  1.22667282e-02  4.49651500e-01  1.36388010e-02  3.87071388e-01  4.49699991e-03  4.18197519e-01  4.29122349e-03
 4.25000000e-01  4.47939630e-01  1.20458859e-02  4.48366208e-01  1.32148952e-02  3.85329582e-01  4.52833899e-03  4.16438625e-01  4.32377157e-03
 4.26000000e-01  4.46064740e-01  1.26029858e-02  4.46392322e-01  1.37825027e-02  3.83589455e-01  4.55973636e-03  4.14680747e-01  4.35643093e-03
 4.27000000e-01  4.44668620e-01  1.15064379e-02  4.45082666e-01  1.26882136e-02  3.81851042e-01  4.59117766e-03  4.12923926e-01  4.38915425e-03
 4.28000000e-01  4.43353800e-01  1.18332624e-02  4.43810343e-01  1.30278283e-02  3.80114370e-01  4.62265479e-03  4.11168167e-01  4.42198461e-03
 4.29000000e-01  4.41505300e-01  1.16211470e-02  4.42082364e-01  1.28729732e-02  3.78379442e-01  4.65424620e-03  4.09413512e-01  4.45488131e-03
 4.30000000e-01  4.40022360e-01  1.12797664e-02  4.40593652e-01  1.24866414e-02  3.76646298e-01  4.68590018e-03  4.07659992e-01  4.48783598e-03
 4.31000000e-01  4.38181650e-01  1.11249484e-02  4.38946148e-01  1.27175532e-02  3.74914988e-01  4.71748541e-03  4.05907623e-01  4.52082744e-03
 4.32000000e-01  4.37025380e-01  1.14249887e-02  4.37771354e-01  1.23234342e-02  3.73185499e-01  4.74916643e-03  4.04156422e-01  4.55397529e-03
 4.33000000e-01  4.35171860e-01  1.26404774e-02  4.35944422e-01  1.35748655e-02  3.71457862e-01  4.78097162e-03  4.02406444e-01  4.58707936e-03
 4.34000000e-01  4.33322050e-01  1.27588980e-02  4.34070177e-01  1.36842359e-02  3.69732123e-01  4.81273334e-03  4.00657680e-01  4.62032274e-03
 4.35000000e-01  4.32163860e-01  1.36798854e-02  4.32763321e-01  1.44028750e-02  3.68008292e-01  4.84456608e-03  3.98910172e-01  4.65363950e-03
 4.36000000e-01  4.30696700e-01  1.34951429e-02  4.31429642e-01  1.43474030e-02  3.66286407e-01  4.87641289e-03  3.97163938e-01  4.68705917e-03
 4.37000000e-01  4.29298650e-01  1.36163729e-02  4.29975225e-01  1.46079391e-02  3.64566482e-01  4.90830834e-03  3.95419032e-01  4.72045312e-03
 4.38000000e-01  4.28069870e-01  1.37959942e-02  4.28692921e-01  1.47599500e-02  3.62848533e-01  4.94027453e-03  3.93675432e-01  4.75403418e-03
 4.39000000e-01  4.26578100e-01  1.29439687e-02  4.27089745e-01  1.39384947e-02  3.61132609e-01  4.97223677e-03  3.91933218e-01  4.78756045e-03
 4.40000000e-01  4.25368700e-01  1.29477120e-02  4.25921748e-01  1.40024688e-02  3.59418715e-01  5.00426559e-03  3.90192382e-01  4.82118122e-03
 4.41000000e-01  4.23402360e-01  1.28964320e-02  4.23844022e-01  1.38558346e-02  3.57706887e-01  5.03629861e-03  3.88452953e-01  4.85488793e-03
 4.42000000e-01  4.21287070e-01  1.24909316e-02  4.21816189e-01  1.33640658e-02  3.55997153e-01  5.06837004e-03  3.86714959e-01  4.88866580e-03
 4.43000000e-01  4.19228050e-01  1.26349054e-02  4.19735326e-01  1.35587457e-02  3.54289515e-01  5.10050761e-03  3.84978429e-01  4.92249392e-03
 4.44000000e-01  4.17407550e-01  1.34931252e-02  4.17938792e-01  1.43016852e-02  3.52584035e-01  5.13261957e-03  3.83243393e-01  4.95637647e-03
 4.45000000e-01  4.16043730e-01  1.35374424e-02  4.16542505e-01  1.42940831e-02  3.50880702e-01  5.16480543e-03  3.81509867e-01  4.99032369e-03
 4.46000000e-01  4.14734930e-01  1.32740848e-02  4.15276208e-01  1.39968102e-02  3.49179568e-01  5.19699751e-03  3.79777891e-01  5.02430247e-03
 4.47000000e-01  4.13075720e-01  1.34753937e-02  4.13473918e-01  1.42054424e-02  3.47480634e-01  5.22925904e-03  3.78047483e-01  5.05834169e-03
 4.48000000e-01  4.11225450e-01  1.36423008e-02  4.11523966e-01  1.44093200e-02  3.45783950e-01  5.26149301e-03  3.76318670e-01  5.09240828e-03
 4.49000000e-01  4.09500690e-01  1.30487991e-02  4.09940521e-01  1.38332302e-02  3.44089523e-01  5.29376851e-03  3.74591468e-01  5.12658028e-03
 4.50000000e-01  4.08312940e-01  1.26518407e-02  4.08773458e-01  1.35506057e-02  3.42397398e-01  5.32603039e-03  3.72865919e-01  5.16076302e-03
 4.51000000e-01  4.06733160e-01  1.31171330e-02  4.07231954e-01  1.41458360e-02  3.40707570e-01  5.35834718e-03  3.71142039e-01  5.19501586e-03
 4.52000000e-01  4.05177510e-01  1.32821969e-02  4.05795379e-01  1.44992147e-02  3.39020082e-01  5.39069906e-03  3.69419855e-01  5.22932422e-03
 4.53000000e-01  4.03708840e-01  1.37897731e-02  4.04362324e-01  1.50316720e-02  3.37334959e-01  5.42304869e-03  3.67699409e-01  5.26363710e-03
 4.54000000e-01  4.01491430e-01  1.40657154e-02  4.02253777e-01  1.51773497e-02  3.35652222e-01  5.45541742e-03  3.65980691e-01  5.29806809e-03
 4.55000000e-01  4.00766460e-01  1.46607113e-02  4.01375410e-01  1.59085164e-02  3.33971901e-01  5.48777401e-03  3.64263767e-01  5.33248100e-03
 4.56000000e-01  3.99685450e-01  1.42892279e-02  4.00317797e-01  1.54996992e-02  3.32294015e-01  5.52018045e-03  3.62548645e-01  5.36692244e-03
 4.57000000e-01  3.97755020e-01  1.39386706e-02  3.98419101e-01  1.51733698e-02  3.30618595e-01  5.55255900e-03  3.60835348e-01  5.40145681e-03
 4.58000000e-01  3.96427600e-01  1.43325212e-02  3.97094914e-01  1.55109984e-02  3.28945654e-01  5.58497714e-03  3.59123910e-01  5.43596079e-03
 4.59000000e-01  3.94812090e-01  1.38079155e-02  3.95534281e-01  1.50507432e-02  3.27275229e-01  5.61738646e-03  3.57414340e-01  5.47058913e-03
 4.60000000e-01  3.93599820e-01  1.34475417e-02  3.94281806e-01  1.49141997e-02  3.25607327e-01  5.64983083e-03  3.55706689e-01  5.50519493e-03
 4.61000000e-01  3.93045390e-01  1.28863711e-02  3.93691254e-01  1.44157108e-02  3.23941996e-01  5.68227366e-03  3.54000962e-01  5.53986610e-03
 4.62000000e-01  3.91442330e-01  1.34321712e-02  3.92072590e-01  1.48767523e-02  3.22279248e-01  5.71470702e-03  3.52297210e-01  5.57449866e-03
 4.63000000e-01  3.89489060e-01  1.24459947e-02  3.90073713e-01  1.38308519e-02  3.20619108e-01  5.74715742e-03  3.50595424e-01  5.60923978e-03
 4.64000000e-01  3.88219090e-01  1.29280805e-02  3.89002580e-01  1.41847942e-02  3.18961606e-01  5.77957136e-03  3.48895656e-01  5.64400347e-03
 4.65000000e-01  3.86751910e-01  1.33197294e-02  3.87516662e-01  1.47241063e-02  3.17306755e-01  5.81202643e-03  3.47197932e-01  5.67875187e-03
 4.66000000e-01  3.84881390e-01  1.35138648e-02  3.85950052e-01  1.49052937e-02  3.15654589e-01  5.84447488e-03  3.45502257e-01  5.71359541e-03
 4.67000000e-01  3.83989710e-01  1.34725700e-02  3.85133758e-01  1.47985826e-02  3.14005128e-01  5.87691453e-03  3.43808680e-01  5.74840737e-03
 4.68000000e-01  3.82471860e-01  1.32022743e-02  3.83641798e-01  1.46975828e-02  3.12358401e-01  5.90933200e-03  3.42117216e-01  5.78327421e-03
 4.69000000e-01  3.80716180e-01  1.35106711e-02  3.81891418e-01  1.49299147e-02  3.10714414e-01  5.94180387e-03  3.40427894e-01  5.81814046e-03
 4.70000000e-01  3.79283460e-01  1.35146781e-02  3.80312271e-01  1.49495411e-02  3.09073220e-01  5.97419863e-03  3.38740739e-01  5.85301571e-03
 4.71000000e-01  3.77244250e-01  1.34299928e-02  3.78292781e-01  1.47816371e-02  3.07434830e-01  6.00660969e-03  3.37055766e-01  5.88796790e-03
 4.72000000e-01  3.75583030e-01  1.34362559e-02  3.76729981e-01  1.45732811e-02  3.05799256e-01  6.03902337e-03  3.35373025e-01  5.92289518e-03
 4.73000000e-01  3.73827100e-01  1.40476685e-02  3.74927420e-01  1.50984151e-02  3.04166545e-01  6.07139860e-03  3.33692520e-01  5.95784195e-03
 4.74000000e-01  3.72474990e-01  1.37780869e-02  3.73589765e-01  1.46006688e-02  3.02536697e-01  6.10377758e-03  3.32014288e-01  5.99280594e-03
 4.75000000e-01  3.70672340e-01  1.37410184e-02  3.71789457e-01  1.44576666e-02  3.00909757e-01  6.13612493e-03  3.30338344e-01  6.02781949e-03
 4.76000000e-01  3.68993710e-01  1.38602369e-02  3.70178711e-01  1.46541091e-02  2.99285738e-01  6.16848266e-03  3.28664726e-01  6.06282222e-03
 4.77000000e-01  3.67800050e-01  1.35668689e-02  3.68839449e-01  1.45058957e-02  2.97664662e-01  6.20082076e-03  3.26993449e-01  6.09788109e-03
 4.78000000e-01  3.66461280e-01  1.44722122e-02  3.67544246e-01  1.54935764e-02  2.96046557e-01  6.23311507e-03  3.25324561e-01  6.13286119e-03
 4.79000000e-01  3.64746740e-01  1.41299832e-02  3.65772160e-01  1.53734789e-02  2.94431445e-01  6.26540741e-03  3.23658065e-01  6.16787543e-03
 4.80000000e-01  3.62917990e-01  1.43696714e-02  3.64081234e-01  1.54395923e-02  2.92819339e-01  6.29772808e-03  3.21993987e-01  6.20291550e-03
 4.81000000e-01  3.61010350e-01  1.46636896e-02  3.61996660e-01  1.57916697e-02  2.91210293e-01  6.32993840e-03  3.20332353e-01  6.23801887e-03
 4.82000000e-01  3.59400930e-01  1.43969091e-02  3.60223641e-01  1.54535575e-02  2.89604303e-01  6.36217796e-03  3.18673200e-01  6.27306879e-03
 4.83000000e-01  3.58468220e-01  1.43733748e-02  3.59263100e-01  1.54210025e-02  2.88001401e-01  6.39439533e-03  3.17016553e-01  6.30811445e-03
 4.84000000e-01  3.57192850e-01  1.43697397e-02  3.57962084e-01  1.56153036e-02  2.86401609e-01  6.42654493e-03  3.15362432e-01  6.34315910e-03
 4.85000000e-01  3.55774190e-01  1.46160757e-02  3.56440195e-01  1.59764496e-02  2.84804950e-01  6.45871113e-03  3.13710856e-01  6.37822289e-03
 4.86000000e-01  3.53560030e-01  1.43193074e-02  3.54294105e-01  1.61586144e-02  2.83211449e-01  6.49083753e-03  3.12061857e-01  6.41330329e-03
 4.87000000e-01  3.52415570e-01  1.47861310e-02  3.53013852e-01  1.64356767e-02  2.81621130e-01  6.52291653e-03  3.10415465e-01  6.44834711e-03
 4.88000000e-01  3.51591040e-01  1.49528234e-02  3.52081614e-01  1.67169197e-02  2.80034018e-01  6.55496208e-03  3.08771694e-01  6.48343064e-03
 4.89000000e-01  3.49501190e-01  1.44406585e-02  3.50051978e-01  1.76685765e-02  2.78450129e-01  6.58696648e-03  3.07130591e-01  6.51843930e-03
 4.90000000e-01  3.47979940e-01  1.47358066e-02  3.48391988e-01  1.80127154e-02  2.76869486e-01  6.61898603e-03  3.05492147e-01  6.55352720e-03
 4.91000000e-01  3.46809140e-01  1.46093730e-02  3.47275899e-01  1.77277287e-02  2.75292125e-01  6.65092261e-03  3.03856420e-01  6.58852995e-03
 4.92000000e-01  3.45704480e-01  1.56302542e-02  3.45969752e-01  1.82235201e-02  2.73718055e-01  6.68283239e-03  3.02223424e-01  6.62354002e-03
 4.93000000e-01  3.43784470e-01  1.56991332e-02  3.44162253e-01  1.78751652e-02  2.72147299e-01  6.71472350e-03  3.00593172e-01  6.65859900e-03
 4.94000000e-01  3.42663740e-01  1.61999410e-02  3.42903188e-01  1.85410645e-02  2.70579893e-01  6.74653569e-03  2.98965700e-01  6.69361557e-03
 4.95000000e-01  3.40981150e-01  1.58192508e-02  3.41256630e-01  1.87655128e-02  2.69015841e-01  6.77835075e-03  2.97341042e-01  6.72858756e-03
 4.96000000e-01  3.39543080e-01  1.52026732e-02  3.39782155e-01  1.83134216e-02  2.67455190e-01  6.81006678e-03  2.95719212e-01  6.76355655e-03
 4.97000000e-01  3.38753820e-01  1.50409772e-02  3.38808010e-01  1.73886931e-02  2.65897939e-01  6.84178085e-03  2.94100234e-01  6.79851443e-03
 4.98000000e-01  3.37843020e-01  1.53157214e-02  3.37791179e-01  1.70066837e-02  2.64344114e-01  6.87345382e-03  2.92484131e-01  6.83348048e-03
 4.99000000e-01  3.36608410e-01  1.48641882e-02  3.36471497e-01  1.60184441e-02  2.62793751e-01  6.90505753e-03  2.90870938e-01  6.86839204e-03
 5.00000000e-01  3.34776590e-01  1.44153714e-02  3.34680384e-01  1.59192377e-02  2.61246859e-01  6.93663623e-03  2.89260673e-01  6.90330119e-03
 5.01000000e-01  3.33654390e-01  1.41450916e-02  3.33560908e-01  1.62583502e-02  2.59703463e-01  6.96816674e-03  2.87653355e-01  6.93819428e-03
 5.02000000e-01  3.31926260e-01  1.41491559e-02  3.31992916e-01  1.65209956e-02  2.58163598e-01  6.99960052e-03  2.86049023e-01  6.97306345e-03
 5.03000000e-01  3.30236960e-01  1.43840974e-02  3.30326877e-01  1.74612766e-02  2.56627268e-01  7.03102263e-03  2.84447705e-01  7.00786299e-03
 5.04000000e-01  3.28440720e-01  1.43340017e-02  3.28628013e-01  1.80916721e-02  2.55094503e-01  7.06238948e-03  2.82849393e-01  7.04274641e-03
 5.05000000e-01  3.26378950e-01  1.44346104e-02  3.26698618e-01  1.85774522e-02  2.53565322e-01  7.09371909e-03  2.81254152e-01  7.07749056e-03
 5.06000000e-01  3.24983240e-01  1.46156989e-02  3.25194722e-01  1.95515567e-02  2.52039754e-01  7.12495301e-03  2.79661983e-01  7.11224342e-03
 5.07000000e-01  3.23530370e-01  1.48792617e-02  3.23854021e-01  1.90551040e-02  2.50517808e-01  7.15618546e-03  2.78072911e-01  7.14699670e-03
 5.08000000e-01  3.22119730e-01  1.44350671e-02  3.22387950e-01  1.89345065e-02  2.48999518e-01  7.18733272e-03  2.76486977e-01  7.18166788e-03
 5.09000000e-01  3.20994920e-01  1.33243281e-02  3.21233572e-01  1.83068290e-02  2.47484908e-01  7.21838256e-03  2.74904180e-01  7.21635532e-03
 5.10000000e-01  3.19878280e-01  1.36662656e-02  3.20072145e-01  1.74854795e-02  2.45973981e-01  7.24942824e-03  2.73324566e-01  7.25100860e-03
 5.11000000e-01  3.18708180e-01  1.25666158e-02  3.18807996e-01  1.67461002e-02  2.44466780e-01  7.28038186e-03  2.71748154e-01  7.28560385e-03
 5.12000000e-01  3.16968070e-01  1.27286707e-02  3.17104952e-01  1.69450712e-02  2.42963314e-01  7.31127106e-03  2.70174970e-01  7.32012285e-03
 5.13000000e-01  3.15525650e-01  1.28571185e-02  3.15752559e-01  1.72037639e-02  2.41463601e-01  7.34212331e-03  2.68605016e-01  7.35471530e-03
 5.14000000e-01  3.13554220e-01  1.44906163e-02  3.13935019e-01  1.77166242e-02  2.39967669e-01  7.37289622e-03  2.67038345e-01  7.38920510e-03
 5.15000000e-01  3.12640790e-01  1.35946741e-02  3.12931348e-01  1.68198657e-02  2.38475536e-01  7.40363204e-03  2.65474968e-01  7.42368396e-03
 5.16000000e-01  3.11801320e-01  1.27415403e-02  3.11869000e-01  1.57196070e-02  2.36987233e-01  7.43425406e-03  2.63914917e-01  7.45808133e-03
 5.17000000e-01  3.10205850e-01  1.29038517e-02  3.10394886e-01  1.52496105e-02  2.35502769e-01  7.46481917e-03  2.62358213e-01  7.49242597e-03
 5.18000000e-01  3.08752310e-01  1.26784215e-02  3.08920803e-01  1.50494059e-02  2.34022170e-01  7.49532487e-03  2.60804869e-01  7.52676169e-03
 5.19000000e-01  3.07731500e-01  1.25244088e-02  3.07836593e-01  1.39893940e-02  2.32545459e-01  7.52573921e-03  2.59254914e-01  7.56109075e-03
 5.20000000e-01  3.05741850e-01  1.29690512e-02  3.05993550e-01  1.49949865e-02  2.31072644e-01  7.55611830e-03  2.57708380e-01  7.59533293e-03
 5.21000000e-01  3.04083820e-01  1.31028026e-02  3.04495652e-01  1.51515818e-02  2.29603760e-01  7.58641571e-03  2.56165289e-01  7.62953201e-03
 5.22000000e-01  3.02576610e-01  1.31936233e-02  3.02897235e-01  1.57909551e-02  2.28138818e-01  7.61663373e-03  2.54625661e-01  7.66366468e-03
 5.23000000e-01  3.00763500e-01  1.40419556e-02  3.01182730e-01  1.61131215e-02  2.26677842e-01  7.64679895e-03  2.53089517e-01  7.69776914e-03
 5.24000000e-01  2.99796770e-01  1.38332622e-02  2.99935050e-01  1.66367028e-02  2.25220856e-01  7.67686529e-03  2.51556886e-01  7.73181196e-03
 5.25000000e-01  2.98812920e-01  1.41843236e-02  2.99139900e-01  1.57117148e-02  2.23767882e-01  7.70684489e-03  2.50027781e-01  7.76584612e-03
 5.26000000e-01  2.98083120e-01  1.42172649e-02  2.98292294e-01  1.45623536e-02  2.22318926e-01  7.73677343e-03  2.48502240e-01  7.79979276e-03
 5.27000000e-01  2.96197590e-01  1.50586309e-02  2.96345990e-01  1.62047460e-02  2.20874019e-01  7.76661959e-03  2.46980274e-01  7.83369459e-03
 5.28000000e-01  2.95193170e-01  1.52831980e-02  2.95194264e-01  1.68254101e-02  2.19433176e-01  7.79639507e-03  2.45461913e-01  7.86754378e-03
 5.29000000e-01  2.93442890e-01  1.53348074e-02  2.93566706e-01  1.66148281e-02  2.17996427e-01  7.82607838e-03  2.43947187e-01  7.90131751e-03
 5.30000000e-01  2.92184730e-01  1.58747363e-02  2.92214010e-01  1.75408948e-02  2.16563783e-01  7.85568109e-03  2.42436095e-01  7.93509279e-03
 5.31000000e-01  2.90750990e-01  1.62274163e-02  2.90692405e-01  1.78482976e-02  2.15135259e-01  7.88521470e-03  2.40928696e-01  7.96871716e-03
 5.32000000e-01  2.89612630e-01  1.61782846e-02  2.89506208e-01  1.76199633e-02  2.13710888e-01  7.91464850e-03  2.39424971e-01  8.00238684e-03
 5.33000000e-01  2.88438230e-01  1.59454522e-02  2.88103637e-01  1.85058632e-02  2.12290673e-01  7.94401722e-03  2.37924977e-01  8.03592998e-03
 5.34000000e-01  2.87071710e-01  1.54553943e-02  2.86538096e-01  1.89127837e-02  2.10874651e-01  7.97328100e-03  2.36428725e-01  8.06943801e-03
 5.35000000e-01  2.86157370e-01  1.57385044e-02  2.85696204e-01  1.77407015e-02  2.09462827e-01  8.00247444e-03  2.34936232e-01  8.10288800e-03
 5.36000000e-01  2.84916780e-01  1.61111183e-02  2.84268550e-01  1.73678763e-02  2.08055225e-01  8.03158088e-03  2.33447528e-01  8.13626727e-03
 5.37000000e-01  2.83158750e-01  1.51919052e-02  2.82559058e-01  1.72363360e-02  2.06651868e-01  8.06059314e-03  2.31962631e-01  8.16960229e-03
 5.38000000e-01  2.82439460e-01  1.50896096e-02  2.81571505e-01  1.71713964e-02  2.05252767e-01  8.08953615e-03  2.30481569e-01  8.20286072e-03
 5.39000000e-01  2.80907910e-01  1.46515843e-02  2.79991499e-01  1.71836579e-02  2.03857948e-01  8.11837960e-03  2.29004360e-01  8.23603964e-03
 5.40000000e-01  2.79584910e-01  1.35815054e-02  2.78558421e-01  1.59350129e-02  2.02467430e-01  8.14712091e-03  2.27531032e-01  8.26915086e-03
 5.41000000e-01  2.78700540e-01  1.31333612e-02  2.77595496e-01  1.54063883e-02  2.01081218e-01  8.17581211e-03  2.26061594e-01  8.30222506e-03
 5.42000000e-01  2.76874680e-01  1.29372736e-02  2.75918017e-01  1.61440365e-02  1.99699353e-01  8.20437304e-03  2.24596081e-01  8.33520613e-03
 5.43000000e-01  2.76096260e-01  1.29149199e-02  2.74899755e-01  1.59366582e-02  1.98321837e-01  8.23286015e-03  2.23134503e-01  8.36816321e-03
 5.44000000e-01  2.75735770e-01  1.28381843e-02  2.74562474e-01  1.42766828e-02  1.96948690e-01  8.26125694e-03  2.21676901e-01  8.40100206e-03
 5.45000000e-01  2.74126270e-01  1.24451369e-02  2.72940550e-01  1.37792934e-02  1.95579932e-01  8.28955620e-03  2.20223277e-01  8.43382496e-03
 5.46000000e-01  2.73327980e-01  1.17637587e-02  2.71932567e-01  1.33791208e-02  1.94215591e-01  8.31774640e-03  2.18773673e-01  8.46649044e-03
 5.47000000e-01  2.71899140e-01  1.22892604e-02  2.70494727e-01  1.37654749e-02  1.92855665e-01  8.34587835e-03  2.17328086e-01  8.49916687e-03
 5.48000000e-01  2.70844830e-01  1.24370034e-02  2.69586579e-01  1.42020198e-02  1.91500184e-01  8.37390001e-03  2.15886557e-01  8.53173704e-03
 5.49000000e-01  2.69095570e-01  1.24491110e-02  2.67879189e-01  1.42566860e-02  1.90149170e-01  8.40181325e-03  2.14449097e-01  8.56425466e-03
 5.50000000e-01  2.68271620e-01  1.27193990e-02  2.66957332e-01  1.44984359e-02  1.88802633e-01  8.42962862e-03  2.13015738e-01  8.59667421e-03
 5.51000000e-01  2.66883330e-01  1.31586914e-02  2.65658168e-01  1.49828555e-02  1.87460596e-01  8.45734337e-03  2.11586485e-01  8.62905820e-03
 5.52000000e-01  2.66138620e-01  1.31520173e-02  2.64844324e-01  1.45890271e-02  1.86123061e-01  8.48499853e-03  2.10161379e-01  8.66132395e-03
 5.53000000e-01  2.65144650e-01  1.30672315e-02  2.63624332e-01  1.43534035e-02  1.84790065e-01  8.51253855e-03  2.08740431e-01  8.69351513e-03
 5.54000000e-01  2.64167530e-01  1.37259669e-02  2.62538347e-01  1.46961833e-02  1.83461620e-01  8.53995626e-03  2.07323665e-01  8.72562862e-03
 5.55000000e-01  2.63034290e-01  1.43963638e-02  2.61340736e-01  1.48021428e-02  1.82137737e-01  8.56728819e-03  2.05911088e-01  8.75770264e-03
 5.56000000e-01  2.61656390e-01  1.41106536e-02  2.60132395e-01  1.45641230e-02  1.80818435e-01  8.59452269e-03  2.04502748e-01  8.78964640e-03
 5.57000000e-01  2.60300490e-01  1.33714614e-02  2.58793789e-01  1.37326061e-02  1.79503734e-01  8.62165257e-03  2.03098636e-01  8.82155786e-03
 5.58000000e-01  2.58987830e-01  1.33566330e-02  2.57808867e-01  1.36963389e-02  1.78193644e-01  8.64870508e-03  2.01698795e-01  8.85336956e-03
 5.59000000e-01  2.57823430e-01  1.28810328e-02  2.56768114e-01  1.32742928e-02  1.76888193e-01  8.67562994e-03  2.00303240e-01  8.88507371e-03
 5.60000000e-01  2.56506520e-01  1.24162844e-02  2.55405382e-01  1.27117104e-02  1.75587390e-01  8.70244580e-03  1.98911977e-01  8.91676274e-03
 5.61000000e-01  2.55543610e-01  1.19817560e-02  2.54384099e-01  1.23120405e-02  1.74291254e-01  8.72915414e-03  1.97525056e-01  8.94829703e-03
 5.62000000e-01  2.53843630e-01  1.16960156e-02  2.52729394e-01  1.19776810e-02  1.72999786e-01  8.75580710e-03  1.96142464e-01  8.97980462e-03
 5.63000000e-01  2.52026330e-01  1.23026987e-02  2.50857807e-01  1.33237286e-02  1.71713026e-01  8.78232107e-03  1.94764243e-01  9.01121439e-03
 5.64000000e-01  2.50729680e-01  1.29887514e-02  2.49588543e-01  1.34355114e-02  1.70430979e-01  8.80872704e-03  1.93390414e-01  9.04250520e-03
 5.65000000e-01  2.49118530e-01  1.22514993e-02  2.48100309e-01  1.32036876e-02  1.69153665e-01  8.83502643e-03  1.92020984e-01  9.07374098e-03
 5.66000000e-01  2.47356690e-01  1.21839463e-02  2.46513644e-01  1.41284035e-02  1.67881090e-01  8.86122439e-03  1.90655979e-01  9.10488692e-03
 5.67000000e-01  2.46544080e-01  1.15667902e-02  2.45509588e-01  1.42029469e-02  1.66613272e-01  8.88733047e-03  1.89295424e-01  9.13593986e-03
 5.68000000e-01  2.45166250e-01  1.11430827e-02  2.44137357e-01  1.39139001e-02  1.65350238e-01  8.91330009e-03  1.87939322e-01  9.16693594e-03
 5.69000000e-01  2.43867070e-01  1.14725239e-02  2.42848976e-01  1.38292025e-02  1.64091994e-01  8.93917185e-03  1.86587714e-01  9.19782336e-03
 5.70000000e-01  2.42501350e-01  1.22869498e-02  2.41621839e-01  1.39154397e-02  1.62838551e-01  8.96494667e-03  1.85240614e-01  9.22859873e-03
 5.71000000e-01  2.41131510e-01  1.23987384e-02  2.40280972e-01  1.35524391e-02  1.61589942e-01  8.99057227e-03  1.83898029e-01  9.25931131e-03
 5.72000000e-01  2.40172840e-01  1.25084174e-02  2.39345436e-01  1.32383501e-02  1.60346155e-01  9.01614816e-03  1.82559986e-01  9.28993125e-03
 5.73000000e-01  2.38707670e-01  1.30071703e-02  2.37864616e-01  1.44811175e-02  1.59107229e-01  9.04157698e-03  1.81226509e-01  9.32046398e-03
 5.74000000e-01  2.37188650e-01  1.35845116e-02  2.36184398e-01  1.54076849e-02  1.57873171e-01  9.06687628e-03  1.79897607e-01  9.35091873e-03
 5.75000000e-01  2.36064290e-01  1.33366653e-02  2.35137000e-01  1.56932189e-02  1.56643993e-01  9.09206748e-03  1.78573315e-01  9.38124898e-03
 5.76000000e-01  2.35187190e-01  1.35000557e-02  2.34387889e-01  1.46583233e-02  1.55419698e-01  9.11719985e-03  1.77253634e-01  9.41149423e-03
 5.77000000e-01  2.34525930e-01  1.43972173e-02  2.33696458e-01  1.44222926e-02  1.54200327e-01  9.14216137e-03  1.75938596e-01  9.44166414e-03
 5.78000000e-01  2.32636390e-01  1.45375257e-02  2.31816060e-01  1.58175386e-02  1.52985876e-01  9.16702951e-03  1.74628199e-01  9.47175014e-03
 5.79000000e-01  2.31652180e-01  1.50209825e-02  2.31022175e-01  1.57611270e-02  1.51776355e-01  9.19179680e-03  1.73322492e-01  9.50171089e-03
 5.80000000e-01  2.30145560e-01  1.54082497e-02  2.29667005e-01  1.58804792e-02  1.50571798e-01  9.21641653e-03  1.72021469e-01  9.53161064e-03
 5.81000000e-01  2.29213650e-01  1.61725965e-02  2.28551561e-01  1.67507742e-02  1.49372193e-01  9.24096486e-03  1.70725166e-01  9.56136521e-03
 5.82000000e-01  2.28400000e-01  1.57896300e-02  2.27625698e-01  1.69088431e-02  1.48177579e-01  9.26533566e-03  1.69433593e-01  9.59102631e-03
 5.83000000e-01  2.27094470e-01  1.64131193e-02  2.26449019e-01  1.64931519e-02  1.46987953e-01  9.28962875e-03  1.68146760e-01  9.62061113e-03
 5.84000000e-01  2.26009950e-01  1.69669032e-02  2.25342857e-01  1.68861521e-02  1.45803328e-01  9.31381290e-03  1.66864693e-01  9.65010764e-03
 5.85000000e-01  2.24930520e-01  1.75768346e-02  2.24228426e-01  1.75752817e-02  1.44623732e-01  9.33784605e-03  1.65587410e-01  9.67949113e-03
 5.86000000e-01  2.23848060e-01  1.80025845e-02  2.23251274e-01  1.79488373e-02  1.43449165e-01  9.36176408e-03  1.64314922e-01  9.70881624e-03
 5.87000000e-01  2.22825970e-01  1.86100222e-02  2.22576055e-01  1.83583571e-02  1.42279644e-01  9.38555213e-03  1.63047261e-01  9.73798787e-03
 5.88000000e-01  2.21619520e-01  1.92530918e-02  2.21521670e-01  1.84078933e-02  1.41115180e-01  9.40922259e-03  1.61784428e-01  9.76708523e-03
 5.89000000e-01  2.20812240e-01  1.89468626e-02  2.20411528e-01  1.81925673e-02  1.39955786e-01  9.43278763e-03  1.60526456e-01  9.79604699e-03
 5.90000000e-01  2.19719990e-01  1.92182974e-02  2.19219406e-01  1.89247840e-02  1.38801475e-01  9.45620157e-03  1.59273355e-01  9.82491067e-03
 5.91000000e-01  2.18094770e-01  1.93436027e-02  2.17626162e-01  1.90457615e-02  1.37652264e-01  9.47949609e-03  1.58025132e-01  9.85369678e-03
 5.92000000e-01  2.16885880e-01  1.83395786e-02  2.16481531e-01  1.80771694e-02  1.36508151e-01  9.50269424e-03  1.56781819e-01  9.88235684e-03
 5.93000000e-01  2.16215410e-01  1.89464869e-02  2.15816189e-01  1.84302084e-02  1.35369166e-01  9.52572451e-03  1.55543425e-01  9.91092771e-03
 5.94000000e-01  2.14908290e-01  1.91705007e-02  2.14465704e-01  1.84881638e-02  1.34235308e-01  9.54865575e-03  1.54309972e-01  9.93935702e-03
 5.95000000e-01  2.13719920e-01  1.97173640e-02  2.13003641e-01  1.88189560e-02  1.33106598e-01  9.57144317e-03  1.53081469e-01  9.96771779e-03
 5.96000000e-01  2.12545150e-01  1.96840002e-02  2.11782692e-01  1.87622831e-02  1.31983035e-01  9.59410207e-03  1.51857934e-01  9.99594955e-03
 5.97000000e-01  2.11122450e-01  1.99133120e-02  2.10349338e-01  1.93105244e-02  1.30864643e-01  9.61664838e-03  1.50639389e-01  1.00240810e-02
 5.98000000e-01  2.10668170e-01  1.98750166e-02  2.09741119e-01  1.94495500e-02  1.29751431e-01  9.63903003e-03  1.49425850e-01  1.00520722e-02
 5.99000000e-01  2.09695850e-01  1.97107556e-02  2.08651996e-01  1.89704282e-02  1.28643409e-01  9.66127385e-03  1.48217331e-01  1.00799554e-02
 6.00000000e-01  2.09088400e-01  1.99745293e-02  2.07920979e-01  1.88030126e-02  1.27540580e-01  9.68340235e-03  1.47013833e-01  1.01077699e-02


==> anc/fig5b.dat <==
# columns   data
# ------------------------------------------
#       0   tau
#    1  2   Pqq8 and error
#    3  4   Pqq8(large-Nc+) and error
#    5  6   Pqq8(MFA) and error
#    7  8   Pqq8(large-Nc; CF=3/2) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.92730804e-01  3.39837721e-04  9.93471390e-01  3.00735101e-04  9.93469148e-01  3.03597366e-04  9.92765632e-01  1.35507216e-06
 2.00000000e-03  9.85424039e-01  2.52783158e-04  9.86908650e-01  2.23734665e-04  9.86899469e-01  2.29245246e-04  9.85554568e-01  4.78506568e-06
 3.00000000e-03  9.78030999e-01  5.57849265e-04  9.80268270e-01  4.94149544e-04  9.80247694e-01  5.02882515e-04  9.78367207e-01  1.01088781e-05
 4.00000000e-03  9.70748403e-01  5.38927042e-04  9.73727690e-01  4.73907912e-04  9.73690374e-01  4.85442132e-04  9.71203903e-01  1.72068500e-05
 5.00000000e-03  9.63667010e-01  7.55619500e-04  9.67364710e-01  6.64171121e-04  9.67306555e-01  6.76688414e-04  9.64065005e-01  2.58429421e-05
 6.00000000e-03  9.56055606e-01  7.68518429e-04  9.60528610e-01  6.75346835e-04  9.60446639e-01  6.93558927e-04  9.56950847e-01  3.59310427e-05
 7.00000000e-03  9.49158005e-01  9.67410449e-04  9.54327680e-01  8.51001078e-04  9.54218005e-01  8.83615165e-04  9.49861767e-01  4.73080866e-05
 8.00000000e-03  9.41988356e-01  5.88916420e-04  9.47882520e-01  5.15382229e-04  9.47737666e-01  6.22700559e-04  9.42798102e-01  5.98714484e-05
 9.00000000e-03  9.35295660e-01  1.14716343e-03  9.41864910e-01  1.00926768e-03  9.41688552e-01  1.04713660e-03  9.35760141e-01  7.35198130e-05
 1.00000000e-02  9.28136896e-01  1.02795126e-03  9.35436400e-01  8.98452531e-04  9.35217103e-01  1.05004639e-03  9.28748182e-01  8.80857144e-05
 1.10000000e-02  9.21889236e-01  3.12481501e-03  9.29811320e-01  2.76359144e-03  9.29557967e-01  2.81922020e-03  9.21762535e-01  1.03461625e-04
 1.20000000e-02  9.14997772e-01  4.22730968e-03  9.23613100e-01  3.73908452e-03  9.23304087e-01  3.80229195e-03  9.14803451e-01  1.19656255e-04
 1.30000000e-02  9.07553208e-01  2.76666482e-03  9.16928080e-01  2.43543666e-03  9.16560383e-01  2.47604874e-03  9.07871231e-01  1.36487463e-04
 1.40000000e-02  9.00786611e-01  2.58585994e-03  9.10839260e-01  2.27595478e-03  9.10416743e-01  2.32428020e-03  9.00966117e-01  1.53889635e-04
 1.50000000e-02  8.93456217e-01  2.36366506e-03  9.04247190e-01  2.07615154e-03  9.03752762e-01  2.11095888e-03  8.94088394e-01  1.71816955e-04
 1.60000000e-02  8.87449228e-01  4.31848018e-03  8.98830640e-01  3.81132477e-03  8.98285638e-01  3.87921402e-03  8.87238266e-01  1.90139414e-04
 1.70000000e-02  8.80631290e-01  4.05866473e-03  8.92696390e-01  3.58256399e-03  8.92082302e-01  3.64075893e-03  8.80416010e-01  2.09948844e-04
 1.80000000e-02  8.73809453e-01  3.52144788e-03  8.86559870e-01  3.10711666e-03  8.85896463e-01  3.21361951e-03  8.73621842e-01  2.30487954e-04
 1.90000000e-02  8.66992665e-01  3.33019482e-03  8.80426420e-01  2.93605782e-03  8.79680176e-01  3.02270984e-03  8.66855946e-01  2.51308874e-04
 2.00000000e-02  8.59850879e-01  2.85258205e-03  8.73996770e-01  2.52106147e-03  8.73158972e-01  2.62875927e-03  8.60118605e-01  2.72536381e-04
 2.10000000e-02  8.52553606e-01  2.55233796e-03  8.67430610e-01  2.25316219e-03  8.66507090e-01  2.40273141e-03  8.53410006e-01  2.94016045e-04
 2.20000000e-02  8.45406484e-01  3.44833543e-03  8.61004650e-01  3.05220282e-03  8.60000645e-01  3.10283724e-03  8.46730312e-01  3.15641777e-04
 2.30000000e-02  8.38548492e-01  3.96024761e-03  8.54833210e-01  3.50682134e-03  8.53708340e-01  3.60986847e-03  8.40079759e-01  3.37455783e-04
 2.40000000e-02  8.31569076e-01  5.11019606e-03  8.48543460e-01  4.52238604e-03  8.47324268e-01  4.61009418e-03  8.33458522e-01  3.59408241e-04
 2.50000000e-02  8.25382457e-01  4.57193175e-03  8.42965840e-01  4.03552539e-03  8.41613369e-01  4.20823980e-03  8.26866772e-01  3.81377303e-04
 2.60000000e-02  8.19558377e-01  2.31918028e-03  8.37715360e-01  2.03985241e-03  8.36251018e-01  2.18449496e-03  8.20304699e-01  4.03433259e-04
 2.70000000e-02  8.12984046e-01  2.49712757e-03  8.31790300e-01  2.20167580e-03  8.30220453e-01  2.41848491e-03  8.13772448e-01  4.25428695e-04
 2.80000000e-02  8.05744812e-01  3.58955093e-03  8.25282850e-01  3.16719940e-03  8.23598961e-01  3.29261281e-03  8.07270210e-01  4.47452198e-04
 2.90000000e-02  7.99743660e-01  2.71046451e-03  8.19861520e-01  2.38999750e-03  8.18065401e-01  2.46805355e-03  8.00798134e-01  4.69376087e-04
 3.00000000e-02  7.92897540e-01  2.32668156e-03  8.13698580e-01  2.04091301e-03  8.11815940e-01  2.15487832e-03  7.94356348e-01  4.91217350e-04
 3.10000000e-02  7.86317719e-01  4.10720091e-03  8.07766890e-01  3.61870824e-03  8.05740590e-01  3.81060757e-03  7.87945016e-01  5.12948315e-04
 3.20000000e-02  7.80893244e-01  3.83822333e-03  8.02866770e-01  3.37421950e-03  8.00701146e-01  3.52764597e-03  7.81564294e-01  5.34594817e-04
 3.30000000e-02  7.75045517e-01  4.14718609e-03  7.97583110e-01  3.64781653e-03  7.95266944e-01  3.83124275e-03  7.75214284e-01  5.56041330e-04
 3.40000000e-02  7.67942396e-01  3.93251545e-03  7.91191410e-01  3.45792468e-03  7.88692448e-01  3.85937288e-03  7.68895104e-01  5.77261929e-04
 3.50000000e-02  7.62538670e-01  3.28995344e-03  7.86311980e-01  2.87128908e-03  7.83697178e-01  3.33471850e-03  7.62606938e-01  5.98379673e-04
 3.60000000e-02  7.56177351e-01  3.52088299e-03  7.80571400e-01  3.08885751e-03  7.77827802e-01  3.50301127e-03  7.56349834e-01  6.19202363e-04
 3.70000000e-02  7.49031026e-01  5.86556672e-03  7.74146710e-01  5.15113823e-03  7.71245709e-01  5.59292434e-03  7.50123944e-01  6.39844262e-04
 3.80000000e-02  7.42604015e-01  6.92534751e-03  7.68345860e-01  6.10000770e-03  7.65263247e-01  6.61899335e-03  7.43929365e-01  6.60219297e-04
 3.90000000e-02  7.37440149e-01  4.73169631e-03  7.63677070e-01  4.13068778e-03  7.60426830e-01  4.72919644e-03  7.37766191e-01  6.80354547e-04
 4.00000000e-02  7.32098772e-01  3.81371895e-03  7.58838160e-01  3.31767207e-03  7.55503298e-01  3.71138359e-03  7.31634537e-01  7.00216779e-04
 4.10000000e-02  7.26334339e-01  4.17827142e-03  7.53628520e-01  3.62275802e-03  7.50100043e-01  3.80218477e-03  7.25534501e-01  7.19832986e-04
 4.20000000e-02  7.19743249e-01  3.78602696e-03  7.47681900e-01  3.27560696e-03  7.43967563e-01  3.49971964e-03  7.19466159e-01  7.39161844e-04
 4.30000000e-02  7.13134656e-01  4.49244740e-03  7.41723080e-01  3.90694603e-03  7.37874788e-01  4.08967243e-03  7.13429585e-01  7.58188097e-04
 4.40000000e-02  7.07468039e-01  4.74487123e-03  7.36594920e-01  4.13261161e-03  7.32521532e-01  4.35958356e-03  7.07424869e-01  7.76905207e-04
 4.50000000e-02  7.01302088e-01  5.53898689e-03  7.31025080e-01  4.82618252e-03  7.26794208e-01  5.11584695e-03  7.01452079e-01  7.95306776e-04
 4.60000000e-02  6.95803301e-01  5.10643006e-03  7.26045480e-01  4.45760894e-03  7.21729321e-01  5.09079432e-03  6.95511282e-01  8.13394895e-04
 4.70000000e-02  6.90724081e-01  6.64006667e-03  7.21434430e-01  5.81989342e-03  7.16950300e-01  6.05961976e-03  6.89602575e-01  8.31155065e-04
 4.80000000e-02  6.84775995e-01  6.44617183e-03  7.16056660e-01  5.64179253e-03  7.11379851e-01  6.13124775e-03  6.83725995e-01  8.48639233e-04
 4.90000000e-02  6.77954973e-01  5.43605401e-03  7.09914630e-01  4.71198810e-03  7.05073542e-01  5.15468282e-03  6.77881609e-01  8.65807894e-04
 5.00000000e-02  6.72463106e-01  5.62407155e-03  7.04942600e-01  4.87076871e-03  6.99963080e-01  5.38659454e-03  6.72069449e-01  8.82564815e-04
 5.10000000e-02  6.66608055e-01  4.39696479e-03  6.99641840e-01  3.78706264e-03  6.94506145e-01  4.26632426e-03  6.66289595e-01  8.99060529e-04
 5.20000000e-02  6.60800921e-01  4.61024805e-03  6.94386410e-01  3.97044533e-03  6.89106091e-01  4.49929063e-03  6.60542089e-01  9.15174632e-04
 5.30000000e-02  6.54457306e-01  4.92452873e-03  6.88660820e-01  4.24167854e-03  6.83179776e-01  4.47428978e-03  6.54826958e-01  9.30999364e-04
 5.40000000e-02  6.49454843e-01  3.98702490e-03  6.84115420e-01  3.41074953e-03  6.78503350e-01  4.08103463e-03  6.49144256e-01  9.46480317e-04
 5.50000000e-02  6.43736446e-01  5.47419802e-03  6.78927480e-01  4.74731475e-03  6.73021620e-01  5.52491663e-03  6.43494004e-01  9.61620237e-04
 5.60000000e-02  6.37709588e-01  5.80529147e-03  6.73476060e-01  5.04814210e-03  6.67368379e-01  5.77646315e-03  6.37876221e-01  9.76365922e-04
 5.70000000e-02  6.32649064e-01  6.09574266e-03  6.68872400e-01  5.32027848e-03  6.62462111e-01  6.03399977e-03  6.32290971e-01  9.90840261e-04
 5.80000000e-02  6.27669935e-01  5.42541823e-03  6.64352720e-01  4.71280960e-03  6.57672538e-01  5.33966624e-03  6.26738254e-01  1.00494215e-03
 5.90000000e-02  6.22300987e-01  6.11502213e-03  6.59477150e-01  5.33562955e-03  6.52613284e-01  5.44360290e-03  6.21218097e-01  1.01875377e-03
 6.00000000e-02  6.15819770e-01  5.37995331e-03  6.53615350e-01  4.69298343e-03  6.46408663e-01  5.16041579e-03  6.15730502e-01  1.03213597e-03
 6.10000000e-02  6.09905989e-01  5.53848488e-03  6.48269100e-01  4.83225950e-03  6.40845357e-01  5.25838553e-03  6.10275502e-01  1.04523362e-03
 6.20000000e-02  6.05323940e-01  5.36731319e-03  6.44103680e-01  4.67222299e-03  6.36459624e-01  5.11208750e-03  6.04853111e-01  1.05801782e-03
 6.30000000e-02  6.00425945e-01  5.72336182e-03  6.39646480e-01  4.99778876e-03  6.31780539e-01  5.66475128e-03  5.99463310e-01  1.07041371e-03
 6.40000000e-02  5.95027104e-01  4.83316832e-03  6.34753610e-01  4.21089978e-03  6.26600354e-01  4.78464468e-03  5.94106117e-01  1.08251755e-03
 6.50000000e-02  5.90225949e-01  4.10564758e-03  6.30383690e-01  3.55245459e-03  6.21986977e-01  4.44296060e-03  5.88781548e-01  1.09430109e-03
 6.60000000e-02  5.84715141e-01  4.07214458e-03  6.25389320e-01  3.51274939e-03  6.16817491e-01  5.09076392e-03  5.83489563e-01  1.10572890e-03
 6.70000000e-02  5.80175118e-01  5.54479594e-03  6.21248010e-01  4.83228286e-03  6.12385660e-01  5.52202655e-03  5.78230181e-01  1.11681199e-03
 6.80000000e-02  5.74491343e-01  7.16302604e-03  6.16097840e-01  6.26709787e-03  6.07014339e-01  7.16729734e-03  5.73003399e-01  1.12757635e-03
 6.90000000e-02  5.68490185e-01  7.27002987e-03  6.10663680e-01  6.35554047e-03  6.01350234e-01  7.92114448e-03  5.67809186e-01  1.13805508e-03
 7.00000000e-02  5.63324580e-01  7.04778459e-03  6.05962100e-01  6.14221150e-03  5.96308409e-01  7.87297172e-03  5.62647535e-01  1.14818314e-03
 7.10000000e-02  5.58441984e-01  5.02198558e-03  6.01534940e-01  4.34460112e-03  5.91637231e-01  6.80976745e-03  5.57518433e-01  1.15802378e-03
 7.20000000e-02  5.53975867e-01  3.77803290e-03  5.97455750e-01  3.22995611e-03  5.87340552e-01  6.78109532e-03  5.52421856e-01  1.16750521e-03
 7.30000000e-02  5.48329225e-01  4.81396478e-03  5.92333310e-01  4.14245224e-03  5.82045522e-01  7.41037067e-03  5.47357766e-01  1.17669032e-03
 7.40000000e-02  5.44367051e-01  5.99343756e-03  5.88709340e-01  5.17341945e-03  5.78189951e-01  7.00152293e-03  5.42326155e-01  1.18556720e-03
 7.50000000e-02  5.38600424e-01  4.67446876e-03  5.83489310e-01  4.00410955e-03  5.72900010e-01  6.97425995e-03  5.37326992e-01  1.19416822e-03
 7.60000000e-02  5.33308636e-01  5.64653080e-03  5.78675260e-01  4.86850949e-03  5.67887756e-01  6.86655807e-03  5.32360221e-01  1.20238639e-03
 7.70000000e-02  5.27432187e-01  6.30968430e-03  5.73359670e-01  5.43417006e-03  5.62343241e-01  8.18506251e-03  5.27425845e-01  1.21038584e-03
 7.80000000e-02  5.21822957e-01  8.90187722e-03  5.68272680e-01  7.73444573e-03  5.57099659e-01  9.96918484e-03  5.22523789e-01  1.21803090e-03
 7.90000000e-02  5.16579801e-01  8.82275434e-03  5.63495750e-01  7.66831704e-03  5.52044560e-01  9.24921420e-03  5.17654046e-01  1.22542627e-03
 8.00000000e-02  5.12293561e-01  7.81223995e-03  5.59595120e-01  6.77136635e-03  5.47978977e-01  7.88143503e-03  5.12816554e-01  1.23250979e-03
 8.10000000e-02  5.07592510e-01  8.05054584e-03  5.55311300e-01  6.99603407e-03  5.43446025e-01  8.06415960e-03  5.08011280e-01  1.23930615e-03
 8.20000000e-02  5.02286536e-01  1.03963812e-02  5.50477780e-01  9.07612219e-03  5.38273623e-01  9.67681007e-03  5.03238152e-01  1.24581120e-03
 8.30000000e-02  4.97311930e-01  9.73960755e-03  5.45937240e-01  8.48912557e-03  5.33469847e-01  9.26818305e-03  4.98497141e-01  1.25203511e-03
 8.40000000e-02  4.92980110e-01  8.78425244e-03  5.41973790e-01  7.63929714e-03  5.29156786e-01  9.61089805e-03  4.93788189e-01  1.25798083e-03
 8.50000000e-02  4.87551821e-01  8.98497672e-03  5.37029780e-01  7.80224899e-03  5.23936416e-01  9.57235613e-03  4.89111249e-01  1.26365832e-03
 8.60000000e-02  4.81523089e-01  1.12809938e-02  5.31564790e-01  9.85256816e-03  5.18251484e-01  1.10166006e-02  4.84466253e-01  1.26907739e-03
 8.70000000e-02  4.76956205e-01  1.18765813e-02  5.27404780e-01  1.03938102e-02  5.13979566e-01  1.09055777e-02  4.79853143e-01  1.27418529e-03
 8.80000000e-02  4.72673096e-01  1.11569085e-02  5.23483740e-01  9.74860922e-03  5.09877320e-01  1.13533684e-02  4.75271850e-01  1.27902695e-03
 8.90000000e-02  4.68046342e-01  9.74745806e-03  5.19251210e-01  8.48452946e-03  5.05408337e-01  1.04678688e-02  4.70722342e-01  1.28364657e-03
 9.00000000e-02  4.63239389e-01  1.03512728e-02  5.14853980e-01  9.00870842e-03  5.00839390e-01  9.97041010e-03  4.66204519e-01  1.28801905e-03
 9.10000000e-02  4.59362065e-01  9.64164673e-03  5.11295570e-01  8.38350514e-03  4.97009932e-01  9.48479253e-03  4.61718320e-01  1.29209950e-03
 9.20000000e-02  4.55797520e-01  6.70050519e-03  5.08019770e-01  5.74267389e-03  4.93608748e-01  7.60760566e-03  4.57263690e-01  1.29595904e-03
 9.30000000e-02  4.51623069e-01  8.18178651e-03  5.04195120e-01  7.08759833e-03  4.89517113e-01  7.74060314e-03  4.52840538e-01  1.29954612e-03
 9.40000000e-02  4.47607861e-01  7.05475482e-03  5.00509090e-01  6.08382988e-03  4.85582534e-01  7.32418810e-03  4.48448801e-01  1.30291088e-03
 9.50000000e-02  4.42415014e-01  9.84096908e-03  4.95785720e-01  8.54843883e-03  4.80712471e-01  8.43790964e-03  4.44088400e-01  1.30601575e-03
 9.60000000e-02  4.37590581e-01  1.04020784e-02  4.91379740e-01  9.05560086e-03  4.76131647e-01  8.76469843e-03  4.39759249e-01  1.30885713e-03
 9.70000000e-02  4.33039280e-01  9.11990886e-03  4.87217670e-01  7.88274134e-03  4.71628841e-01  7.69592909e-03  4.35461279e-01  1.31150428e-03
 9.80000000e-02  4.28509396e-01  8.73241188e-03  4.83075030e-01  7.53401456e-03  4.67190221e-01  7.68089678e-03  4.31194397e-01  1.31390671e-03
 9.90000000e-02  4.24845981e-01  7.65702679e-03  4.79701640e-01  6.55480517e-03  4.63627318e-01  7.29697936e-03  4.26958533e-01  1.31607393e-03
 1.00000000e-01  4.20491849e-01  7.70879740e-03  4.75722880e-01  6.59645578e-03  4.59282515e-01  7.32163671e-03  4.22753603e-01  1.31803481e-03
 1.01000000e-01  4.15955939e-01  7.78338313e-03  4.71555280e-01  6.68856814e-03  4.54767415e-01  7.42241731e-03  4.18579497e-01  1.31975933e-03
 1.02000000e-01  4.12836159e-01  6.13883303e-03  4.68676990e-01  5.22222455e-03  4.51468671e-01  7.07862916e-03  4.14436150e-01  1.32127623e-03
 1.03000000e-01  4.07830587e-01  8.35474254e-03  4.64091770e-01  7.20184672e-03  4.46422798e-01  8.83173328e-03  4.10323455e-01  1.32260081e-03
 1.04000000e-01  4.03325586e-01  8.16454154e-03  4.59977340e-01  7.03653617e-03  4.42032712e-01  8.59011605e-03  4.06241320e-01  1.32365877e-03
 1.05000000e-01  4.00438709e-01  4.72457631e-03  4.57313470e-01  3.96351185e-03  4.39065674e-01  6.24785846e-03  4.02189663e-01  1.32455519e-03
 1.06000000e-01  3.96802540e-01  5.72633747e-03  4.53956160e-01  4.84149301e-03  4.35450677e-01  7.21643844e-03  3.98168383e-01  1.32522878e-03
 1.07000000e-01  3.92365654e-01  7.47175372e-03  4.49890700e-01  6.38953066e-03  4.31080838e-01  7.98117463e-03  3.94177371e-01  1.32569492e-03
 1.08000000e-01  3.88365770e-01  8.11814570e-03  4.46216910e-01  6.96218521e-03  4.26954270e-01  9.04627448e-03  3.90216544e-01  1.32597507e-03
 1.09000000e-01  3.84399218e-01  8.83887045e-03  4.42558420e-01  7.61057908e-03  4.23026908e-01  9.48681051e-03  3.86285793e-01  1.32606532e-03
 1.10000000e-01  3.81793867e-01  6.28972086e-03  4.40099430e-01  5.34333042e-03  4.20292291e-01  8.07919743e-03  3.82385019e-01  1.32593094e-03
 1.11000000e-01  3.77538812e-01  7.77723158e-03  4.36183260e-01  6.68136358e-03  4.16142111e-01  9.13908126e-03  3.78514118e-01  1.32565506e-03
 1.12000000e-01  3.74303141e-01  8.01000860e-03  4.33171380e-01  6.87764528e-03  4.12826142e-01  8.98675539e-03  3.74672996e-01  1.32519650e-03
 1.13000000e-01  3.70371751e-01  7.67377336e-03  4.29567020e-01  6.58727058e-03  4.08956912e-01  9.03144188e-03  3.70861518e-01  1.32449052e-03
 1.14000000e-01  3.67033924e-01  7.67468489e-03  4.26483610e-01  6.59396445e-03  4.05456821e-01  8.67871243e-03  3.67079602e-01  1.32364377e-03
 1.15000000e-01  3.63809009e-01  8.46725585e-03  4.23503860e-01  7.29497932e-03  4.02171243e-01  9.03659550e-03  3.63327128e-01  1.32261576e-03
 1.16000000e-01  3.59889977e-01  8.87466640e-03  4.19903520e-01  7.67543591e-03  3.98233616e-01  9.51263918e-03  3.59604001e-01  1.32143903e-03
 1.17000000e-01  3.56489563e-01  8.33541649e-03  4.16754440e-01  7.19760961e-03  3.94782562e-01  9.31335230e-03  3.55910083e-01  1.32004976e-03
 1.18000000e-01  3.52631469e-01  8.77112243e-03  4.13197240e-01  7.58781515e-03  3.90894643e-01  9.77570803e-03  3.52245289e-01  1.31852832e-03
 1.19000000e-01  3.49099780e-01  6.93487227e-03  4.09935310e-01  5.96251838e-03  3.87402831e-01  8.06090147e-03  3.48609492e-01  1.31683503e-03
 1.20000000e-01  3.45979995e-01  6.59519208e-03  4.07039620e-01  5.65665020e-03  3.84353836e-01  7.89527350e-03  3.45002571e-01  1.31497231e-03
 1.21000000e-01  3.42957601e-01  7.70448392e-03  4.04221580e-01  6.63159239e-03  3.81111880e-01  9.26831862e-03  3.41424417e-01  1.31294842e-03
 1.22000000e-01  3.40187361e-01  8.25345013e-03  4.01637450e-01  7.12967979e-03  3.78174232e-01  9.79633742e-03  3.37874918e-01  1.31078316e-03
 1.23000000e-01  3.36759803e-01  8.20233514e-03  3.98484320e-01  7.09708863e-03  3.74919123e-01  9.77443669e-03  3.34353946e-01  1.30845533e-03
 1.24000000e-01  3.32325776e-01  7.04870101e-03  3.94414180e-01  6.04406292e-03  3.70436803e-01  8.87884239e-03  3.30861379e-01  1.30597308e-03
 1.25000000e-01  3.28845859e-01  7.34678823e-03  3.91172590e-01  6.29311345e-03  3.66788272e-01  9.78689386e-03  3.27397116e-01  1.30336164e-03
 1.26000000e-01  3.26241879e-01  6.89962842e-03  3.88736640e-01  5.92132621e-03  3.64191728e-01  9.00473416e-03  3.23961023e-01  1.30058866e-03
 1.27000000e-01  3.22142298e-01  6.14130612e-03  3.84969760e-01  5.24113628e-03  3.59935798e-01  8.46907501e-03  3.20552964e-01  1.29766787e-03
 1.28000000e-01  3.17501996e-01  8.45820240e-03  3.80723040e-01  7.28576646e-03  3.55336541e-01  1.00311754e-02  3.17172839e-01  1.29462978e-03
 1.29000000e-01  3.12899871e-01  1.21301664e-02  3.76510990e-01  1.05800847e-02  3.50854670e-01  1.25858416e-02  3.13820511e-01  1.29146491e-03
 1.30000000e-01  3.09866782e-01  1.11703014e-02  3.73675920e-01  9.71723158e-03  3.47774217e-01  1.19345337e-02  3.10495856e-01  1.28814728e-03
 1.31000000e-01  3.06772116e-01  1.09812278e-02  3.70768500e-01  9.49720218e-03  3.44568913e-01  1.17682206e-02  3.07198760e-01  1.28472927e-03
 1.32000000e-01  3.04170604e-01  1.01659734e-02  3.68304130e-01  8.69567118e-03  3.41899949e-01  1.08948795e-02  3.03929077e-01  1.28114612e-03
 1.33000000e-01  3.00999624e-01  1.09708418e-02  3.65377740e-01  9.43655607e-03  3.38443221e-01  1.19332161e-02  3.00686681e-01  1.27743341e-03
 1.34000000e-01  2.98385227e-01  9.78850970e-03  3.62945350e-01  8.43873552e-03  3.35514608e-01  1.11959408e-02  2.97471463e-01  1.27365338e-03
 1.35000000e-01  2.94926686e-01  1.05893472e-02  3.59742100e-01  9.13526502e-03  3.31581243e-01  1.23852331e-02  2.94283270e-01  1.26968748e-03
 1.36000000e-01  2.92069914e-01  9.81861795e-03  3.57085140e-01  8.49480585e-03  3.28544549e-01  1.21011578e-02  2.91121988e-01  1.26564689e-03
 1.37000000e-01  2.88963495e-01  8.93752853e-03  3.54204450e-01  7.75715043e-03  3.25321165e-01  1.12515907e-02  2.87987480e-01  1.26146294e-03
 1.38000000e-01  2.85843549e-01  8.88923129e-03  3.51288860e-01  7.66785542e-03  3.22283873e-01  1.06175139e-02  2.84879615e-01  1.25718079e-03
 1.39000000e-01  2.83564099e-01  8.55362387e-03  3.49140030e-01  7.39253007e-03  3.19706385e-01  1.02735006e-02  2.81798272e-01  1.25280746e-03
 1.40000000e-01  2.80364379e-01  8.59010814e-03  3.46174720e-01  7.45354628e-03  3.16416989e-01  1.00996336e-02  2.78743293e-01  1.24831800e-03
 1.41000000e-01  2.77417620e-01  8.97616976e-03  3.43446890e-01  7.81817923e-03  3.13403670e-01  1.07495027e-02  2.75714567e-01  1.24370920e-03
 1.42000000e-01  2.74072079e-01  8.84599550e-03  3.40340450e-01  7.68732876e-03  3.10007557e-01  1.08799908e-02  2.72711953e-01  1.23900402e-03
 1.43000000e-01  2.70946891e-01  1.02449788e-02  3.37415480e-01  8.92319490e-03  3.06620265e-01  1.20663002e-02  2.69735308e-01  1.23419897e-03
 1.44000000e-01  2.68648654e-01  8.76888190e-03  3.35238990e-01  7.60469994e-03  3.04228133e-01  1.11517116e-02  2.66784512e-01  1.22929585e-03
 1.45000000e-01  2.65582154e-01  8.55273739e-03  3.32387470e-01  7.39726136e-03  3.01290197e-01  1.13884512e-02  2.63859427e-01  1.22432218e-03
 1.46000000e-01  2.62790199e-01  8.79669356e-03  3.29770360e-01  7.61357011e-03  2.98690748e-01  1.15055589e-02  2.60959901e-01  1.21922293e-03
 1.47000000e-01  2.60668000e-01  7.95167820e-03  3.27745650e-01  6.87145223e-03  2.96338963e-01  1.07407644e-02  2.58085819e-01  1.21405643e-03
 1.48000000e-01  2.56974226e-01  1.04225452e-02  3.24312740e-01  9.04860315e-03  2.92868578e-01  1.12956399e-02  2.55237028e-01  1.20878343e-03
 1.49000000e-01  2.53861810e-01  1.11143797e-02  3.21414270e-01  9.62764001e-03  2.89853617e-01  1.15055718e-02  2.52413397e-01  1.20343616e-03
 1.50000000e-01  2.52393414e-01  7.77663011e-03  3.20000000e-01  6.65794643e-03  2.88163268e-01  9.50063918e-03  2.49614789e-01  1.19802109e-03
 1.51000000e-01  2.49768974e-01  7.36885816e-03  3.17515970e-01  6.32624097e-03  2.85263920e-01  8.98931775e-03  2.46841057e-01  1.19249473e-03
 1.52000000e-01  2.47010464e-01  7.85118772e-03  3.14921140e-01  6.74670655e-03  2.82245363e-01  9.65878272e-03  2.44092067e-01  1.18688894e-03
 1.53000000e-01  2.44535948e-01  6.78829188e-03  3.12580580e-01  5.76621194e-03  2.79551610e-01  7.79007218e-03  2.41367692e-01  1.18122503e-03
 1.54000000e-01  2.42683680e-01  7.24775958e-03  3.10781650e-01  6.15523042e-03  2.77355362e-01  6.83849911e-03  2.38667775e-01  1.17548953e-03
 1.55000000e-01  2.39694390e-01  7.61740455e-03  3.07980200e-01  6.48438852e-03  2.74323263e-01  7.53231980e-03  2.35992186e-01  1.16968395e-03
 1.56000000e-01  2.37037841e-01  7.87106553e-03  3.05468090e-01  6.66600671e-03  2.71811040e-01  7.55520503e-03  2.33340776e-01  1.16377585e-03
 1.57000000e-01  2.34485044e-01  7.50501881e-03  3.03036850e-01  6.32528164e-03  2.68699432e-01  6.62862992e-03  2.30713417e-01  1.15781548e-03
 1.58000000e-01  2.32247984e-01  8.72206501e-03  3.00922430e-01  7.45110938e-03  2.66366668e-01  7.42932416e-03  2.28109960e-01  1.15178486e-03
 1.59000000e-01  2.29802839e-01  9.10110219e-03  2.98628450e-01  7.82857270e-03  2.64093725e-01  7.53842311e-03  2.25530276e-01  1.14570936e-03
 1.60000000e-01  2.27321951e-01  8.35007635e-03  2.96288500e-01  7.13896131e-03  2.61491429e-01  7.24720417e-03  2.22974209e-01  1.13958061e-03
 1.61000000e-01  2.25225425e-01  8.12658953e-03  2.94293240e-01  6.95166113e-03  2.59303263e-01  7.57360846e-03  2.20441617e-01  1.13335277e-03
 1.62000000e-01  2.22243839e-01  7.59485506e-03  2.91497730e-01  6.46567862e-03  2.56029223e-01  6.64684843e-03  2.17932368e-01  1.12710284e-03
 1.63000000e-01  2.19412421e-01  7.79841094e-03  2.88848480e-01  6.63628475e-03  2.53209147e-01  6.53797608e-03  2.15446320e-01  1.12075247e-03
 1.64000000e-01  2.17350735e-01  9.09431446e-03  2.86881630e-01  7.79805090e-03  2.50610600e-01  7.06700002e-03  2.12983330e-01  1.11438704e-03
 1.65000000e-01  2.14486670e-01  8.67176729e-03  2.84182740e-01  7.43895489e-03  2.47733457e-01  8.05213400e-03  2.10543249e-01  1.10796121e-03
 1.66000000e-01  2.11354499e-01  8.18262218e-03  2.81250710e-01  6.99927413e-03  2.44579850e-01  7.86472977e-03  2.08125945e-01  1.10147189e-03
 1.67000000e-01  2.09582096e-01  8.55422471e-03  2.79518400e-01  7.31939542e-03  2.42811929e-01  8.81938903e-03  2.05731269e-01  1.09494787e-03
 1.68000000e-01  2.06898262e-01  7.47646265e-03  2.77010740e-01  6.38770647e-03  2.40270545e-01  7.77067047e-03  2.03359082e-01  1.08836758e-03
 1.69000000e-01  2.04881221e-01  8.18430425e-03  2.75107180e-01  7.01416561e-03  2.38081930e-01  7.45042118e-03  2.01009240e-01  1.08174594e-03
 1.70000000e-01  2.02347871e-01  8.10562404e-03  2.72716870e-01  6.93347179e-03  2.35492827e-01  8.00323816e-03  1.98681602e-01  1.07507517e-03
 1.71000000e-01  2.00426456e-01  1.04104653e-02  2.70859220e-01  8.95193481e-03  2.33356542e-01  9.59592157e-03  1.96376029e-01  1.06836106e-03
 1.72000000e-01  1.97494150e-01  9.14282850e-03  2.68082950e-01  7.82246565e-03  2.30454105e-01  9.43858576e-03  1.94092373e-01  1.06162251e-03
 1.73000000e-01  1.94483616e-01  9.22033031e-03  2.65245980e-01  7.89026652e-03  2.27763978e-01  9.32048173e-03  1.91830501e-01  1.05484726e-03
 1.74000000e-01  1.91828133e-01  1.07299275e-02  2.62745300e-01  9.24722873e-03  2.25219459e-01  1.00153680e-02  1.89590250e-01  1.04800147e-03
 1.75000000e-01  1.90236075e-01  1.06900630e-02  2.61192810e-01  9.22950054e-03  2.23533718e-01  1.01397019e-02  1.87371498e-01  1.04113903e-03
 1.76000000e-01  1.88043026e-01  9.88687029e-03  2.59073170e-01  8.52757594e-03  2.20715818e-01  9.51519906e-03  1.85174098e-01  1.03425211e-03
 1.77000000e-01  1.86576645e-01  9.08673066e-03  2.57611770e-01  7.83667009e-03  2.18661703e-01  8.74471535e-03  1.82997906e-01  1.02732020e-03
 1.78000000e-01  1.84667052e-01  9.72518233e-03  2.55754410e-01  8.34910788e-03  2.16808472e-01  9.61283180e-03  1.80842776e-01  1.02037448e-03
 1.79000000e-01  1.82843700e-01  1.08329412e-02  2.54003560e-01  9.36916522e-03  2.14836398e-01  1.00753403e-02  1.78708575e-01  1.01339879e-03
 1.80000000e-01  1.81960324e-01  1.16744723e-02  2.53092810e-01  1.01211514e-02  2.13356298e-01  1.08468518e-02  1.76595157e-01  1.00638999e-03
 1.81000000e-01  1.80094620e-01  1.18160195e-02  2.51269000e-01  1.02520555e-02  2.11223598e-01  1.05898911e-02  1.74502371e-01  9.99340831e-04
 1.82000000e-01  1.78799112e-01  1.18036549e-02  2.49939440e-01  1.01991440e-02  2.09453552e-01  1.08672673e-02  1.72430096e-01  9.92285951e-04
 1.83000000e-01  1.76059214e-01  1.11582010e-02  2.47344230e-01  9.58900619e-03  2.06602042e-01  9.89008764e-03  1.70378169e-01  9.85209417e-04
 1.84000000e-01  1.74163728e-01  1.10622952e-02  2.45500500e-01  9.48260507e-03  2.04491541e-01  9.66273523e-03  1.68346459e-01  9.78099882e-04
 1.85000000e-01  1.72901468e-01  1.06599805e-02  2.44226970e-01  9.10691225e-03  2.02519597e-01  9.38443087e-03  1.66334828e-01  9.70987162e-04
 1.86000000e-01  1.71594355e-01  1.16616449e-02  2.42929110e-01  1.00672800e-02  2.00639505e-01  9.01417100e-03  1.64343128e-01  9.63839367e-04
 1.87000000e-01  1.69658106e-01  1.15757626e-02  2.41054030e-01  9.95109957e-03  1.98639436e-01  8.30399589e-03  1.62371225e-01  9.56686040e-04
 1.88000000e-01  1.68462646e-01  1.43863048e-02  2.39827130e-01  1.24221230e-02  1.97030464e-01  9.30599782e-03  1.60418970e-01  9.49515813e-04
 1.89000000e-01  1.66797840e-01  1.55077534e-02  2.38199940e-01  1.34396116e-02  1.95123907e-01  9.18990959e-03  1.58486230e-01  9.42321645e-04
 1.90000000e-01  1.65129929e-01  1.73955330e-02  2.36574620e-01  1.51062697e-02  1.93403216e-01  1.02322150e-02  1.56572863e-01  9.35124433e-04
 1.91000000e-01  1.62696551e-01  1.62897227e-02  2.34280200e-01  1.41402845e-02  1.90836818e-01  9.18752664e-03  1.54678731e-01  9.27920921e-04
 1.92000000e-01  1.60001236e-01  1.40999127e-02  2.31753270e-01  1.22484617e-02  1.88387093e-01  8.61331922e-03  1.52803693e-01  9.20704018e-04
 1.93000000e-01  1.57539728e-01  1.39148974e-02  2.29410470e-01  1.20616689e-02  1.86116483e-01  8.99283064e-03  1.50947600e-01  9.13458989e-04
 1.94000000e-01  1.55264254e-01  1.34663857e-02  2.27252410e-01  1.16970083e-02  1.83955955e-01  8.41126415e-03  1.49110324e-01  9.06229640e-04
 1.95000000e-01  1.52367573e-01  1.08029376e-02  2.24530220e-01  9.31833655e-03  1.81337144e-01  7.79982172e-03  1.47291732e-01  8.98985558e-04
 1.96000000e-01  1.50014962e-01  9.88678187e-03  2.22276380e-01  8.52712982e-03  1.78706603e-01  7.29287274e-03  1.45491675e-01  8.91739122e-04
 1.97000000e-01  1.48549814e-01  9.88191512e-03  2.20819810e-01  8.52299696e-03  1.76787913e-01  7.73703241e-03  1.43710017e-01  8.84483443e-04
 1.98000000e-01  1.46625454e-01  9.89857531e-03  2.18924150e-01  8.49837926e-03  1.74561507e-01  7.32960556e-03  1.41946617e-01  8.77234474e-04
 1.99000000e-01  1.44486070e-01  9.26869785e-03  2.16855830e-01  7.88776996e-03  1.72252615e-01  7.69125707e-03  1.40201352e-01  8.69981544e-04
 2.00000000e-01  1.42918069e-01  9.75148748e-03  2.15322960e-01  8.33998330e-03  1.70357550e-01  7.45246515e-03  1.38474065e-01  8.62714148e-04
 2.01000000e-01  1.41474530e-01  9.76362071e-03  2.13856490e-01  8.35551460e-03  1.68896282e-01  8.27786784e-03  1.36764636e-01  8.55470395e-04
 2.02000000e-01  1.39497659e-01  9.59668643e-03  2.11972070e-01  8.26351981e-03  1.66872075e-01  7.45857024e-03  1.35072913e-01  8.48209938e-04
 2.03000000e-01  1.37412059e-01  7.52098567e-03  2.09953750e-01  6.40731384e-03  1.64759835e-01  6.80825409e-03  1.33398775e-01  8.40955813e-04
 2.04000000e-01  1.35858560e-01  7.56995334e-03  2.08446140e-01  6.44472666e-03  1.63159415e-01  6.62288879e-03  1.31742078e-01  8.33712224e-04
 2.05000000e-01  1.34387726e-01  7.48168668e-03  2.07039010e-01  6.43932330e-03  1.61438438e-01  7.29134045e-03  1.30102690e-01  8.26476075e-04
 2.06000000e-01  1.32698976e-01  8.34616965e-03  2.05392690e-01  7.18681995e-03  1.59729571e-01  7.62413166e-03  1.28480474e-01  8.19233546e-04
 2.07000000e-01  1.31940555e-01  1.09195732e-02  2.04569550e-01  9.42835273e-03  1.58579873e-01  8.99976258e-03  1.26875305e-01  8.12017670e-04
 2.08000000e-01  1.29712273e-01  1.01509702e-02  2.02440620e-01  8.73760942e-03  1.56487918e-01  9.41566397e-03  1.25287030e-01  8.04793091e-04
 2.09000000e-01  1.27509235e-01  7.73657229e-03  2.00310720e-01  6.54768415e-03  1.54337371e-01  8.39719097e-03  1.23715533e-01  7.97578402e-04
 2.10000000e-01  1.25165520e-01  5.38820123e-03  1.98080360e-01  4.43131790e-03  1.52107696e-01  7.64496629e-03  1.22160672e-01  7.90381128e-04
 2.11000000e-01  1.24015640e-01  5.76352956e-03  1.96912690e-01  4.83172987e-03  1.50609208e-01  8.70298005e-03  1.20622319e-01  7.83191236e-04
 2.12000000e-01  1.22968539e-01  5.93134585e-03  1.95824300e-01  5.00806144e-03  1.49132725e-01  9.36319949e-03  1.19100343e-01  7.76023179e-04
 2.13000000e-01  1.21797361e-01  6.46493881e-03  1.94630410e-01  5.46326332e-03  1.47543543e-01  9.67344531e-03  1.17594600e-01  7.68846281e-04
 2.14000000e-01  1.19575545e-01  5.52197968e-03  1.92538370e-01  4.64929584e-03  1.45293180e-01  9.40073374e-03  1.16104978e-01  7.61712793e-04
 2.15000000e-01  1.17923826e-01  6.51660925e-03  1.90957610e-01  5.49273860e-03  1.43357196e-01  9.92604364e-03  1.14631328e-01  7.54568229e-04
 2.16000000e-01  1.15766794e-01  5.93860927e-03  1.88871930e-01  5.01985490e-03  1.41407302e-01  1.08293607e-02  1.13173528e-01  7.47440580e-04
 2.17000000e-01  1.13786634e-01  5.56263024e-03  1.86927810e-01  4.74196049e-03  1.39580409e-01  1.09159770e-02  1.11731452e-01  7.40343702e-04
 2.18000000e-01  1.12613307e-01  5.27804876e-03  1.85709400e-01  4.50094932e-03  1.37804694e-01  1.05504655e-02  1.10304966e-01  7.33247759e-04
 2.19000000e-01  1.11716066e-01  4.50428480e-03  1.84761330e-01  3.81889083e-03  1.36810318e-01  9.78456252e-03  1.08893948e-01  7.26193245e-04
 2.20000000e-01  1.10253180e-01  5.09486261e-03  1.83321410e-01  4.32035773e-03  1.35491447e-01  8.99930419e-03  1.07498255e-01  7.19137316e-04
 2.21000000e-01  1.08537048e-01  5.91202135e-03  1.81654270e-01  5.01080789e-03  1.33680629e-01  9.39358413e-03  1.06117766e-01  7.12100395e-04
 2.22000000e-01  1.07799416e-01  4.66059417e-03  1.80795390e-01  3.90567933e-03  1.32678493e-01  9.06430266e-03  1.04752365e-01  7.05105649e-04
 2.23000000e-01  1.07153502e-01  3.88086046e-03  1.80073000e-01  3.20552804e-03  1.31753943e-01  9.85126801e-03  1.03401914e-01  6.98120738e-04
 2.24000000e-01  1.04329866e-01  6.90242701e-03  1.77373940e-01  5.84695330e-03  1.28992521e-01  9.06390455e-03  1.02066285e-01  6.91136615e-04
 2.25000000e-01  1.03438920e-01  4.97188675e-03  1.76414840e-01  4.13040557e-03  1.27731286e-01  9.35697097e-03  1.00745356e-01  6.84195454e-04
 2.26000000e-01  1.01862390e-01  5.29913345e-03  1.74815470e-01  4.36460594e-03  1.26048146e-01  8.98400857e-03  9.94390066e-02  6.77281391e-04
 2.27000000e-01  1.00703365e-01  5.06956783e-03  1.73628690e-01  4.17387608e-03  1.24627844e-01  7.89204668e-03  9.81471090e-02  6.70378952e-04
 2.28000000e-01  9.95961025e-02  5.28791440e-03  1.72505500e-01  4.39088781e-03  1.23186751e-01  7.37694352e-03  9.68695377e-02  6.63507419e-04
 2.29000000e-01  9.84795513e-02  5.62196968e-03  1.71327320e-01  4.62459559e-03  1.21763692e-01  6.67481419e-03  9.56061675e-02  6.56654555e-04
 2.30000000e-01  9.73398062e-02  5.28341190e-03  1.70164550e-01  4.40032950e-03  1.20507449e-01  7.08916862e-03  9.43568800e-02  6.49842368e-04
 2.31000000e-01  9.59812388e-02  6.00244154e-03  1.68810600e-01  5.04516107e-03  1.18924544e-01  7.43736967e-03  9.31215514e-02  6.43049405e-04
 2.32000000e-01  9.43616938e-02  5.57919921e-03  1.67189320e-01  4.63849712e-03  1.17427416e-01  7.49319669e-03  9.19000559e-02  6.36269975e-04
 2.33000000e-01  9.27315725e-02  6.03745402e-03  1.65565290e-01  5.01051312e-03  1.15949043e-01  7.70232763e-03  9.06922802e-02  6.29534844e-04
 2.34000000e-01  9.25140162e-02  5.15080485e-03  1.65219070e-01  4.20440229e-03  1.15242649e-01  7.66477750e-03  8.94980967e-02  6.22825891e-04
 2.35000000e-01  9.17686850e-02  4.50228936e-03  1.64411890e-01  3.68060903e-03  1.14278714e-01  7.64153295e-03  8.83173937e-02  6.16146397e-04
 2.36000000e-01  9.05371875e-02  4.76165436e-03  1.63167660e-01  3.88793469e-03  1.12721535e-01  7.89695540e-03  8.71500423e-02  6.09490611e-04
 2.37000000e-01  8.94195275e-02  3.90047106e-03  1.62031300e-01  3.13367902e-03  1.11522998e-01  8.30936564e-03  8.59959261e-02  6.02861804e-04
 2.38000000e-01  8.85213912e-02  3.94864042e-03  1.61054660e-01  3.19110163e-03  1.10295101e-01  7.45152629e-03  8.48549326e-02  5.96269018e-04
 2.39000000e-01  8.72297637e-02  4.36740009e-03  1.59738300e-01  3.53742454e-03  1.08820113e-01  7.50081158e-03  8.37269439e-02  5.89721041e-04
 2.40000000e-01  8.60974787e-02  4.47782647e-03  1.58571380e-01  3.63712171e-03  1.07496504e-01  7.60565477e-03  8.26118343e-02  5.83183126e-04
 2.41000000e-01  8.56370413e-02  4.54546889e-03  1.57997820e-01  3.69828735e-03  1.06626213e-01  7.63088165e-03  8.15094963e-02  5.76684545e-04
 2.42000000e-01  8.38567375e-02  5.38158169e-03  1.56271600e-01  4.39583121e-03  1.05388790e-01  7.56640563e-03  8.04198113e-02  5.70219603e-04
 2.43000000e-01  8.28132413e-02  5.77305977e-03  1.55159030e-01  4.66727357e-03  1.03890460e-01  7.55976041e-03  7.93426647e-02  5.63796898e-04
 2.44000000e-01  8.17054912e-02  6.51970742e-03  1.54038290e-01  5.35620502e-03  1.02266715e-01  8.86698393e-03  7.82779395e-02  5.57388288e-04
 2.45000000e-01  8.12538438e-02  5.88867428e-03  1.53480150e-01  4.82088668e-03  1.01519576e-01  8.35790631e-03  7.72255226e-02  5.51022172e-04
 2.46000000e-01  7.97615975e-02  6.75709611e-03  1.51963870e-01  5.52714359e-03  1.00160165e-01  8.07591413e-03  7.61853015e-02  5.44687409e-04
 2.47000000e-01  7.86113012e-02  6.90907511e-03  1.50794980e-01  5.66100470e-03  9.92617918e-02  7.80010359e-03  7.51571670e-02  5.38395176e-04
 2.48000000e-01  7.80664312e-02  6.17474075e-03  1.50138980e-01  4.98654843e-03  9.82787011e-02  7.26119015e-03  7.41410054e-02  5.32137198e-04
 2.49000000e-01  7.64209000e-02  5.90770957e-03  1.48544630e-01  4.82120527e-03  9.67945968e-02  7.39597468e-03  7.31366983e-02  5.25899977e-04
 2.50000000e-01  7.48106112e-02  6.39142538e-03  1.46947540e-01  5.23526356e-03  9.53750197e-02  7.25182594e-03  7.21441443e-02  5.19713566e-04
 2.51000000e-01  7.28867338e-02  8.03533584e-03  1.45060440e-01  6.68195961e-03  9.38266551e-02  7.49202393e-03  7.11632344e-02  5.13569696e-04
 2.52000000e-01  7.25464375e-02  7.22179577e-03  1.44626390e-01  5.96061970e-03  9.29296939e-02  7.96953076e-03  7.01938501e-02  5.07449641e-04
 2.53000000e-01  7.17269587e-02  6.79045679e-03  1.43748730e-01  5.56877772e-03  9.19399139e-02  7.98416996e-03  6.92358865e-02  5.01358998e-04
 2.54000000e-01  7.06219988e-02  7.28688590e-03  1.42568430e-01  5.94757676e-03  9.08019115e-02  7.99522018e-03  6.82892399e-02  4.95316329e-04
 2.55000000e-01  6.87505163e-02  8.49243251e-03  1.40752650e-01  7.02028774e-03  8.90539309e-02  8.48679648e-03  6.73537966e-02  4.89308392e-04
 2.56000000e-01  6.79017425e-02  7.43479570e-03  1.39867500e-01  6.07780340e-03  8.80519821e-02  9.05747218e-03  6.64294540e-02  4.83340448e-04
 2.57000000e-01  6.65601775e-02  7.62394476e-03  1.38558140e-01  6.26931324e-03  8.69884709e-02  8.35529202e-03  6.55161026e-02  4.77407309e-04
 2.58000000e-01  6.55891450e-02  8.19714108e-03  1.37518230e-01  6.76496707e-03  8.59167488e-02  8.30415337e-03  6.46136415e-02  4.71514160e-04
 2.59000000e-01  6.44999437e-02  8.75932734e-03  1.36386900e-01  7.28008638e-03  8.47562114e-02  8.25602568e-03  6.37219651e-02  4.65663490e-04
 2.60000000e-01  6.35859175e-02  8.87298539e-03  1.35381210e-01  7.40339130e-03  8.35748347e-02  7.95351269e-03  6.28409638e-02  4.59845115e-04
 2.61000000e-01  6.31087563e-02  7.15589482e-03  1.34785280e-01  5.84687808e-03  8.29502051e-02  8.19927932e-03  6.19705361e-02  4.54051659e-04
 2.62000000e-01  6.26091413e-02  6.05783839e-03  1.34177860e-01  4.84782440e-03  8.16705547e-02  8.35855864e-03  6.11105840e-02  4.48328060e-04
 2.63000000e-01  6.02675250e-02  9.44315227e-03  1.31918090e-01  7.79625654e-03  7.99604615e-02  8.12584896e-03  6.02609999e-02  4.42629276e-04
 2.64000000e-01  5.96197613e-02  9.14771224e-03  1.31170790e-01  7.50699596e-03  7.89654409e-02  7.74587212e-03  5.94216848e-02  4.36967803e-04
 2.65000000e-01  5.91247100e-02  8.68483557e-03  1.30564570e-01  7.06458034e-03  7.80365195e-02  8.16255913e-03  5.85925401e-02  4.31348504e-04
 2.66000000e-01  5.82065913e-02  8.80205341e-03  1.29587700e-01  7.19488141e-03  7.69558453e-02  7.90330906e-03  5.77734608e-02  4.25768839e-04
 2.67000000e-01  5.77447125e-02  9.13657298e-03  1.29035800e-01  7.51219301e-03  7.60963042e-02  8.04306015e-03  5.69643475e-02  4.20231143e-04
 2.68000000e-01  5.68832188e-02  8.86338731e-03  1.28134820e-01  7.25299777e-03  7.50253708e-02  7.69086368e-03  5.61651038e-02  4.14730554e-04
 2.69000000e-01  5.62280275e-02  9.22470446e-03  1.27350770e-01  7.57280758e-03  7.37522668e-02  8.17678118e-03  5.53756342e-02  4.09281239e-04
 2.70000000e-01  5.48770050e-02  1.06504212e-02  1.25959000e-01  8.85068854e-03  7.23816294e-02  7.62246171e-03  5.45958343e-02  4.03861750e-04
 2.71000000e-01  5.33657050e-02  1.23948110e-02  1.24449520e-01  1.04248850e-02  7.08153122e-02  8.63506272e-03  5.38256078e-02  3.98474546e-04
 2.72000000e-01  5.19730150e-02  1.34195823e-02  1.23001970e-01  1.13134637e-02  6.98476955e-02  8.60429401e-03  5.30648634e-02  3.93140535e-04
 2.73000000e-01  5.11812637e-02  1.29004979e-02  1.22116540e-01  1.08553543e-02  6.85070349e-02  9.06169488e-03  5.23135063e-02  3.87847871e-04
 2.74000000e-01  5.08060750e-02  1.22858278e-02  1.21618440e-01  1.03408640e-02  6.79580774e-02  8.56305958e-03  5.15714350e-02  3.82591849e-04
 2.75000000e-01  5.01191800e-02  1.09745288e-02  1.20870230e-01  9.12893606e-03  6.72516193e-02  7.69930680e-03  5.08385562e-02  3.77372444e-04
 2.76000000e-01  4.86676000e-02  1.16129447e-02  1.19392610e-01  9.74827243e-03  6.57145906e-02  9.13666606e-03  5.01147816e-02  3.72209870e-04
 2.77000000e-01  4.80964525e-02  1.10847897e-02  1.18733950e-01  9.27873821e-03  6.50840907e-02  8.76569082e-03  4.94000144e-02  3.67076877e-04
 2.78000000e-01  4.72013350e-02  1.13910916e-02  1.17759900e-01  9.54773744e-03  6.38617318e-02  9.67893188e-03  4.86941654e-02  3.61991308e-04
 2.79000000e-01  4.59222775e-02  1.16238346e-02  1.16484210e-01  9.79381974e-03  6.30667400e-02  9.23069662e-03  4.79971374e-02  3.56937475e-04
 2.80000000e-01  4.49062362e-02  1.31411541e-02  1.15429310e-01  1.11324911e-02  6.23841689e-02  9.28333546e-03  4.73088426e-02  3.51937280e-04
 2.81000000e-01  4.47463150e-02  1.26404027e-02  1.15122680e-01  1.06771567e-02  6.19918286e-02  8.59672024e-03  4.66291939e-02  3.46977316e-04
 2.82000000e-01  4.45320462e-02  1.08120022e-02  1.14747420e-01  9.03088478e-03  6.13877053e-02  7.57011712e-03  4.59580984e-02  3.42057437e-04
 2.83000000e-01  4.45317225e-02  8.81400330e-03  1.14570080e-01  7.29139029e-03  6.06697843e-02  7.70716452e-03  4.52954639e-02  3.37173225e-04
 2.84000000e-01  4.38590612e-02  8.83760933e-03  1.13844610e-01  7.34340474e-03  5.97492486e-02  8.18811576e-03  4.46412076e-02  3.32339503e-04
 2.85000000e-01  4.34025137e-02  8.20911114e-03  1.13271820e-01  6.77457644e-03  5.93216236e-02  7.59382587e-03  4.39952345e-02  3.27541140e-04
 2.86000000e-01  4.30781775e-02  7.41813213e-03  1.12790870e-01  6.03090413e-03  5.86372149e-02  6.93780487e-03  4.33574674e-02  3.22790666e-04
 2.87000000e-01  4.26798200e-02  8.23663186e-03  1.12245290e-01  6.74745065e-03  5.78878261e-02  7.05607455e-03  4.27278128e-02  3.18073211e-04
 2.88000000e-01  4.19474425e-02  8.38575677e-03  1.11413190e-01  6.84203080e-03  5.72261842e-02  6.75081005e-03  4.21061884e-02  3.13405262e-04
 2.89000000e-01  4.11942125e-02  8.60130782e-03  1.10559900e-01  7.03597118e-03  5.65678042e-02  6.55453543e-03  4.14925085e-02  3.08786450e-04
 2.90000000e-01  4.12669112e-02  6.73211899e-03  1.10481660e-01  5.42085687e-03  5.61520875e-02  6.21645459e-03  4.08866841e-02  3.04194068e-04
 2.91000000e-01  4.04411463e-02  7.86580061e-03  1.09537670e-01  6.39020541e-03  5.58159789e-02  6.03604854e-03  4.02886348e-02  2.99644374e-04
 2.92000000e-01  3.98262350e-02  7.72107189e-03  1.08742150e-01  6.24135203e-03  5.48838822e-02  6.35167813e-03  3.96982831e-02  2.95145157e-04
 2.93000000e-01  3.91151363e-02  8.16088687e-03  1.07937100e-01  6.64875468e-03  5.41223967e-02  6.56452095e-03  3.91155360e-02  2.90678104e-04
 2.94000000e-01  3.84941437e-02  8.55830719e-03  1.07208950e-01  7.01596055e-03  5.34048817e-02  6.54159061e-03  3.85403193e-02  2.86260964e-04
 2.95000000e-01  3.79881962e-02  8.75459848e-03  1.06543590e-01  7.14072252e-03  5.26081590e-02  6.56854568e-03  3.79725475e-02  2.81879626e-04
 2.96000000e-01  3.75954175e-02  8.23742349e-03  1.06026910e-01  6.71503027e-03  5.17965238e-02  6.66760083e-03  3.74121436e-02  2.77545649e-04
 2.97000000e-01  3.69481625e-02  7.78803057e-03  1.05260130e-01  6.29748436e-03  5.11281467e-02  6.43000107e-03  3.68590235e-02  2.73252877e-04
 2.98000000e-01  3.57372162e-02  9.18425183e-03  1.04034330e-01  7.59020852e-03  5.02392512e-02  6.70629228e-03  3.63131098e-02  2.68991521e-04
 2.99000000e-01  3.58781813e-02  8.03234122e-03  1.03995980e-01  6.61953462e-03  4.98958281e-02  6.51922336e-03  3.57743273e-02  2.64786256e-04
 3.00000000e-01  3.51307600e-02  8.94732718e-03  1.03183230e-01  7.44056755e-03  4.91264975e-02  6.60207073e-03  3.52425942e-02  2.60619539e-04
 3.01000000e-01  3.41622537e-02  1.04880602e-02  1.02153560e-01  8.76318355e-03  4.85928042e-02  6.63229909e-03  3.47178329e-02  2.56489310e-04
 3.02000000e-01  3.34062687e-02  1.13279114e-02  1.01248510e-01  9.43624480e-03  4.81529719e-02  6.31234430e-03  3.41999648e-02  2.52400984e-04
 3.03000000e-01  3.21577063e-02  1.17043896e-02  1.00001840e-01  9.72920629e-03  4.74278111e-02  6.24060317e-03  3.36889194e-02  2.48354310e-04
 3.04000000e-01  3.21421029e-02  1.03728386e-02  9.97991870e-02  8.51847022e-03  4.72946084e-02  6.33742275e-03  3.31846191e-02  2.44352665e-04
 3.05000000e-01  3.10284391e-02  1.23712962e-02  9.86402670e-02  1.02483562e-02  4.64759735e-02  6.36226304e-03  3.26869839e-02  2.40386603e-04
 3.06000000e-01  3.08657724e-02  1.29927811e-02  9.82798110e-02  1.08169246e-02  4.59819666e-02  6.15182447e-03  3.21959431e-02  2.36454189e-04
 3.07000000e-01  3.01964174e-02  1.30601840e-02  9.75244710e-02  1.08431688e-02  4.52469460e-02  6.47449801e-03  3.17114286e-02  2.32573209e-04
 3.08000000e-01  2.93819010e-02  1.28766963e-02  9.66009820e-02  1.06752878e-02  4.46151060e-02  6.38925868e-03  3.12333586e-02  2.28730700e-04
 3.09000000e-01  2.87803293e-02  1.31329403e-02  9.59008660e-02  1.08877049e-02  4.39643172e-02  6.15797211e-03  3.07616644e-02  2.24929968e-04
 3.10000000e-01  2.81112439e-02  1.43215810e-02  9.50744790e-02  1.19667550e-02  4.32524398e-02  6.59571177e-03  3.02962761e-02  2.21167219e-04
 3.11000000e-01  2.81096745e-02  1.30594774e-02  9.49127740e-02  1.08495368e-02  4.28623344e-02  6.00794066e-03  2.98371194e-02  2.17447412e-04
 3.12000000e-01  2.79607221e-02  1.24142942e-02  9.45854030e-02  1.02576468e-02  4.24070952e-02  5.58522595e-03  2.93841239e-02  2.13761602e-04
 3.13000000e-01  2.79120825e-02  1.15792182e-02  9.44197500e-02  9.48586400e-03  4.20883731e-02  5.20189985e-03  2.89372216e-02  2.10125012e-04
 3.14000000e-01  2.77583389e-02  1.24724251e-02  9.41364090e-02  1.02684192e-02  4.16937812e-02  5.04750734e-03  2.84963401e-02  2.06513412e-04
 3.15000000e-01  2.66967750e-02  1.40811493e-02  9.29891400e-02  1.16887139e-02  4.10462109e-02  5.96608839e-03  2.80614159e-02  2.02962173e-04
 3.16000000e-01  2.59374840e-02  1.55251030e-02  9.21668280e-02  1.29831052e-02  4.02947877e-02  6.53050408e-03  2.76323730e-02  1.99427124e-04
 3.17000000e-01  2.50771933e-02  1.64813989e-02  9.12223240e-02  1.38938618e-02  3.96740931e-02  6.82747277e-03  2.72091524e-02  1.95946610e-04
 3.18000000e-01  2.48166200e-02  1.53663297e-02  9.08029600e-02  1.29536563e-02  3.92459556e-02  6.05325621e-03  2.67916825e-02  1.92503541e-04
 3.19000000e-01  2.41926818e-02  1.57419979e-02  9.00234760e-02  1.32015662e-02  3.84281732e-02  6.38774694e-03  2.63798942e-02  1.89094385e-04
 3.20000000e-01  2.34750332e-02  1.56348840e-02  8.92209940e-02  1.30522848e-02  3.79182498e-02  6.33037849e-03  2.59737253e-02  1.85725443e-04
 3.21000000e-01  2.32693825e-02  1.47907676e-02  8.88186800e-02  1.23658355e-02  3.73378950e-02  6.66297166e-03  2.55731111e-02  1.82396379e-04
 3.22000000e-01  2.31778541e-02  1.49740016e-02  8.85520770e-02  1.25325920e-02  3.70871111e-02  6.39387849e-03  2.51779873e-02  1.79110047e-04
 3.23000000e-01  2.26634820e-02  1.52533554e-02  8.79002840e-02  1.27262063e-02  3.65970484e-02  6.08986769e-03  2.47882857e-02  1.75854967e-04
 3.24000000e-01  2.26754280e-02  1.48324591e-02  8.77696260e-02  1.23584969e-02  3.61777792e-02  5.80512522e-03  2.44039495e-02  1.72645125e-04
 3.25000000e-01  2.20318050e-02  1.41298944e-02  8.70222100e-02  1.17704181e-02  3.56355459e-02  5.78150698e-03  2.40249101e-02  1.69467583e-04
 3.26000000e-01  2.11314351e-02  1.53222022e-02  8.60708190e-02  1.28122154e-02  3.50310260e-02  5.95387374e-03  2.36511057e-02  1.66326791e-04
 3.27000000e-01  2.15431344e-02  1.43717757e-02  8.62350550e-02  1.19685817e-02  3.44464342e-02  5.98500480e-03  2.32824752e-02  1.63222462e-04
 3.28000000e-01  2.09501625e-02  1.50931789e-02  8.55443900e-02  1.27118764e-02  3.37227694e-02  6.70931643e-03  2.29189594e-02  1.60160392e-04
 3.29000000e-01  2.14148034e-02  1.25808774e-02  8.57962630e-02  1.04628221e-02  3.35387325e-02  5.78346809e-03  2.25604966e-02  1.57137131e-04
 3.30000000e-01  2.08216126e-02  1.28988133e-02  8.50925490e-02  1.07462600e-02  3.31622267e-02  5.77939242e-03  2.22070260e-02  1.54147836e-04
 3.31000000e-01  2.02419139e-02  1.32232461e-02  8.44482090e-02  1.10859790e-02  3.26577939e-02  5.74868788e-03  2.18584870e-02  1.51187803e-04
 3.32000000e-01  1.96405310e-02  1.45543648e-02  8.36745120e-02  1.23094838e-02  3.19046527e-02  6.46664862e-03  2.15148258e-02  1.48280457e-04
 3.33000000e-01  1.92209329e-02  1.46580677e-02  8.31945870e-02  1.23134595e-02  3.14638529e-02  6.63369945e-03  2.11759773e-02  1.45397331e-04
 3.34000000e-01  1.88746006e-02  1.36779048e-02  8.27788850e-02  1.14585919e-02  3.11568957e-02  6.10084557e-03  2.08418855e-02  1.42547089e-04
 3.35000000e-01  1.79867111e-02  1.42619711e-02  8.18095210e-02  1.19886108e-02  3.02648606e-02  6.68224300e-03  2.05124955e-02  1.39743864e-04
 3.36000000e-01  1.78718546e-02  1.29569673e-02  8.15399030e-02  1.08256839e-02  2.97248699e-02  6.87431897e-03  2.01877494e-02  1.36964256e-04
 3.37000000e-01  1.81932800e-02  1.14087689e-02  8.16788200e-02  9.52847083e-03  2.93700712e-02  6.50536918e-03  1.98675903e-02  1.34232271e-04
 3.38000000e-01  1.75275694e-02  1.18651278e-02  8.09052450e-02  9.94076328e-03  2.89876197e-02  6.22472136e-03  1.95519647e-02  1.31529062e-04
 3.39000000e-01  1.67782644e-02  1.34723792e-02  8.00680950e-02  1.13347402e-02  2.85801270e-02  6.49115580e-03  1.92408137e-02  1.28861407e-04
 3.40000000e-01  1.66482613e-02  1.32515623e-02  7.97831600e-02  1.11275463e-02  2.80500984e-02  6.80133898e-03  1.89340861e-02  1.26228979e-04
 3.41000000e-01  1.59371580e-02  1.40318727e-02  7.89879060e-02  1.17634571e-02  2.74385033e-02  7.48275471e-03  1.86317258e-02  1.23630067e-04
 3.42000000e-01  1.60367978e-02  1.28858865e-02  7.89255380e-02  1.07380664e-02  2.71912717e-02  6.96852913e-03  1.83336799e-02  1.21064371e-04
 3.43000000e-01  1.58325412e-02  1.24038919e-02  7.85672100e-02  1.02390773e-02  2.68889764e-02  6.65745130e-03  1.80398947e-02  1.18534287e-04
 3.44000000e-01  1.58462950e-02  1.13091315e-02  7.84296500e-02  9.23065577e-03  2.66047852e-02  6.14324775e-03  1.77503208e-02  1.16036789e-04
 3.45000000e-01  1.52966220e-02  1.15292744e-02  7.77027640e-02  9.41576459e-03  2.60590849e-02  6.46959714e-03  1.74649017e-02  1.13574220e-04
 3.46000000e-01  1.53007496e-02  1.02790129e-02  7.75362630e-02  8.34482761e-03  2.58084468e-02  5.95644553e-03  1.71835866e-02  1.11143592e-04
 3.47000000e-01  1.56755165e-02  8.16020639e-03  7.76946780e-02  6.50872530e-03  2.54787676e-02  5.36913357e-03  1.69063290e-02  1.08751152e-04
 3.48000000e-01  1.50603023e-02  8.78382473e-03  7.69073720e-02  7.07154982e-03  2.48820749e-02  5.89034411e-03  1.66330726e-02  1.06384789e-04
 3.49000000e-01  1.48046536e-02  1.06299011e-02  7.64803810e-02  8.73218141e-03  2.47059310e-02  6.01502178e-03  1.63637720e-02  1.04057188e-04
 3.50000000e-01  1.41441229e-02  1.14901336e-02  7.56987170e-02  9.55427439e-03  2.42545538e-02  6.43481000e-03  1.60983745e-02  1.01755137e-04
 3.51000000e-01  1.37114999e-02  1.25744952e-02  7.51138810e-02  1.04228773e-02  2.40686665e-02  6.01887968e-03  1.58368331e-02  9.94873215e-05
 3.52000000e-01  1.32733987e-02  1.36553328e-02  7.45182700e-02  1.14194182e-02  2.37816414e-02  6.09061370e-03  1.55790988e-02  9.72533631e-05
 3.53000000e-01  1.25628894e-02  1.47427010e-02  7.36391950e-02  1.22909422e-02  2.34004042e-02  6.08740965e-03  1.53251228e-02  9.50479206e-05
 3.54000000e-01  1.24732744e-02  1.42055700e-02  7.33703650e-02  1.18367464e-02  2.32059180e-02  6.01776481e-03  1.50748572e-02  9.28769029e-05
 3.55000000e-01  1.24446455e-02  1.42187471e-02  7.32225660e-02  1.18241247e-02  2.31046374e-02  5.51841414e-03  1.48282592e-02  9.07362610e-05
 3.56000000e-01  1.19841276e-02  1.40332421e-02  7.26515690e-02  1.16980222e-02  2.26709479e-02  4.98373308e-03  1.45852770e-02  8.86232510e-05
 3.57000000e-01  1.22333741e-02  1.32440496e-02  7.26842170e-02  1.10505797e-02  2.25430166e-02  4.50492464e-03  1.43458686e-02  8.65496574e-05
 3.58000000e-01  1.13178720e-02  1.56249215e-02  7.17117340e-02  1.31560361e-02  2.19421353e-02  5.39315361e-03  1.41099831e-02  8.44958624e-05
 3.59000000e-01  1.11315522e-02  1.57286355e-02  7.13721220e-02  1.32227064e-02  2.15677031e-02  5.54374655e-03  1.38775810e-02  8.24783639e-05
 3.60000000e-01  1.13396826e-02  1.54864598e-02  7.13776790e-02  1.30008178e-02  2.15558575e-02  5.02838808e-03  1.36486157e-02  8.04873095e-05
 3.61000000e-01  1.12851949e-02  1.52584490e-02  7.11361210e-02  1.27646386e-02  2.12626818e-02  4.94892183e-03  1.34230414e-02  7.85305933e-05
 3.62000000e-01  1.13165405e-02  1.44021248e-02  7.10064160e-02  1.19606197e-02  2.10543396e-02  4.42556824e-03  1.32008174e-02  7.65997210e-05
 3.63000000e-01  1.02567672e-02  1.64084164e-02  6.98600720e-02  1.36954791e-02  2.08352519e-02  4.04931538e-03  1.29818975e-02  7.58131358e-05
 3.64000000e-01  9.87001437e-03  1.68077769e-02  6.93881950e-02  1.40429657e-02  2.04270518e-02  4.15088535e-03  1.27662407e-02  7.50887887e-05
 3.65000000e-01  1.00227819e-02  1.56850869e-02  6.93302650e-02  1.30179062e-02  2.00887691e-02  4.02457683e-03  1.25538030e-02  7.43679318e-05
 3.66000000e-01  9.79040850e-03  1.51919340e-02  6.89338320e-02  1.25861173e-02  1.95909766e-02  4.12923448e-03  1.23445455e-02  7.43415147e-05
 3.67000000e-01  9.72178525e-03  1.44909430e-02  6.86964080e-02  1.20292490e-02  1.94119857e-02  3.67998478e-03  1.21384238e-02  7.43623512e-05
 3.68000000e-01  9.48911537e-03  1.39662628e-02  6.82937570e-02  1.15211841e-02  1.90480110e-02  3.75864463e-03  1.19353986e-02  7.43678297e-05
 3.69000000e-01  9.07302725e-03  1.45082143e-02  6.78020820e-02  1.20028633e-02  1.87273860e-02  4.06816114e-03  1.17354279e-02  7.43615150e-05
 3.70000000e-01  8.61451975e-03  1.55732816e-02  6.71878720e-02  1.29696199e-02  1.85067186e-02  4.02701977e-03  1.15384731e-02  7.43457918e-05
 3.71000000e-01  8.19390200e-03  1.66527024e-02  6.66309940e-02  1.39381695e-02  1.81454706e-02  4.54480683e-03  1.13444930e-02  7.43176167e-05
 3.72000000e-01  7.90913638e-03  1.61399439e-02  6.61744190e-02  1.35154756e-02  1.79012107e-02  4.12221853e-03  1.11534510e-02  7.42804238e-05
 3.73000000e-01  7.41340462e-03  1.59873912e-02  6.55280530e-02  1.33764657e-02  1.77436280e-02  3.93055800e-03  1.09653045e-02  7.42322630e-05
 3.74000000e-01  7.17839787e-03  1.43768788e-02  6.52027370e-02  1.19631262e-02  1.73216426e-02  4.00174425e-03  1.07800189e-02  7.41723199e-05
 3.75000000e-01  7.59278875e-03  1.31357905e-02  6.53931500e-02  1.08739126e-02  1.73340510e-02  3.78340959e-03  1.05975516e-02  7.41059826e-05
 3.76000000e-01  8.13828325e-03  1.22240001e-02  6.56529240e-02  1.00477985e-02  1.72755500e-02  3.51618384e-03  1.04178705e-02  7.40231328e-05
 3.77000000e-01  7.06702225e-03  1.43043568e-02  6.45332320e-02  1.19220748e-02  1.68880552e-02  3.86599553e-03  1.02409340e-02  7.39383376e-05
 3.78000000e-01  6.94639388e-03  1.46349691e-02  6.42548690e-02  1.22027719e-02  1.65465224e-02  4.02632318e-03  1.00667069e-02  7.38385094e-05
 3.79000000e-01  7.29223263e-03  1.44495064e-02  6.44057190e-02  1.20140898e-02  1.64900397e-02  3.96999855e-03  9.89515377e-03  7.37306737e-05
 3.80000000e-01  7.46200513e-03  1.39175975e-02  6.43358390e-02  1.15616725e-02  1.62340549e-02  3.62579952e-03  9.72623744e-03  7.36136961e-05
 3.81000000e-01  7.30086500e-03  1.38362632e-02  6.40761400e-02  1.14377956e-02  1.57491323e-02  4.14785974e-03  9.55992247e-03  7.34882562e-05
 3.82000000e-01  6.71653012e-03  1.48587431e-02  6.33146290e-02  1.22987192e-02  1.55036801e-02  3.92856184e-03  9.39617418e-03  7.33537511e-05
 3.83000000e-01  7.02194562e-03  1.33234371e-02  6.34144950e-02  1.09241838e-02  1.50399928e-02  4.52889852e-03  9.23495755e-03  7.32105644e-05
 3.84000000e-01  7.02714475e-03  1.23877186e-02  6.32572820e-02  1.01984578e-02  1.49746262e-02  3.98890030e-03  9.07623828e-03  7.30589765e-05
 3.85000000e-01  7.03768987e-03  1.10961306e-02  6.31184410e-02  9.01673301e-03  1.46651275e-02  3.98006428e-03  8.91998250e-03  7.28986937e-05
 3.86000000e-01  7.22278637e-03  1.01388819e-02  6.30782290e-02  8.22472618e-03  1.43710537e-02  4.25401147e-03  8.76615632e-03  7.27306567e-05
 3.87000000e-01  6.80871975e-03  1.13777686e-02  6.24814920e-02  9.36043505e-03  1.41907234e-02  4.04131949e-03  8.61472688e-03  7.25545693e-05
 3.88000000e-01  6.19813625e-03  1.25885515e-02  6.17187100e-02  1.03666485e-02  1.38061406e-02  4.42849184e-03  8.46566114e-03  7.23707015e-05
 3.89000000e-01  6.51742287e-03  1.11761635e-02  6.18260170e-02  9.19926893e-03  1.36220747e-02  4.19472864e-03  8.31892672e-03  7.21792272e-05
 3.90000000e-01  6.23354875e-03  1.06153302e-02  6.13793900e-02  8.69764168e-03  1.34802066e-02  3.71580715e-03  8.17449149e-03  7.19802275e-05
 3.91000000e-01  5.81606663e-03  1.07378918e-02  6.07733870e-02  8.77719672e-03  1.33411461e-02  3.44462141e-03  8.03232389e-03  7.17736947e-05
 3.92000000e-01  6.14012487e-03  1.02336483e-02  6.08797510e-02  8.33056773e-03  1.31289717e-02  3.44970147e-03  7.89239217e-03  7.15603373e-05
 3.93000000e-01  5.82453575e-03  9.66995819e-03  6.04560340e-02  7.80466553e-03  1.27442679e-02  3.76700648e-03  7.75466584e-03  7.13400505e-05
 3.94000000e-01  6.20028625e-03  8.76509176e-03  6.06280300e-02  7.02031499e-03  1.26758021e-02  3.61424566e-03  7.61911403e-03  7.11127337e-05
 3.95000000e-01  6.15395525e-03  8.70514168e-03  6.04326880e-02  6.88173900e-03  1.25368820e-02  3.20421277e-03  7.48570659e-03  7.08784689e-05
 3.96000000e-01  6.23925875e-03  9.41432299e-03  6.03485000e-02  7.44649176e-03  1.22811647e-02  3.48590428e-03  7.35441338e-03  7.06381991e-05
 3.97000000e-01  5.82528138e-03  9.48014192e-03  5.98073890e-02  7.44090272e-03  1.20771540e-02  3.44305306e-03  7.22520502e-03  7.03913878e-05
 3.98000000e-01  6.09366075e-03  8.73695248e-03  5.98692340e-02  6.85731158e-03  1.20536568e-02  3.16129989e-03  7.09805231e-03  7.01381974e-05
 3.99000000e-01  5.89650338e-03  8.48946675e-03  5.95363330e-02  6.56536609e-03  1.17961517e-02  3.07507545e-03  6.97292628e-03  6.98788715e-05
 4.00000000e-01  6.54183425e-03  7.30212883e-03  5.99637660e-02  5.46984034e-03  1.17456667e-02  2.55207180e-03  6.84979850e-03  6.96137329e-05
 4.01000000e-01  6.43760337e-03  7.50238644e-03  5.97035230e-02  5.62851765e-03  1.15361197e-02  2.93110622e-03  6.72864061e-03  6.93431775e-05
 4.02000000e-01  6.22499075e-03  7.84249672e-03  5.93246140e-02  5.84599573e-03  1.13730734e-02  3.02201762e-03  6.60942488e-03  6.90667750e-05
 4.03000000e-01  5.92284025e-03  8.35525215e-03  5.88624980e-02  6.27647790e-03  1.12418254e-02  2.91653374e-03  6.49212379e-03  6.87851657e-05
 4.04000000e-01  5.55790362e-03  8.95572704e-03  5.83173110e-02  6.85201645e-03  1.11095621e-02  2.88967634e-03  6.37671011e-03  6.84977664e-05
 4.05000000e-01  5.39386188e-03  8.15633222e-03  5.79563250e-02  6.10344538e-03  1.08820142e-02  2.99742110e-03  6.26315709e-03  6.82054509e-05
 4.06000000e-01  6.01556063e-03  6.54191310e-03  5.83301750e-02  4.72057082e-03  1.08382933e-02  2.55412047e-03  6.15143800e-03  6.79081171e-05
 4.07000000e-01  5.92233375e-03  6.01253431e-03  5.80961800e-02  4.26774932e-03  1.06413209e-02  2.21958229e-03  6.04152671e-03  6.76055933e-05
 4.08000000e-01  6.43820600e-03  5.91551709e-03  5.83416920e-02  4.24989887e-03  1.06034025e-02  2.00030319e-03  5.93339728e-03  6.72986456e-05
 4.09000000e-01  6.17080400e-03  5.95011675e-03  5.78748680e-02  4.23258094e-03  1.05702721e-02  2.07732565e-03  5.82702421e-03  6.69868653e-05
 4.10000000e-01  6.32611225e-03  6.13386438e-03  5.77944920e-02  4.28846704e-03  1.03751114e-02  2.26755993e-03  5.72238214e-03  6.66705450e-05
 4.11000000e-01  6.29470975e-03  5.51592748e-03  5.76204720e-02  3.86685227e-03  1.02528391e-02  2.42909682e-03  5.61944620e-03  6.63498956e-05
 4.12000000e-01  6.47487725e-03  5.55469530e-03  5.76201920e-02  3.88472616e-03  1.00938867e-02  2.38387810e-03  5.51819132e-03  6.60254942e-05
 4.13000000e-01  7.13252200e-03  5.11310691e-03  5.80233540e-02  3.54036171e-03  9.89042412e-03  2.65324236e-03  5.41859382e-03  6.56963509e-05
 4.14000000e-01  6.95037938e-03  5.05751129e-03  5.77500550e-02  3.50843805e-03  9.71161196e-03  2.59653198e-03  5.32062895e-03  6.53638548e-05
 4.15000000e-01  6.86020713e-03  4.53654315e-03  5.74730330e-02  3.02514062e-03  9.51406252e-03  2.61025766e-03  5.22427343e-03  6.50269549e-05
 4.16000000e-01  6.46541938e-03  4.89037270e-03  5.69358550e-02  3.24743142e-03  9.33298455e-03  2.63845028e-03  5.12950368e-03  6.46865112e-05
 4.17000000e-01  6.50177550e-03  4.97288500e-03  5.68017560e-02  3.29762050e-03  9.16774846e-03  2.56375726e-03  5.03629642e-03  6.43422125e-05
 4.18000000e-01  6.02400700e-03  6.06407272e-03  5.61810140e-02  4.20541557e-03  9.12200897e-03  2.50299108e-03  4.94462879e-03  6.39948242e-05
 4.19000000e-01  6.25607425e-03  5.84076225e-03  5.62323360e-02  4.05664311e-03  9.01264356e-03  2.28492386e-03  4.85447819e-03  6.36440347e-05
 4.20000000e-01  7.10971237e-03  6.45555099e-03  5.68762210e-02  4.58457435e-03  9.07523658e-03  2.18052933e-03  4.76582218e-03  6.32904485e-05
 4.21000000e-01  7.20339375e-03  5.97372237e-03  5.67674800e-02  4.11187161e-03  8.92357879e-03  2.13995758e-03  4.67863900e-03  6.29332764e-05
 4.22000000e-01  6.70071650e-03  5.55293088e-03  5.61605880e-02  3.64255512e-03  8.77928333e-03  1.98941586e-03  4.59290681e-03  6.25729176e-05
 4.23000000e-01  5.95186150e-03  5.39001103e-03  5.53635280e-02  3.45901781e-03  8.57578588e-03  2.06627410e-03  4.50860392e-03  6.22100293e-05
 4.24000000e-01  5.55792112e-03  6.04008264e-03  5.48668510e-02  4.00599254e-03  8.38433325e-03  2.27511002e-03  4.42570927e-03  6.18442448e-05
 4.25000000e-01  4.81586063e-03  5.41566571e-03  5.40518350e-02  3.47549330e-03  8.18422933e-03  2.50534085e-03  4.34420179e-03  6.14758083e-05
 4.26000000e-01  4.69389950e-03  6.19159733e-03  5.37351040e-02  4.10331032e-03  8.01291200e-03  2.41455550e-03  4.26406107e-03  6.11049604e-05
 4.27000000e-01  4.61112812e-03  5.57253175e-03  5.35064050e-02  3.67486845e-03  7.92979510e-03  2.22190910e-03  4.18526634e-03  6.07316051e-05
 4.28000000e-01  5.31844837e-03  5.89562099e-03  5.39890430e-02  3.92574506e-03  7.75846540e-03  2.23075217e-03  4.10779773e-03  6.03561084e-05
 4.29000000e-01  5.50193350e-03  6.04613675e-03  5.39467520e-02  4.08310522e-03  7.65897180e-03  2.23212615e-03  4.03163528e-03  5.99780552e-05
 4.30000000e-01  5.81094525e-03  6.09790296e-03  5.40566580e-02  4.16705081e-03  7.61664085e-03  2.03452239e-03  3.95675917e-03  5.95981876e-05
 4.31000000e-01  5.60799788e-03  6.28421039e-03  5.36717370e-02  4.34985941e-03  7.48228431e-03  2.01834438e-03  3.88315031e-03  5.92161589e-05
 4.32000000e-01  5.40675838e-03  7.21698929e-03  5.33643830e-02  5.14565840e-03  7.29737599e-03  2.10042474e-03  3.81078939e-03  5.88320689e-05
 4.33000000e-01  4.65578788e-03  6.35599851e-03  5.24909070e-02  4.24527896e-03  7.12713503e-03  2.28805785e-03  3.73965755e-03  5.84463259e-05
 4.34000000e-01  4.27825187e-03  6.58698403e-03  5.19497850e-02  4.43744158e-03  6.92188595e-03  2.32179378e-03  3.66973606e-03  5.80590187e-05
 4.35000000e-01  4.25438812e-03  7.11111652e-03  5.17998850e-02  4.80100519e-03  6.69508608e-03  2.28892246e-03  3.60100657e-03  5.76701148e-05
 4.36000000e-01  4.35388400e-03  6.48176251e-03  5.17253080e-02  4.26210635e-03  6.66512459e-03  2.22873918e-03  3.53345117e-03  5.72795265e-05
 4.37000000e-01  3.92427225e-03  6.16460187e-03  5.11880920e-02  3.96671578e-03  6.62114178e-03  2.13020578e-03  3.46705159e-03  5.68876419e-05
 4.38000000e-01  3.67616375e-03  5.84581702e-03  5.08310200e-02  3.66339355e-03  6.45507460e-03  2.16638513e-03  3.40179040e-03  5.64943702e-05
 4.39000000e-01  3.61557600e-03  5.55277946e-03  5.06114120e-02  3.49758522e-03  6.31055275e-03  2.29023305e-03  3.33765003e-03  5.60997981e-05
 4.40000000e-01  3.70469712e-03  5.34745234e-03  5.05562530e-02  3.31465629e-03  6.24712131e-03  2.30887529e-03  3.27461324e-03  5.57042425e-05
 4.41000000e-01  3.64602862e-03  5.00316697e-03  5.02856210e-02  3.01432264e-03  6.18176548e-03  2.31841658e-03  3.21266327e-03  5.53073259e-05
 4.42000000e-01  3.39227050e-03  5.62243996e-03  4.98250260e-02  3.60984312e-03  5.98966897e-03  2.36043858e-03  3.15178297e-03  5.49096448e-05
 4.43000000e-01  3.53477875e-03  6.48733536e-03  4.97229200e-02  4.36264194e-03  5.92336867e-03  2.27636153e-03  3.09195601e-03  5.45114991e-05
 4.44000000e-01  3.52194562e-03  6.42744650e-03  4.95092350e-02  4.21404965e-03  5.83116279e-03  2.57620663e-03  3.03316624e-03  5.41118454e-05
 4.45000000e-01  3.40824475e-03  6.90162076e-03  4.92566320e-02  4.63061375e-03  5.79792804e-03  2.40678840e-03  2.97539719e-03  5.37119881e-05
 4.46000000e-01  3.39370325e-03  6.98253333e-03  4.90982840e-02  4.73179798e-03  5.62432323e-03  2.39073359e-03  2.91863336e-03  5.33112279e-05
 4.47000000e-01  2.53617050e-03  7.51926532e-03  4.81516760e-02  5.18652543e-03  5.42891539e-03  2.54194049e-03  2.86285881e-03  5.29100217e-05
 4.48000000e-01  2.28656625e-03  6.57358806e-03  4.77242200e-02  4.32737818e-03  5.28994493e-03  2.42775412e-03  2.80805822e-03  5.25082262e-05
 4.49000000e-01  2.35129200e-03  6.27261988e-03  4.75901140e-02  4.12579555e-03  5.22181965e-03  2.27383499e-03  2.75421626e-03  5.21062326e-05
 4.50000000e-01  1.97913325e-03  6.00158985e-03  4.71273340e-02  3.92898645e-03  5.01196869e-03  2.49156112e-03  2.70131804e-03  5.17038434e-05
 4.51000000e-01  2.03436525e-03  5.97489821e-03  4.70008980e-02  3.85356141e-03  5.06606669e-03  1.91663333e-03  2.64934841e-03  5.13013858e-05
 4.52000000e-01  2.10467100e-03  6.02770798e-03  4.68905420e-02  3.88216299e-03  5.01111787e-03  1.88076245e-03  2.59829317e-03  5.08986165e-05
 4.53000000e-01  1.53286675e-03  6.28678476e-03  4.62190860e-02  4.05605611e-03  4.79041069e-03  2.01832307e-03  2.54813747e-03  5.04958045e-05
 4.54000000e-01  1.69303288e-03  6.43033854e-03  4.61150770e-02  4.15299922e-03  4.72451669e-03  1.91488115e-03  2.49886738e-03  5.00929138e-05
 4.55000000e-01  1.89895875e-03  5.81385574e-03  4.62175700e-02  3.53890385e-03  4.50636158e-03  2.26912983e-03  2.45046875e-03  4.96899571e-05
 4.56000000e-01  1.19552125e-03  6.62058077e-03  4.54721800e-02  4.29726870e-03  4.40242274e-03  2.38806848e-03  2.40292770e-03  4.92872460e-05
 4.57000000e-01  7.85249750e-04  7.83038607e-03  4.48930020e-02  5.41160199e-03  4.09178409e-03  3.10540856e-03  2.35623067e-03  4.88846898e-05
 4.58000000e-01  1.50050350e-03  6.43697540e-03  4.53812920e-02  4.12925355e-03  4.09390253e-03  2.54237867e-03  2.31036415e-03  4.84822984e-05
 4.59000000e-01  1.37780662e-03  6.04863730e-03  4.50927270e-02  3.84235366e-03  4.04284532e-03  2.58188327e-03  2.26531477e-03  4.80803227e-05
 4.60000000e-01  1.44596550e-03  6.48872399e-03  4.50186160e-02  4.27358336e-03  3.87053376e-03  2.76713909e-03  2.22106954e-03  4.76789114e-05
 4.61000000e-01  1.27575675e-03  6.40426708e-03  4.48057160e-02  4.26086283e-03  3.66161645e-03  2.88521447e-03  2.17761555e-03  4.72778303e-05
 4.62000000e-01  1.41720500e-03  6.70201666e-03  4.47533300e-02  4.46488467e-03  3.60640621e-03  2.75123338e-03  2.13494005e-03  4.68770883e-05
 4.63000000e-01  1.06074875e-03  5.74353412e-03  4.42194500e-02  3.72247537e-03  3.54502275e-03  2.73376167e-03  2.09303061e-03  4.64769283e-05
 4.64000000e-01  8.12176375e-04  6.66536877e-03  4.38573890e-02  4.48831885e-03  3.46877906e-03  2.73456257e-03  2.05187460e-03  4.60774887e-05
 4.65000000e-01  9.73405750e-04  6.88886208e-03  4.38376840e-02  4.64346303e-03  3.40989470e-03  2.58344913e-03  2.01146002e-03  4.56787270e-05
 4.66000000e-01  7.63753625e-04  6.52470793e-03  4.34434910e-02  4.29819984e-03  3.25441540e-03  2.72066726e-03  1.97177481e-03  4.52807805e-05
 4.67000000e-01  1.03286775e-03  7.48787857e-03  4.35836280e-02  5.15893985e-03  3.21576853e-03  2.55182647e-03  1.93280709e-03  4.48836044e-05
 4.68000000e-01  1.18903237e-03  7.33552337e-03  4.35537910e-02  5.05354586e-03  3.14153622e-03  2.57861570e-03  1.89454519e-03  4.44871124e-05
 4.69000000e-01  2.05721237e-03  7.43046913e-03  4.41304310e-02  5.10367577e-03  3.13401816e-03  2.49641166e-03  1.85697765e-03  4.40914848e-05
 4.70000000e-01  2.20265138e-03  6.77397542e-03  4.41005190e-02  4.51968058e-03  3.08484037e-03  2.66786686e-03  1.82009296e-03  4.36971094e-05
 4.71000000e-01  2.04991112e-03  6.56413654e-03  4.37381710e-02  4.34256661e-03  3.05218209e-03  2.88792623e-03  1.78387999e-03  4.33037202e-05
 4.72000000e-01  2.22614913e-03  5.94372088e-03  4.37102470e-02  3.79039013e-03  2.85096492e-03  3.09283285e-03  1.74832776e-03  4.29111896e-05
 4.73000000e-01  2.04668162e-03  6.68872421e-03  4.33556170e-02  4.38468057e-03  2.73828204e-03  3.25587312e-03  1.71342548e-03  4.25198568e-05
 4.74000000e-01  1.73752987e-03  6.08159559e-03  4.29305810e-02  3.87496419e-03  2.64559607e-03  3.42870611e-03  1.67916227e-03  4.21295893e-05
 4.75000000e-01  1.77171237e-03  5.97129693e-03  4.27606710e-02  3.78103967e-03  2.55345587e-03  3.33112099e-03  1.64552762e-03  4.17405093e-05
 4.76000000e-01  1.29439675e-03  6.33738843e-03  4.21498760e-02  4.09320783e-03  2.49864478e-03  3.38016513e-03  1.61251116e-03  4.13526535e-05
 4.77000000e-01  5.60298125e-04  6.54478289e-03  4.13647150e-02  4.31015492e-03  2.36040372e-03  3.50727943e-03  1.58010261e-03  4.09660969e-05
 4.78000000e-01  2.19018375e-04  7.08406635e-03  4.09126030e-02  4.68892428e-03  2.28393941e-03  3.61422495e-03  1.54829182e-03  4.05809523e-05
 4.79000000e-01  5.62902125e-04  6.88302268e-03  4.10277730e-02  4.54824425e-03  2.19698248e-03  3.75502367e-03  1.51706896e-03  4.01970538e-05
 4.80000000e-01  7.17289750e-04  7.01694061e-03  4.09618120e-02  4.64065038e-03  2.19298693e-03  3.44093473e-03  1.48642406e-03  3.98147083e-05
 4.81000000e-01  1.11408175e-03  7.94426902e-03  4.11025560e-02  5.43227362e-03  2.21078922e-03  3.26291595e-03  1.45634759e-03  3.94336343e-05
 4.82000000e-01  1.43721600e-03  8.01829026e-03  4.12109620e-02  5.52771255e-03  2.10233995e-03  3.47534337e-03  1.42682990e-03  3.90541329e-05
 4.83000000e-01  1.46956250e-03  8.91391585e-03  4.11360800e-02  6.32643911e-03  2.10824523e-03  3.19356654e-03  1.39786168e-03  3.86763071e-05
 4.84000000e-01  1.59688638e-03  8.48701044e-03  4.11075490e-02  5.94737154e-03  2.08228902e-03  3.13941867e-03  1.36943371e-03  3.82997297e-05
 4.85000000e-01  1.83520513e-03  8.77998610e-03  4.11617590e-02  6.18042368e-03  2.11993394e-03  2.85172131e-03  1.34153673e-03  3.79250659e-05
 4.86000000e-01  1.58208775e-03  8.44283194e-03  4.06907480e-02  5.91370535e-03  2.08482045e-03  2.68552357e-03  1.31416201e-03  3.75518206e-05
 4.87000000e-01  1.24659388e-03  9.02173203e-03  4.02653690e-02  6.37641391e-03  1.91498368e-03  2.68963256e-03  1.28730052e-03  3.71802040e-05
 4.88000000e-01  1.51444337e-03  8.65287819e-03  4.04118430e-02  6.03002246e-03  1.84985940e-03  2.69801791e-03  1.26094362e-03  3.68104217e-05
 4.89000000e-01  9.75511625e-04  9.26881954e-03  3.97005870e-02  6.63443308e-03  1.83654081e-03  2.71652565e-03  1.23508267e-03  3.64423130e-05
 4.90000000e-01  1.62644875e-03  9.45908335e-03  4.01101700e-02  6.77076224e-03  1.84882512e-03  2.80696137e-03  1.20970930e-03  3.60760438e-05
 4.91000000e-01  1.32174688e-03  9.41116703e-03  3.97092350e-02  6.74221815e-03  1.83634876e-03  2.60164227e-03  1.18481519e-03  3.57113878e-05
 4.92000000e-01  1.38051800e-03  1.01177194e-02  3.96387360e-02  7.25683341e-03  1.83171788e-03  2.44905935e-03  1.16039203e-03  3.53486453e-05
 4.93000000e-01  9.40484875e-04  1.04394434e-02  3.90342610e-02  7.53515712e-03  1.81375868e-03  2.57360656e-03  1.13643196e-03  3.49876644e-05
 4.94000000e-01  9.00861875e-04  1.03586563e-02  3.88745150e-02  7.40770105e-03  1.77377882e-03  2.62291014e-03  1.11292680e-03  3.46286318e-05
 4.95000000e-01  9.50989000e-04  9.87818006e-03  3.87321180e-02  7.02290996e-03  1.65603268e-03  2.90662728e-03  1.08986883e-03  3.42715977e-05
 4.96000000e-01  1.17368000e-04  9.86506907e-03  3.78313360e-02  7.07976437e-03  1.56935114e-03  3.01282556e-03  1.06725033e-03  3.39163761e-05
 4.97000000e-01 -3.65937000e-04  9.86138135e-03  3.73140360e-02  7.09445263e-03  1.57339311e-03  2.86895333e-03  1.04506373e-03  3.35630522e-05
 4.98000000e-01  8.29143750e-05  1.00406227e-02  3.76118150e-02  7.22325116e-03  1.55825471e-03  2.72334661e-03  1.02330150e-03  3.32118037e-05
 4.99000000e-01  2.00456500e-04  9.93911682e-03  3.75791180e-02  7.18319404e-03  1.49883320e-03  2.75015859e-03  1.00195631e-03  3.28624816e-05
 5.00000000e-01  5.00187500e-05  9.36013864e-03  3.72418600e-02  6.71841530e-03  1.47740038e-03  2.72766152e-03  9.81020952e-04  3.25151650e-05
 5.01000000e-01 -3.79620000e-05  9.26014407e-03  3.70389660e-02  6.65956233e-03  1.46601348e-03  2.63521839e-03  9.60488165e-04  3.21700538e-05
 5.02000000e-01  9.97362500e-05  8.84108178e-03  3.69693500e-02  6.28661093e-03  1.44899615e-03  2.47840654e-03  9.40351087e-04  3.18267830e-05
 5.03000000e-01  6.22266125e-04  8.04115952e-03  3.72461210e-02  5.54946431e-03  1.42140891e-03  2.43573735e-03  9.20602678e-04  3.14856149e-05
 5.04000000e-01  1.16077125e-03  7.08063654e-03  3.75252100e-02  4.70123230e-03  1.42263350e-03  2.34749053e-03  9.01236184e-04  3.11465598e-05
 5.05000000e-01  1.39461100e-03  6.34500490e-03  3.75039820e-02  4.03615875e-03  1.36141367e-03  2.27724745e-03  8.82244863e-04  3.08096864e-05
 5.06000000e-01  1.43218138e-03  6.09591323e-03  3.73822990e-02  3.79462298e-03  1.30483905e-03  2.23111877e-03  8.63622129e-04  3.04748220e-05
 5.07000000e-01  1.41256700e-03  6.04128526e-03  3.72034340e-02  3.71678005e-03  1.25427581e-03  2.21626133e-03  8.45361469e-04  3.01422443e-05
 5.08000000e-01  1.12190050e-03  6.00824712e-03  3.67883260e-02  3.73676777e-03  1.22288428e-03  2.25776482e-03  8.27456522e-04  2.98118396e-05
 5.09000000e-01  6.78675125e-04  5.41182150e-03  3.62693690e-02  3.33002710e-03  1.16182630e-03  2.11463914e-03  8.09901021e-04  2.94834698e-05
 5.10000000e-01  7.74631000e-04  5.81435263e-03  3.62305920e-02  3.64983950e-03  1.13250402e-03  2.09369955e-03  7.92688652e-04  2.91575732e-05
 5.11000000e-01  1.42204275e-03  5.03082221e-03  3.66760580e-02  3.07555132e-03  1.09318583e-03  2.12398925e-03  7.75813451e-04  2.88335527e-05
 5.12000000e-01  1.68815088e-03  4.79218533e-03  3.67192530e-02  2.84542355e-03  1.08211071e-03  2.03124325e-03  7.59269345e-04  2.85118710e-05
 5.13000000e-01  1.68657575e-03  5.11966428e-03  3.65575840e-02  3.12224397e-03  1.05587738e-03  2.05530441e-03  7.43050437e-04  2.81924173e-05
 5.14000000e-01  1.43403325e-03  5.93140020e-03  3.61140540e-02  3.66228726e-03  1.01655744e-03  1.97574829e-03  7.27150945e-04  2.78751406e-05
 5.15000000e-01  1.14632937e-03  5.82373928e-03  3.57568250e-02  3.66613780e-03  1.00014808e-03  1.92551510e-03  7.11565041e-04  2.75602610e-05
 5.16000000e-01  6.16766500e-04  5.59824976e-03  3.51928280e-02  3.56049531e-03  9.66107567e-04  1.96120869e-03  6.96287253e-04  2.72475098e-05
 5.17000000e-01  5.02750500e-04  4.98947655e-03  3.49142060e-02  3.00132896e-03  9.69136998e-04  1.86262908e-03  6.81311924e-04  2.69371036e-05
 5.18000000e-01  1.77403250e-04  5.96879701e-03  3.44635040e-02  3.89688384e-03  9.83246787e-04  1.68279860e-03  6.66633671e-04  2.66289103e-05
 5.19000000e-01 -8.26018750e-05  6.38842547e-03  3.41189650e-02  4.28699944e-03  9.41108567e-04  1.63100509e-03  6.52247085e-04  2.63231138e-05
 5.20000000e-01 -1.81435125e-04  7.93268198e-03  3.38100410e-02  5.61026719e-03  1.00238580e-03  1.47079663e-03  6.38146919e-04  2.60194277e-05
 5.21000000e-01  1.77152500e-05  7.10837441e-03  3.38028380e-02  4.86268807e-03  1.01948871e-03  1.34016278e-03  6.24327931e-04  2.57182892e-05
 5.22000000e-01 -7.25662500e-05  6.98308600e-03  3.35551200e-02  4.74122941e-03  1.00741196e-03  1.31463876e-03  6.10785083e-04  2.54192871e-05
 5.23000000e-01 -5.08994625e-04  8.06708417e-03  3.29657270e-02  5.61052420e-03  9.91021929e-04  1.26274238e-03  5.97513316e-04  2.51225989e-05
 5.24000000e-01 -5.66626750e-04  7.32267760e-03  3.28070840e-02  4.97201763e-03  9.73787852e-04  1.26062227e-03  5.84507697e-04  2.48282965e-05
 5.25000000e-01 -8.78735875e-04  7.55522596e-03  3.24203370e-02  5.13972045e-03  9.70733987e-04  1.15836352e-03  5.71763347e-04  2.45363012e-05
 5.26000000e-01 -8.83875000e-04  7.02438878e-03  3.23346800e-02  4.66420503e-03  9.16527585e-04  1.39156697e-03  5.59275485e-04  2.42466586e-05
 5.27000000e-01 -9.37593375e-04  7.37349149e-03  3.20774270e-02  4.88103345e-03  8.61460758e-04  1.43777381e-03  5.47039427e-04  2.39592449e-05
 5.28000000e-01 -9.32079500e-04  7.46005637e-03  3.19707260e-02  4.93302810e-03  8.17253224e-04  1.48098329e-03  5.35050540e-04  2.36742952e-05
 5.29000000e-01 -1.14110275e-03  7.89990590e-03  3.15904520e-02  5.31827109e-03  8.11763968e-04  1.52129613e-03  5.23304262e-04  2.33916368e-05
 5.30000000e-01 -1.35854550e-03  8.68312488e-03  3.12573740e-02  5.95447363e-03  7.90036099e-04  1.53518473e-03  5.11796125e-04  2.31112428e-05
 5.31000000e-01 -1.18095812e-03  8.88380196e-03  3.12559250e-02  6.09366659e-03  8.37378848e-04  1.50176107e-03  5.00521709e-04  2.28332467e-05
 5.32000000e-01 -9.90689750e-04  8.57529929e-03  3.12985680e-02  5.82490108e-03  8.52253948e-04  1.45167445e-03  4.89476686e-04  2.25576181e-05
 5.33000000e-01 -9.16618750e-04  7.91282640e-03  3.12339200e-02  5.26190655e-03  7.97594047e-04  1.37332537e-03  4.78656817e-04  2.22843049e-05
 5.34000000e-01 -1.38614700e-03  8.96294969e-03  3.06647260e-02  6.24980035e-03  7.91897406e-04  1.24785485e-03  4.68057929e-04  2.20132794e-05
 5.35000000e-01 -1.62151463e-03  1.02727782e-02  3.03539170e-02  7.38263572e-03  7.87059114e-04  1.29971726e-03  4.57675873e-04  2.17446226e-05
 5.36000000e-01 -6.50274750e-04  7.86096351e-03  3.10793980e-02  5.19739886e-03  7.87264624e-04  1.32132248e-03  4.47506566e-04  2.14783685e-05
 5.37000000e-01 -9.82915125e-04  8.09311022e-03  3.05883810e-02  5.50588628e-03  7.80335653e-04  1.47185081e-03  4.37546115e-04  2.12144659e-05
 5.38000000e-01 -4.58086750e-04  8.10382375e-03  3.09749740e-02  5.52677560e-03  7.62805540e-04  1.54941160e-03  4.27790543e-04  2.09527985e-05
 5.39000000e-01 -7.07602500e-04  7.88531906e-03  3.05830100e-02  5.38121869e-03  7.22605773e-04  1.55567648e-03  4.18236018e-04  2.06935496e-05
 5.40000000e-01 -9.04564125e-04  7.74546817e-03  3.02609330e-02  5.37580444e-03  7.60095073e-04  1.46428180e-03  4.08878771e-04  2.04364588e-05
 5.41000000e-01 -1.25735025e-03  8.30630362e-03  2.98490820e-02  5.92411863e-03  7.54302349e-04  1.47923868e-03  3.99715051e-04  2.01818699e-05
 5.42000000e-01 -1.34917350e-03  8.40050840e-03  2.95645880e-02  6.02964374e-03  7.63154777e-04  1.35415888e-03  3.90741207e-04  1.99295647e-05
 5.43000000e-01 -6.74090125e-04  7.59490074e-03  3.00781710e-02  5.31603178e-03  7.83283248e-04  1.28405196e-03  3.81953669e-04  1.96795547e-05
 5.44000000e-01 -1.69440050e-03  8.98294541e-03  2.91311740e-02  6.55837544e-03  7.54074756e-04  1.35496047e-03  3.73348881e-04  1.94318893e-05
 5.45000000e-01 -2.32276887e-03  1.09184775e-02  2.83937910e-02  8.32252038e-03  7.51953164e-04  1.29798267e-03  3.64923425e-04  1.91864010e-05
 5.46000000e-01 -2.72951163e-03  1.20939997e-02  2.79435430e-02  9.44313764e-03  7.45652265e-04  1.15880691e-03  3.56673782e-04  1.89433713e-05
 5.47000000e-01 -2.98056325e-03  1.30672725e-02  2.75616260e-02  1.02498800e-02  7.21042589e-04  1.16539131e-03  3.48596644e-04  1.87026123e-05
 5.48000000e-01 -2.84524312e-03  1.28701830e-02  2.75647650e-02  1.00582734e-02  7.15290456e-04  1.09169087e-03  3.40688775e-04  1.84641148e-05
 5.49000000e-01 -2.76642763e-03  1.33482149e-02  2.74404610e-02  1.04818453e-02  6.81195198e-04  1.06548825e-03  3.32946842e-04  1.82279029e-05
 5.50000000e-01 -2.19359675e-03  1.14764399e-02  2.78580940e-02  8.78801340e-03  6.31688725e-04  1.09204540e-03  3.25367712e-04  1.79939844e-05
 5.51000000e-01 -2.76344250e-03  1.25316445e-02  2.71973100e-02  9.67716272e-03  6.18655557e-04  1.19683042e-03  3.17948252e-04  1.77622546e-05
 5.52000000e-01 -2.42966788e-03  1.14955979e-02  2.74112530e-02  8.75697397e-03  6.14192066e-04  1.17699885e-03  3.10685341e-04  1.75329561e-05
 5.53000000e-01 -2.74221412e-03  1.21752090e-02  2.70229930e-02  9.37049342e-03  6.07193542e-04  1.18403990e-03  3.03576000e-04  1.73058027e-05
 5.54000000e-01 -3.12678875e-03  1.21539340e-02  2.65725800e-02  9.27838949e-03  5.83078788e-04  1.22561213e-03  2.96617262e-04  1.70808560e-05
 5.55000000e-01 -2.73873850e-03  1.19151777e-02  2.67915980e-02  8.99167310e-03  5.66649286e-04  1.20873600e-03  2.89806191e-04  1.68582437e-05
 5.56000000e-01 -2.32570150e-03  1.08408677e-02  2.70056420e-02  8.06847647e-03  5.59038746e-04  1.29807836e-03  2.83139886e-04  1.66378441e-05
 5.57000000e-01 -2.40683587e-03  1.13119504e-02  2.67828670e-02  8.56934909e-03  5.60932428e-04  1.28590335e-03  2.76615590e-04  1.64196116e-05
 5.58000000e-01 -2.91642250e-03  1.28134999e-02  2.61840500e-02  9.90570739e-03  5.92214164e-04  1.33734388e-03  2.70230512e-04  1.62036689e-05
 5.59000000e-01 -2.88261088e-03  1.25607293e-02  2.60847270e-02  9.73386683e-03  5.96809960e-04  1.32438766e-03  2.63981939e-04  1.59898321e-05
 5.60000000e-01 -3.20145575e-03  1.37403991e-02  2.56549860e-02  1.08341009e-02  6.08763369e-04  1.26974714e-03  2.57867152e-04  1.57782708e-05
 5.61000000e-01 -3.50666712e-03  1.46851245e-02  2.52766970e-02  1.17221377e-02  6.04573874e-04  1.29354676e-03  2.51883578e-04  1.55688711e-05
 5.62000000e-01 -2.80087850e-03  1.25370098e-02  2.57151780e-02  9.84445141e-03  5.82876492e-04  1.31316919e-03  2.46028636e-04  1.53616513e-05
 5.63000000e-01 -3.07610613e-03  1.36934559e-02  2.52686090e-02  1.08049943e-02  5.61553608e-04  1.14201386e-03  2.40299758e-04  1.51565954e-05
 5.64000000e-01 -2.83943512e-03  1.36107291e-02  2.53349110e-02  1.06552313e-02  5.64095152e-04  1.12258503e-03  2.34694480e-04  1.49536890e-05
 5.65000000e-01 -3.06611288e-03  1.43976882e-02  2.49544030e-02  1.14366674e-02  5.77184366e-04  1.20935504e-03  2.29210380e-04  1.47529336e-05
 5.66000000e-01 -3.21503925e-03  1.38935596e-02  2.46262640e-02  1.09960589e-02  5.62899693e-04  1.26572143e-03  2.23845016e-04  1.45543122e-05
 5.67000000e-01 -2.87183550e-03  1.33988575e-02  2.48410440e-02  1.06248967e-02  5.89378356e-04  1.34939572e-03  2.18596048e-04  1.43578099e-05
 5.68000000e-01 -2.53119312e-03  1.23083015e-02  2.49907450e-02  9.70259211e-03  5.78964626e-04  1.33002576e-03  2.13461173e-04  1.41633663e-05
 5.69000000e-01 -2.20785200e-03  1.14851315e-02  2.51338060e-02  8.93428094e-03  5.53162419e-04  1.23555991e-03  2.08438115e-04  1.39710868e-05
 5.70000000e-01 -2.10069725e-03  1.12725874e-02  2.50773080e-02  8.65486106e-03  5.04992871e-04  1.09696246e-03  2.03524605e-04  1.37808636e-05
 5.71000000e-01 -1.92867412e-03  1.11303417e-02  2.50780130e-02  8.51599951e-03  5.10088321e-04  1.07174007e-03  1.98718502e-04  1.35927564e-05
 5.72000000e-01 -2.05381475e-03  1.15255047e-02  2.48602580e-02  8.85506892e-03  5.10819650e-04  9.62426250e-04  1.94017626e-04  1.34066894e-05
 5.73000000e-01 -1.83982325e-03  1.12467152e-02  2.48876760e-02  8.55183901e-03  5.13777391e-04  9.81951751e-04  1.89419894e-04  1.32225912e-05
 5.74000000e-01 -2.07348575e-03  1.18331434e-02  2.45111960e-02  9.00895949e-03  5.33500433e-04  1.07562820e-03  1.84923187e-04  1.30406018e-05
 5.75000000e-01 -1.03681413e-03  9.67661833e-03  2.53077530e-02  7.11958681e-03  5.39937137e-04  1.08622592e-03  1.80525505e-04  1.28606066e-05
 5.76000000e-01 -1.00168763e-03  9.48948326e-03  2.52415210e-02  6.93509004e-03  5.22821361e-04  1.01412218e-03  1.76224802e-04  1.26826573e-05
 5.77000000e-01 -9.70449375e-04  9.96304497e-03  2.51958150e-02  7.25634916e-03  4.89887668e-04  9.52294509e-04  1.72019147e-04  1.25066697e-05
 5.78000000e-01 -7.23221750e-04  9.18366935e-03  2.52056240e-02  6.54798102e-03  5.26306131e-04  1.07524044e-03  1.67906628e-04  1.23326963e-05
 5.79000000e-01 -6.79470875e-04  9.62964906e-03  2.51351570e-02  6.89069000e-03  5.17967923e-04  1.00700558e-03  1.63885328e-04  1.21606657e-05
 5.80000000e-01 -4.15419625e-04  9.60494510e-03  2.52024670e-02  6.82570123e-03  5.07438508e-04  9.61488889e-04  1.59953401e-04  1.19905760e-05
 5.81000000e-01  1.60388625e-04  8.43430206e-03  2.56107510e-02  5.70020222e-03  4.77233731e-04  9.53029141e-04  1.56109007e-04  1.18224625e-05
 5.82000000e-01 -1.85789000e-04  8.39479701e-03  2.52126320e-02  5.70763845e-03  4.89310698e-04  8.82175563e-04  1.52350353e-04  1.16563074e-05
 5.83000000e-01 -7.04278000e-04  9.09071805e-03  2.46066940e-02  6.25695834e-03  4.89646995e-04  9.04313679e-04  1.48675711e-04  1.14920309e-05
 5.84000000e-01 -1.26787125e-04  8.33278645e-03  2.49995170e-02  5.52170983e-03  4.52598092e-04  8.20075534e-04  1.45083350e-04  1.13296550e-05
 5.85000000e-01  7.09250625e-04  7.67311292e-03  2.56227250e-02  4.86756319e-03  4.12306008e-04  7.95574235e-04  1.41571566e-04  1.11692246e-05
 5.86000000e-01  3.99106500e-04  7.72780053e-03  2.52267680e-02  4.86886886e-03  3.85970951e-04  7.00957150e-04  1.38138709e-04  1.10106115e-05
 5.87000000e-01  8.62683625e-04  7.88109916e-03  2.55252710e-02  4.93764123e-03  3.93576865e-04  7.64269618e-04  1.34783137e-04  1.08538488e-05
 5.88000000e-01  1.33782063e-03  7.43258966e-03  2.58135650e-02  4.46751395e-03  3.62745572e-04  8.04376303e-04  1.31503258e-04  1.06989564e-05
 5.89000000e-01  9.79034250e-04  7.75828532e-03  2.54049460e-02  4.79104667e-03  3.80422059e-04  8.73805260e-04  1.28297508e-04  1.05458816e-05
 5.90000000e-01  7.58061875e-04  8.26022552e-03  2.50871650e-02  5.20705631e-03  3.59350130e-04  7.74714651e-04  1.25164340e-04  1.03946662e-05
 5.91000000e-01  1.41431825e-03  7.68832065e-03  2.54899240e-02  4.68477361e-03  3.58812832e-04  7.59869900e-04  1.22102257e-04  1.02452005e-05
 5.92000000e-01  2.02400200e-03  7.81096129e-03  2.58975440e-02  4.90534575e-03  3.38114243e-04  6.93706566e-04  1.19109764e-04  1.00975605e-05
 5.93000000e-01  1.65949712e-03  7.77084765e-03  2.54990430e-02  4.80225492e-03  3.47273698e-04  6.00303710e-04  1.16185407e-04  9.95162703e-06
 5.94000000e-01  1.18034113e-03  7.36238153e-03  2.49278910e-02  4.41428350e-03  3.45600870e-04  5.74644720e-04  1.13327756e-04  9.80756333e-06
 5.95000000e-01  1.36366112e-03  7.09266054e-03  2.49588010e-02  4.11376893e-03  3.45908638e-04  6.45482454e-04  1.10535427e-04  9.66515228e-06
 5.96000000e-01  1.77913375e-03  8.00879396e-03  2.51975800e-02  4.93181682e-03  3.52942892e-04  5.86078359e-04  1.07807042e-04  9.52449956e-06
 5.97000000e-01  2.14366275e-03  7.96351877e-03  2.53635280e-02  4.86609313e-03  3.47194925e-04  6.05722921e-04  1.05141255e-04  9.38557711e-06
 5.98000000e-01  2.06865063e-03  7.95408626e-03  2.52463750e-02  4.86196372e-03  3.29095958e-04  6.03766226e-04  1.02536727e-04  9.24837767e-06
 5.99000000e-01  1.75821313e-03  7.54995126e-03  2.48623950e-02  4.52098384e-03  3.08364276e-04  5.10470050e-04  9.99921822e-05  9.11283484e-06
 6.00000000e-01  2.09667100e-03  7.56089619e-03  2.50957520e-02  4.50140447e-03  2.83082494e-04  4.73763477e-04  9.75063486e-05  8.97895077e-06


==> anc/fig6.dat <==
# columns   data
# -------------------------------------------
#       0   tau
#    1  2   Pqqb8 and error
#    3  4   Pqqb8(large-Nc+) and error
#    5  6   Pqqb8(MFA) and error
#    7  8   Pqqb8(large-Nc; CF=3/2) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.92730894e-01  3.44915189e-04  9.93471470e-01  3.05248405e-04  9.93469240e-01  3.07918422e-04  9.92765435e-01  1.46441502e-06
 2.00000000e-03  9.85431036e-01  2.42401285e-04  9.86914870e-01  2.14506334e-04  9.86905695e-01  2.19609204e-04  9.85553616e-01  5.10198834e-06
 3.00000000e-03  9.78041855e-01  5.44304545e-04  9.80277920e-01  4.82109794e-04  9.80257351e-01  4.90405764e-04  9.78364949e-01  1.07903065e-05
 4.00000000e-03  9.70765480e-01  5.24312286e-04  9.73742870e-01  4.60917018e-04  9.73705668e-01  4.72189241e-04  9.71199786e-01  1.82900529e-05
 5.00000000e-03  9.63739246e-01  8.65593901e-04  9.67428920e-01  7.61926144e-04  9.67370784e-01  7.74159641e-04  9.64058511e-01  2.74927068e-05
 6.00000000e-03  9.56125154e-01  6.93145987e-04  9.60590430e-01  6.08349108e-04  9.60508223e-01  6.24821294e-04  9.56941485e-01  3.82617573e-05
 7.00000000e-03  9.49248859e-01  1.09791698e-03  9.54408440e-01  9.67004659e-04  9.54298531e-01  9.98739012e-04  9.49849056e-01  5.04428278e-05
 8.00000000e-03  9.42089280e-01  6.73430500e-04  9.47972230e-01  5.90505855e-04  9.47827066e-01  6.66444348e-04  9.42781536e-01  6.38544156e-05
 9.00000000e-03  9.35399531e-01  1.33563937e-03  9.41957240e-01  1.17680186e-03  9.41780744e-01  1.21303814e-03  9.35739261e-01  7.84238313e-05
 1.00000000e-02  9.28201854e-01  1.08043706e-03  9.35494140e-01  9.45106582e-04  9.35274898e-01  9.79253026e-04  9.28722545e-01  9.40119060e-05
 1.10000000e-02  9.21935744e-01  3.16895568e-03  9.29852660e-01  2.80282759e-03  9.29598590e-01  2.85594217e-03  9.21731686e-01  1.10519639e-04
 1.20000000e-02  9.15053516e-01  4.28633182e-03  9.23662650e-01  3.79154865e-03  9.23353916e-01  3.85491465e-03  9.14767008e-01  1.27906927e-04
 1.30000000e-02  9.07578914e-01  2.76311174e-03  9.16950930e-01  2.43227837e-03  9.16582460e-01  2.47227083e-03  9.07828753e-01  1.45981350e-04
 1.40000000e-02  9.00812059e-01  2.56130564e-03  9.10861880e-01  2.25412874e-03  9.10438651e-01  2.30060506e-03  9.00917226e-01  1.64705167e-04
 1.50000000e-02  8.93499676e-01  2.37268372e-03  9.04285820e-01  2.08416812e-03  9.03792515e-01  2.12257091e-03  8.94032671e-01  1.84012909e-04
 1.60000000e-02  8.87470929e-01  4.27023356e-03  8.98849930e-01  3.76843889e-03  8.98304439e-01  3.83443941e-03  8.87175365e-01  2.03792562e-04
 1.70000000e-02  8.80689543e-01  4.09180387e-03  8.92748170e-01  3.61202100e-03  8.92132600e-01  3.66469404e-03  8.80345573e-01  2.24037255e-04
 1.80000000e-02  8.73842865e-01  3.51462386e-03  8.86589570e-01  3.10105087e-03  8.85922377e-01  3.19596204e-03  8.73543506e-01  2.44609166e-04
 1.90000000e-02  8.67008246e-01  3.29146845e-03  8.80440270e-01  2.90163438e-03  8.79690950e-01  2.97935141e-03  8.66769403e-01  2.65465279e-04
 2.00000000e-02  8.59847088e-01  2.81488184e-03  8.73993400e-01  2.48755017e-03  8.73152346e-01  2.58027934e-03  8.60023506e-01  2.86563719e-04
 2.10000000e-02  8.52513095e-01  2.72503528e-03  8.67394600e-01  2.40667091e-03  8.66471654e-01  2.46609407e-03  8.53306034e-01  3.07872164e-04
 2.20000000e-02  8.45258828e-01  3.59764398e-03  8.60873400e-01  3.18492152e-03  8.59870113e-01  3.23985790e-03  8.46617187e-01  3.29303102e-04
 2.30000000e-02  8.38393974e-01  4.15132764e-03  8.54695860e-01  3.67667025e-03  8.53574064e-01  3.77767060e-03  8.39957177e-01  3.50844577e-04
 2.40000000e-02  8.31374530e-01  5.35476477e-03  8.48370530e-01  4.73978045e-03  8.47152534e-01  4.82565403e-03  8.33326213e-01  3.72410800e-04
 2.50000000e-02  8.25160956e-01  4.88474529e-03  8.42768950e-01  4.31358186e-03  8.41417445e-01  4.48247199e-03  8.26724472e-01  3.94027263e-04
 2.60000000e-02  8.19331285e-01  2.56442656e-03  8.37513500e-01  2.25784909e-03  8.36052518e-01  2.39223068e-03  8.20152148e-01  4.15618896e-04
 2.70000000e-02  8.12705204e-01  2.60391265e-03  8.31542440e-01  2.29659586e-03  8.29973741e-01  2.44970618e-03  8.13609412e-01  4.37129332e-04
 2.80000000e-02  8.05504535e-01  3.87501332e-03  8.25069270e-01  3.42094375e-03  8.23385421e-01  3.54064630e-03  8.07096441e-01  4.58585468e-04
 2.90000000e-02  7.99529979e-01  2.88176910e-03  8.19671580e-01  2.54226601e-03  8.17876582e-01  2.62099557e-03  8.00613406e-01  4.79913800e-04
 3.00000000e-02  7.92715357e-01  2.43173620e-03  8.13536640e-01  2.13429490e-03  8.11656513e-01  2.23087968e-03  7.94160462e-01  5.01123109e-04
 3.10000000e-02  7.86141938e-01  4.17331528e-03  8.07610640e-01  3.67747655e-03  8.05582569e-01  3.86987553e-03  7.87737766e-01  5.22150315e-04
 3.20000000e-02  7.80685366e-01  3.92170063e-03  8.02681990e-01  3.44842153e-03  8.00515541e-01  3.59610680e-03  7.81345462e-01  5.43004609e-04
 3.30000000e-02  7.74794777e-01  4.28438336e-03  7.97360230e-01  3.76976965e-03  7.95038204e-01  3.94172143e-03  7.74983703e-01  5.63668932e-04
 3.40000000e-02  7.67648794e-01  4.11064206e-03  7.90930430e-01  3.61625943e-03  7.88424196e-01  4.06569570e-03  7.68652618e-01  5.84099551e-04
 3.50000000e-02  7.62188064e-01  3.43187554e-03  7.86000330e-01  2.99744205e-03  7.83377377e-01  3.20023324e-03  7.62352335e-01  6.04270893e-04
 3.60000000e-02  7.55779653e-01  4.04176129e-03  7.80217890e-01  3.55186042e-03  7.77473080e-01  3.92890712e-03  7.56082996e-01  6.24219436e-04
 3.70000000e-02  7.48629244e-01  6.31555120e-03  7.73789570e-01  5.55112441e-03  7.70890320e-01  5.95552095e-03  7.49844714e-01  6.43919724e-04
 3.80000000e-02  7.42206586e-01  7.35583307e-03  7.67992590e-01  6.48266041e-03  7.64915572e-01  6.96270558e-03  7.43637606e-01  6.63312641e-04
 3.90000000e-02  7.37068314e-01  5.13635037e-03  7.63346550e-01  4.49037804e-03  7.60110376e-01  5.02484139e-03  7.37461788e-01  6.82416858e-04
 4.00000000e-02  7.31661474e-01  3.73692550e-03  7.58449450e-01  3.24941010e-03  7.55132757e-01  3.45225231e-03  7.31317347e-01  7.01225850e-04
 4.10000000e-02  7.25887624e-01  4.10355593e-03  7.53231440e-01  3.55634313e-03  7.49719263e-01  3.74769297e-03  7.25204410e-01  7.19750098e-04
 4.20000000e-02  7.19324175e-01  3.54298485e-03  7.47309390e-01  3.05956953e-03  7.43601202e-01  3.11646032e-03  7.19123065e-01  7.37940426e-04
 4.30000000e-02  7.12635820e-01  4.55555763e-03  7.41279670e-01  3.96304290e-03  7.37438287e-01  4.10957839e-03  7.13073391e-01  7.55807050e-04
 4.40000000e-02  7.07017769e-01  4.98210166e-03  7.36194680e-01  4.34348310e-03  7.32127900e-01  4.54408017e-03  7.07055491e-01  7.74346946e-04
 4.50000000e-02  7.00789201e-01  5.82807767e-03  7.30569180e-01  5.08315432e-03  7.26357850e-01  5.34206969e-03  7.01069444e-01  7.92732085e-04
 4.60000000e-02  6.95250039e-01  5.43407237e-03  7.25553690e-01  4.74884877e-03  7.21261711e-01  5.10041442e-03  6.95115330e-01  8.10806573e-04
 4.70000000e-02  6.90187896e-01  6.33047215e-03  7.20957820e-01  5.54470050e-03  7.16487225e-01  5.85558023e-03  6.89193208e-01  8.28521582e-04
 4.80000000e-02  6.84328436e-01  6.55620006e-03  7.15658830e-01  5.73959428e-03  7.10983604e-01  6.09761008e-03  6.83303178e-01  8.45947054e-04
 4.90000000e-02  6.77501655e-01  5.99173909e-03  7.09511680e-01  5.20593147e-03  7.04671050e-01  5.60358321e-03  6.77445276e-01  8.63058917e-04
 5.00000000e-02  6.72017305e-01  6.13678818e-03  7.04546330e-01  5.32651902e-03  6.99562374e-01  5.80698398e-03  6.71619580e-01  8.79827067e-04
 5.10000000e-02  6.66090770e-01  4.84497496e-03  6.99182030e-01  4.18529389e-03  6.94048309e-01  4.62453471e-03  6.65826131e-01  8.96246348e-04
 5.20000000e-02  6.60244745e-01  5.09563879e-03  6.93892030e-01  4.40190597e-03  6.88633972e-01  4.88067511e-03  6.60065001e-01  9.12351163e-04
 5.30000000e-02  6.53968054e-01  4.83135206e-03  6.88225930e-01  4.15885156e-03  6.82757766e-01  4.87622061e-03  6.54336226e-01  9.28120499e-04
 5.40000000e-02  6.48876345e-01  4.53908830e-03  6.83601200e-01  3.90147035e-03  6.78000065e-01  4.51980743e-03  6.48639849e-01  9.43523854e-04
 5.50000000e-02  6.43204017e-01  6.07344624e-03  6.78454210e-01  5.27997980e-03  6.72556543e-01  5.99382748e-03  6.42975934e-01  9.58645116e-04
 5.60000000e-02  6.37138492e-01  6.38813378e-03  6.72968420e-01  5.56622412e-03  6.66886551e-01  6.23084328e-03  6.37344488e-01  9.73365930e-04
 5.70000000e-02  6.31981172e-01  6.54620622e-03  6.68278720e-01  5.72068831e-03  6.61904485e-01  6.38106407e-03  6.31745560e-01  9.87792825e-04
 5.80000000e-02  6.26951228e-01  5.83511705e-03  6.63713870e-01  5.07698301e-03  6.57065267e-01  5.66313717e-03  6.26179170e-01  1.00184191e-03
 5.90000000e-02  6.21525365e-01  5.57224657e-03  6.58787710e-01  4.85315577e-03  6.51954240e-01  5.62090368e-03  6.20645356e-01  1.01557098e-03
 6.00000000e-02  6.15049907e-01  5.67459271e-03  6.52931030e-01  4.95488521e-03  6.45758924e-01  5.39685043e-03  6.15144147e-01  1.02899128e-03
 6.10000000e-02  6.09119330e-01  5.77978139e-03  6.47569850e-01  5.04673980e-03  6.40174431e-01  5.45475766e-03  6.09675538e-01  1.04203415e-03
 6.20000000e-02  6.04484741e-01  5.43009122e-03  6.43357730e-01  4.72801580e-03  6.35743213e-01  5.91438032e-03  6.04239562e-01  1.05477357e-03
 6.30000000e-02  5.99594195e-01  5.83691610e-03  6.38907150e-01  5.09871935e-03  6.31082860e-01  5.77875639e-03  5.98836217e-01  1.06714907e-03
 6.40000000e-02  5.94056966e-01  4.90701984e-03  6.33891270e-01  4.27653684e-03  6.25795299e-01  5.13110552e-03  5.93465533e-01  1.07919649e-03
 6.50000000e-02  5.89205421e-01  4.24982058e-03  6.29476560e-01  3.68059750e-03  6.21125261e-01  4.73468259e-03  5.88127489e-01  1.09091740e-03
 6.60000000e-02  5.83708540e-01  4.27671889e-03  6.24494570e-01  3.69457909e-03  6.15944334e-01  5.27556635e-03  5.82822110e-01  1.10230827e-03
 6.70000000e-02  5.79131066e-01  5.64467552e-03  6.20319970e-01  4.92105055e-03  6.11481646e-01  5.72991744e-03  5.77549386e-01  1.11338563e-03
 6.80000000e-02  5.73347573e-01  7.30786970e-03  6.15081160e-01  6.39584471e-03  6.06032109e-01  7.35025837e-03  5.72309308e-01  1.12411592e-03
 6.90000000e-02  5.67250994e-01  7.84899791e-03  6.09562180e-01  6.87017447e-03  6.00294993e-01  7.49348279e-03  5.67101870e-01  1.13453932e-03
 7.00000000e-02  5.62015951e-01  7.76352656e-03  6.04798880e-01  6.77842135e-03  5.95197847e-01  7.60866876e-03  5.61927066e-01  1.14463628e-03
 7.10000000e-02  5.57124221e-01  5.63852933e-03  6.00363600e-01  4.89263586e-03  5.90528372e-01  5.67093790e-03  5.56784873e-01  1.15439566e-03
 7.20000000e-02  5.52535657e-01  4.12034798e-03  5.96175570e-01  3.53423316e-03  5.86128194e-01  4.43796647e-03  5.51675281e-01  1.16386432e-03
 7.30000000e-02  5.46849811e-01  5.76982170e-03  5.91018280e-01  4.99210427e-03  5.80811430e-01  5.67599376e-03  5.46598271e-01  1.17297885e-03
 7.40000000e-02  5.42906447e-01  5.65122797e-03  5.87411030e-01  4.86923353e-03  5.76953212e-01  5.75455858e-03  5.41553828e-01  1.18186871e-03
 7.50000000e-02  5.37098139e-01  4.91702803e-03  5.82153950e-01  4.21971369e-03  5.71603918e-01  5.20995375e-03  5.36541901e-01  1.19038037e-03
 7.60000000e-02  5.31702242e-01  5.90445768e-03  5.77247360e-01  5.09778170e-03  5.66500486e-01  6.11099394e-03  5.31562487e-01  1.19861372e-03
 7.70000000e-02  5.25833931e-01  6.50493233e-03  5.71939000e-01  5.60772544e-03  5.61002819e-01  6.59276205e-03  5.26615538e-01  1.20654234e-03
 7.80000000e-02  5.20317841e-01  9.93793007e-03  5.66934800e-01  8.65537861e-03  5.55822600e-01  8.89917322e-03  5.21701035e-01  1.21416854e-03
 7.90000000e-02  5.15035772e-01  1.00578437e-02  5.62123280e-01  8.76617223e-03  5.50713649e-01  9.22142765e-03  5.16818933e-01  1.22151094e-03
 8.00000000e-02  5.10795049e-01  8.92813428e-03  5.58263110e-01  7.76327376e-03  5.46676309e-01  8.21671866e-03  5.11969187e-01  1.22854990e-03
 8.10000000e-02  5.06046867e-01  9.35054007e-03  5.53937400e-01  8.15158151e-03  5.42102573e-01  8.35859280e-03  5.07151757e-01  1.23530325e-03
 8.20000000e-02  5.00687996e-01  1.18385538e-02  5.49056860e-01  1.03580549e-02  5.36885316e-01  1.07704531e-02  5.02366611e-01  1.24177394e-03
 8.30000000e-02  4.95627623e-01  1.14683266e-02  5.44440090e-01  1.00257687e-02  5.31987551e-01  1.04004378e-02  4.97613684e-01  1.24795801e-03
 8.40000000e-02  4.91287863e-01  1.05331993e-02  5.40469580e-01  9.19392379e-03  5.27677443e-01  9.72437604e-03  4.92892946e-01  1.25385772e-03
 8.50000000e-02  4.85790176e-01  1.09993327e-02  5.35463880e-01  9.59279908e-03  5.22401729e-01  1.00793672e-02  4.88204332e-01  1.25951206e-03
 8.60000000e-02  4.79856946e-01  1.28325176e-02  5.30083780e-01  1.12317106e-02  5.16802200e-01  1.18194297e-02  4.83547780e-01  1.26486702e-03
 8.70000000e-02  4.75169383e-01  1.35435378e-02  5.25816500e-01  1.18755672e-02  5.12401372e-01  1.19976672e-02  4.78923257e-01  1.26996161e-03
 8.80000000e-02  4.70909360e-01  1.28594188e-02  5.21915980e-01  1.12619643e-02  5.08339805e-01  1.13189052e-02  4.74330678e-01  1.27480448e-03
 8.90000000e-02  4.66246155e-01  1.13987862e-02  5.17651050e-01  9.95239373e-03  5.03844937e-01  1.00379725e-02  4.69769993e-01  1.27935753e-03
 9.00000000e-02  4.61501526e-01  1.19836573e-02  5.13309220e-01  1.04597328e-02  4.99344548e-01  1.02986485e-02  4.65241144e-01  1.28365802e-03
 9.10000000e-02  4.57791328e-01  1.08220738e-02  5.09899370e-01  9.43278862e-03  4.95644489e-01  9.42484581e-03  4.60744063e-01  1.28772317e-03
 9.20000000e-02  4.54234150e-01  7.77500858e-03  5.06630120e-01  6.69780304e-03  4.92222862e-01  6.63395348e-03  4.56278675e-01  1.29152720e-03
 9.30000000e-02  4.50101911e-01  8.97919994e-03  5.02843000e-01  7.79642664e-03  4.88143754e-01  7.88072770e-03  4.51844912e-01  1.29507391e-03
 9.40000000e-02  4.45975840e-01  7.99659926e-03  4.99058420e-01  6.92104658e-03  4.84109042e-01  6.85868231e-03  4.47442696e-01  1.29837318e-03
 9.50000000e-02  4.40801730e-01  1.07641777e-02  4.94351700e-01  9.36909013e-03  4.79233319e-01  9.16036464e-03  4.43071970e-01  1.30145367e-03
 9.60000000e-02  4.35995615e-01  1.14029492e-02  4.89962000e-01  9.94528839e-03  4.74630786e-01  9.59139382e-03  4.38732640e-01  1.30427886e-03
 9.70000000e-02  4.31443044e-01  1.01995929e-02  4.85798800e-01  8.84248843e-03  4.70138106e-01  8.57186393e-03  4.34424641e-01  1.30687776e-03
 9.80000000e-02  4.26790934e-01  9.96713346e-03  4.81547510e-01  8.63158025e-03  4.65564648e-01  8.60750956e-03  4.30147883e-01  1.30924574e-03
 9.90000000e-02  4.23158914e-01  8.99885053e-03  4.78202030e-01  7.74758420e-03  4.62032166e-01  7.40695771e-03  4.25902279e-01  1.31137421e-03
 1.00000000e-01  4.18877004e-01  8.91997136e-03  4.74287470e-01  7.67310059e-03  4.57773084e-01  7.69260417e-03  4.21687759e-01  1.31329796e-03
 1.01000000e-01  4.14311723e-01  8.99328366e-03  4.70093760e-01  7.76409443e-03  4.53242447e-01  7.95853946e-03  4.17504231e-01  1.31499120e-03
 1.02000000e-01  4.11283225e-01  7.04542242e-03  4.67296610e-01  6.02812651e-03  4.50034558e-01  6.71759429e-03  4.13351598e-01  1.31644031e-03
 1.03000000e-01  4.06348665e-01  8.91306813e-03  4.62774510e-01  7.69816881e-03  4.45086631e-01  9.11501822e-03  4.09229786e-01  1.31771112e-03
 1.04000000e-01  4.01920617e-01  8.66772887e-03  4.58728490e-01  7.48383867e-03  4.40772356e-01  8.82887131e-03  4.05138691e-01  1.31874236e-03
 1.05000000e-01  3.99007493e-01  5.40719731e-03  4.56041290e-01  4.57030658e-03  4.37782673e-01  5.67705249e-03  4.01078236e-01  1.31960762e-03
 1.06000000e-01  3.95285330e-01  6.50102504e-03  4.52607530e-01  5.53009751e-03  4.34123903e-01  6.68707834e-03  3.97048301e-01  1.32022415e-03
 1.07000000e-01  3.90840316e-01  8.08473495e-03  4.48534850e-01  6.93440090e-03  4.29771743e-01  8.24073299e-03  3.93048811e-01  1.32066130e-03
 1.08000000e-01  3.86778089e-01  8.75052859e-03  4.44805640e-01  7.52429589e-03  4.25590657e-01  9.30478467e-03  3.89079661e-01  1.32090598e-03
 1.09000000e-01  3.82899979e-01  9.35472711e-03  4.41225760e-01  8.06911718e-03  4.21703006e-01  9.70688791e-03  3.85140750e-01  1.32095052e-03
 1.10000000e-01  3.80156736e-01  7.35006537e-03  4.38644200e-01  6.28586008e-03  4.18871830e-01  7.64383283e-03  3.81231972e-01  1.32079014e-03
 1.11000000e-01  3.75706322e-01  8.31205713e-03  4.34554360e-01  7.15678097e-03  4.14542891e-01  8.84412122e-03  3.77353235e-01  1.32044531e-03
 1.12000000e-01  3.72348326e-01  8.03990010e-03  4.31433750e-01  6.90422268e-03  4.11148912e-01  9.66698457e-03  3.73504428e-01  1.31992619e-03
 1.13000000e-01  3.68480641e-01  9.19574497e-03  4.27886010e-01  7.94013469e-03  4.07333235e-01  9.83995850e-03  3.69685445e-01  1.31921558e-03
 1.14000000e-01  3.65087167e-01  9.05263881e-03  4.24753130e-01  7.81880931e-03  4.03836642e-01  9.35297954e-03  3.65896190e-01  1.31833499e-03
 1.15000000e-01  3.61884023e-01  9.64787239e-03  4.21792720e-01  8.34440205e-03  4.00602031e-01  9.71122107e-03  3.62136534e-01  1.31726780e-03
 1.16000000e-01  3.57948441e-01  1.00441981e-02  4.18177670e-01  8.71500334e-03  3.96713408e-01  1.00340522e-02  3.58406385e-01  1.31602956e-03
 1.17000000e-01  3.54645498e-01  9.08308023e-03  4.15115230e-01  7.86218102e-03  3.93367275e-01  9.48328535e-03  3.54705623e-01  1.31462734e-03
 1.18000000e-01  3.50862034e-01  9.35780725e-03  4.11624370e-01  8.10927859e-03  3.89481138e-01  1.00038546e-02  3.51034140e-01  1.31306486e-03
 1.19000000e-01  3.47269296e-01  7.82537475e-03  4.08308180e-01  6.75403954e-03  3.85927527e-01  8.30024411e-03  3.47391826e-01  1.31133104e-03
 1.20000000e-01  3.44311784e-01  6.51363413e-03  4.05556720e-01  5.58411966e-03  3.83006454e-01  7.75099033e-03  3.43778553e-01  1.30943489e-03
 1.21000000e-01  3.41182747e-01  7.72571241e-03  4.02643880e-01  6.65041276e-03  3.79691669e-01  9.13336040e-03  3.40194217e-01  1.30737261e-03
 1.22000000e-01  3.38398296e-01  8.24392888e-03  4.00047120e-01  7.12118297e-03  3.76796419e-01  9.62827279e-03  3.36638689e-01  1.30515212e-03
 1.23000000e-01  3.35019404e-01  8.36882475e-03  3.96937250e-01  7.24504893e-03  3.73574736e-01  9.63526130e-03  3.33111863e-01  1.30280037e-03
 1.24000000e-01  3.30513285e-01  7.34423359e-03  3.92803030e-01  6.30660487e-03  3.69054616e-01  8.84683519e-03  3.29613611e-01  1.30028370e-03
 1.25000000e-01  3.27074191e-01  7.83911570e-03  3.89597730e-01  6.73060976e-03  3.65460051e-01  8.97906237e-03  3.26143820e-01  1.29762695e-03
 1.26000000e-01  3.24624631e-01  6.80845995e-03  3.87299050e-01  5.84017439e-03  3.62964063e-01  8.44066000e-03  3.22702360e-01  1.29482127e-03
 1.27000000e-01  3.20404637e-01  6.77152300e-03  3.83425140e-01  5.80126836e-03  3.58593504e-01  7.67378317e-03  3.19289118e-01  1.29189158e-03
 1.28000000e-01  3.15706703e-01  9.08389311e-03  3.79127180e-01  7.84186212e-03  3.53914377e-01  9.36406719e-03  3.15903965e-01  1.28880641e-03
 1.29000000e-01  3.11104420e-01  1.26054878e-02  3.74914980e-01  1.10025425e-02  3.49392844e-01  1.24949105e-02  3.12546774e-01  1.28558954e-03
 1.30000000e-01  3.08065237e-01  1.16269568e-02  3.72074490e-01  1.01231028e-02  3.46297760e-01  1.18242207e-02  3.09217415e-01  1.28224348e-03
 1.31000000e-01  3.04943333e-01  1.17977744e-02  3.69142870e-01  1.02229037e-02  3.43039780e-01  1.19673019e-02  3.05915779e-01  1.27875918e-03
 1.32000000e-01  3.02233284e-01  1.11030978e-02  3.66582020e-01  9.52852383e-03  3.40267505e-01  1.11620239e-02  3.02641719e-01  1.27515558e-03
 1.33000000e-01  2.98924507e-01  1.22589975e-02  3.63533150e-01  1.05814301e-02  3.36779613e-01  1.24570455e-02  2.99395124e-01  1.27142259e-03
 1.34000000e-01  2.96341368e-01  1.09974409e-02  3.61128540e-01  9.51319613e-03  3.33826982e-01  1.17643629e-02  2.96175846e-01  1.26756378e-03
 1.35000000e-01  2.92849291e-01  1.19536511e-02  3.57895500e-01  1.03478506e-02  3.29883020e-01  1.30150120e-02  2.92983765e-01  1.26358017e-03
 1.36000000e-01  2.89897620e-01  1.11332158e-02  3.55154170e-01  9.66318036e-03  3.26812140e-01  1.26634238e-02  2.89818760e-01  1.25951242e-03
 1.37000000e-01  2.86839109e-01  1.01106533e-02  3.52316040e-01  8.79971497e-03  3.23597586e-01  1.17137443e-02  2.86680693e-01  1.25531789e-03
 1.38000000e-01  2.83757032e-01  9.76575332e-03  3.49434090e-01  8.44672057e-03  3.20624030e-01  1.08647517e-02  2.83569421e-01  1.25099970e-03
 1.39000000e-01  2.81435383e-01  9.45529440e-03  3.47247750e-01  8.19370350e-03  3.18022604e-01  1.06131079e-02  2.80484821e-01  1.24656344e-03
 1.40000000e-01  2.78018719e-01  9.46627250e-03  3.44089610e-01  8.23208313e-03  3.14600464e-01  1.06579875e-02  2.77426763e-01  1.24206208e-03
 1.41000000e-01  2.75232446e-01  9.52003205e-03  3.41504430e-01  8.30164774e-03  3.11673630e-01  1.03433647e-02  2.74395102e-01  1.23741401e-03
 1.42000000e-01  2.71847167e-01  9.97148537e-03  3.38362660e-01  8.68783073e-03  3.08185243e-01  1.10761485e-02  2.71389707e-01  1.23267218e-03
 1.43000000e-01  2.68578395e-01  1.13082252e-02  3.35310060e-01  9.86839124e-03  3.04659112e-01  1.26317977e-02  2.68410448e-01  1.22784607e-03
 1.44000000e-01  2.66281212e-01  9.86405517e-03  3.33134500e-01  8.57827143e-03  3.02273224e-01  1.12699210e-02  2.65457186e-01  1.22290826e-03
 1.45000000e-01  2.63278359e-01  9.52812719e-03  3.30339560e-01  8.26432103e-03  2.99391921e-01  1.03407770e-02  2.62529784e-01  1.21788410e-03
 1.46000000e-01  2.60371659e-01  9.88394052e-03  3.27620450e-01  8.58005436e-03  2.96743838e-01  9.78414867e-03  2.59628102e-01  1.21276811e-03
 1.47000000e-01  2.58179259e-01  9.18469082e-03  3.25533330e-01  7.96748545e-03  2.94286153e-01  9.71158724e-03  2.56752011e-01  1.20756420e-03
 1.48000000e-01  2.54580326e-01  1.18502966e-02  3.22184720e-01  1.03177584e-02  2.90879160e-01  1.15265714e-02  2.53901363e-01  1.20226975e-03
 1.49000000e-01  2.51598326e-01  1.20825496e-02  3.19402170e-01  1.04882995e-02  2.87889424e-01  1.15435019e-02  2.51076027e-01  1.19689282e-03
 1.50000000e-01  2.50245524e-01  8.68147001e-03  3.18090670e-01  7.46232747e-03  2.86245489e-01  8.12841061e-03  2.48275859e-01  1.19143924e-03
 1.51000000e-01  2.47539189e-01  8.19480099e-03  3.15533860e-01  7.06047554e-03  2.83241705e-01  7.72991770e-03  2.45500717e-01  1.18588955e-03
 1.52000000e-01  2.44893876e-01  8.83042075e-03  3.13039620e-01  7.61722242e-03  2.80217734e-01  9.01786944e-03  2.42750468e-01  1.18026180e-03
 1.53000000e-01  2.42494364e-01  7.89843836e-03  3.10765730e-01  6.75307868e-03  2.77507307e-01  7.45830134e-03  2.40024965e-01  1.17455700e-03
 1.54000000e-01  2.40449170e-01  8.33663237e-03  3.08795310e-01  7.12275093e-03  2.75178808e-01  7.38964490e-03  2.37324081e-01  1.16879688e-03
 1.55000000e-01  2.37415383e-01  8.32219990e-03  3.05954310e-01  7.11051391e-03  2.72081449e-01  7.31503019e-03  2.34647660e-01  1.16295749e-03
 1.56000000e-01  2.34870540e-01  8.57366096e-03  3.03541530e-01  7.29019951e-03  2.69608114e-01  7.65487106e-03  2.31995563e-01  1.15703592e-03
 1.57000000e-01  2.32280263e-01  8.07271204e-03  3.01076970e-01  6.82958241e-03  2.66479852e-01  6.89894211e-03  2.29367655e-01  1.15105312e-03
 1.58000000e-01  2.29903111e-01  7.88553412e-03  2.98838040e-01  6.70729669e-03  2.64069013e-01  6.63627070e-03  2.26763791e-01  1.14500141e-03
 1.59000000e-01  2.27438368e-01  7.80838690e-03  2.96526640e-01  6.67929865e-03  2.61787660e-01  6.17414461e-03  2.24183827e-01  1.13889182e-03
 1.60000000e-01  2.25012969e-01  8.02044224e-03  2.94236020e-01  6.84608770e-03  2.59263674e-01  6.77810219e-03  2.21627629e-01  1.13273464e-03
 1.61000000e-01  2.22957564e-01  8.22350439e-03  2.92277320e-01  7.03784731e-03  2.57092485e-01  6.89234475e-03  2.19095040e-01  1.12649783e-03
 1.62000000e-01  2.19842222e-01  8.24370243e-03  2.89362910e-01  7.04248274e-03  2.53771468e-01  7.05716492e-03  2.16585927e-01  1.12020291e-03
 1.63000000e-01  2.17101864e-01  8.29370571e-03  2.86794560e-01  7.07666636e-03  2.51017135e-01  6.94714990e-03  2.14100143e-01  1.11385402e-03
 1.64000000e-01  2.15030550e-01  8.07771453e-03  2.84819160e-01  6.89450287e-03  2.48576056e-01  7.25856240e-03  2.11637554e-01  1.10745465e-03
 1.65000000e-01  2.12105211e-01  9.37715768e-03  2.82065800e-01  8.06603275e-03  2.45752889e-01  8.64997194e-03  2.09198001e-01  1.10099524e-03
 1.66000000e-01  2.08808728e-01  8.91220213e-03  2.78987680e-01  7.64781750e-03  2.42521975e-01  8.58151676e-03  2.06781355e-01  1.09449771e-03
 1.67000000e-01  2.07045284e-01  9.35750946e-03  2.77263350e-01  8.03343656e-03  2.40754278e-01  9.58976232e-03  2.04387467e-01  1.08794600e-03
 1.68000000e-01  2.04323599e-01  8.21015014e-03  2.74721940e-01  7.03990053e-03  2.38145067e-01  8.45461244e-03  2.02016189e-01  1.08134047e-03
 1.69000000e-01  2.02387570e-01  7.47632828e-03  2.72890350e-01  6.38495557e-03  2.35995405e-01  8.12956788e-03  1.99667391e-01  1.07470787e-03
 1.70000000e-01  1.99809609e-01  8.61415118e-03  2.70460370e-01  7.38556920e-03  2.33373277e-01  8.57071283e-03  1.97340914e-01  1.06802229e-03
 1.71000000e-01  1.97924761e-01  9.39657474e-03  2.68635250e-01  8.05075504e-03  2.31291367e-01  9.40212231e-03  1.95036620e-01  1.06129456e-03
 1.72000000e-01  1.94980936e-01  9.36159113e-03  2.65848780e-01  8.01703125e-03  2.28378609e-01  9.28056550e-03  1.92754366e-01  1.05452951e-03
 1.73000000e-01  1.92020396e-01  9.64322959e-03  2.63056270e-01  8.26623985e-03  2.25652445e-01  9.34636518e-03  1.90494011e-01  1.04772470e-03
 1.74000000e-01  1.89319516e-01  1.10151705e-02  2.60515210e-01  9.50084540e-03  2.23002981e-01  1.03934124e-02  1.88255405e-01  1.04087669e-03
 1.75000000e-01  1.87607719e-01  1.09361555e-02  2.58856270e-01  9.44824155e-03  2.21293958e-01  1.05097377e-02  1.86038408e-01  1.03400355e-03
 1.76000000e-01  1.85308255e-01  1.03777993e-02  2.56642080e-01  8.96396235e-03  2.18456363e-01  9.88286896e-03  1.83842875e-01  1.02709466e-03
 1.77000000e-01  1.83785041e-01  9.71034435e-03  2.55130210e-01  8.39062267e-03  2.16396523e-01  9.21426440e-03  1.81668670e-01  1.02017181e-03
 1.78000000e-01  1.82182701e-01  1.00008000e-02  2.53545930e-01  8.59361307e-03  2.14614454e-01  9.77468162e-03  1.79515637e-01  1.01320059e-03
 1.79000000e-01  1.80405394e-01  1.10512197e-02  2.51836000e-01  9.56275868e-03  2.12660006e-01  1.02669922e-02  1.77383636e-01  1.00620098e-03
 1.80000000e-01  1.79599442e-01  1.14148700e-02  2.50994120e-01  9.89051846e-03  2.11162299e-01  1.05547014e-02  1.75272529e-01  9.99181902e-04
 1.81000000e-01  1.77548286e-01  1.17576703e-02  2.49005470e-01  1.02003097e-02  2.08946228e-01  1.05196162e-02  1.73182165e-01  9.92126980e-04
 1.82000000e-01  1.75935238e-01  1.14383595e-02  2.47393610e-01  9.87390998e-03  2.06978651e-01  1.05361583e-02  1.71112415e-01  9.85059600e-04
 1.83000000e-01  1.73042545e-01  1.08434455e-02  2.44662600e-01  9.30860446e-03  2.03959252e-01  9.73330538e-03  1.69063121e-01  9.77974490e-04
 1.84000000e-01  1.70979050e-01  1.07890507e-02  2.42669480e-01  9.23909728e-03  2.01778471e-01  9.48850180e-03  1.67034146e-01  9.70853917e-04
 1.85000000e-01  1.69853490e-01  1.02043353e-02  2.41517460e-01  8.70114461e-03  1.99966290e-01  9.13388228e-03  1.65025349e-01  9.63731256e-04
 1.86000000e-01  1.68552408e-01  9.83007659e-03  2.40224920e-01  8.43928543e-03  1.98008919e-01  8.76184036e-03  1.63036583e-01  9.56568680e-04
 1.87000000e-01  1.66772460e-01  9.25768657e-03  2.38488860e-01  7.89068613e-03  1.96160153e-01  7.69906943e-03  1.61067712e-01  9.49407372e-04
 1.88000000e-01  1.65464591e-01  1.19664988e-02  2.37162100e-01  1.02707330e-02  1.94466569e-01  7.83958996e-03  1.59118589e-01  9.42241476e-04
 1.89000000e-01  1.63978527e-01  1.33880231e-02  2.35693860e-01  1.15553086e-02  1.92729483e-01  7.53505776e-03  1.57189071e-01  9.35036077e-04
 1.90000000e-01  1.62449944e-01  1.53168193e-02  2.34192280e-01  1.32582692e-02  1.91140900e-01  8.51759983e-03  1.55279021e-01  9.27832144e-04
 1.91000000e-01  1.59967964e-01  1.41561501e-02  2.31854650e-01  1.22435343e-02  1.88541856e-01  8.07954603e-03  1.53388298e-01  9.20610859e-04
 1.92000000e-01  1.57362146e-01  1.22516934e-02  2.29407230e-01  1.06053821e-02  1.86117128e-01  7.79173464e-03  1.51516761e-01  9.13388839e-04
 1.93000000e-01  1.55144413e-01  1.27968908e-02  2.27281160e-01  1.10677956e-02  1.84025852e-01  8.46038293e-03  1.49664257e-01  9.06155313e-04
 1.94000000e-01  1.53087161e-01  1.27664876e-02  2.25317040e-01  1.10747157e-02  1.81904307e-01  7.91586750e-03  1.47830663e-01  8.98907598e-04
 1.95000000e-01  1.50445076e-01  1.05448777e-02  2.22821110e-01  9.08918034e-03  1.79329646e-01  7.77056702e-03  1.46015836e-01  8.91675722e-04
 1.96000000e-01  1.48163351e-01  1.01430976e-02  2.20630340e-01  8.75530860e-03  1.76781515e-01  7.54521060e-03  1.44219622e-01  8.84420443e-04
 1.97000000e-01  1.46726103e-01  1.03413556e-02  2.19198700e-01  8.93142547e-03  1.74888554e-01  7.74216413e-03  1.42441895e-01  8.77174628e-04
 1.98000000e-01  1.44873565e-01  1.05898454e-02  2.17367040e-01  9.11320584e-03  1.72654254e-01  7.14619527e-03  1.40682514e-01  8.69925300e-04
 1.99000000e-01  1.42606725e-01  9.45761394e-03  2.15185390e-01  8.05596935e-03  1.70271423e-01  7.62767450e-03  1.38941338e-01  8.62657664e-04
 2.00000000e-01  1.40774119e-01  9.49229469e-03  2.13417320e-01  8.10981925e-03  1.68314629e-01  6.95561267e-03  1.37218224e-01  8.55409993e-04
 2.01000000e-01  1.39469405e-01  9.82714919e-03  2.12074220e-01  8.41217531e-03  1.66918663e-01  8.07477983e-03  1.35513040e-01  8.48155890e-04
 2.02000000e-01  1.37642692e-01  1.00788365e-02  2.10323270e-01  8.69245911e-03  1.64971585e-01  7.90209646e-03  1.33825645e-01  8.40894906e-04
 2.03000000e-01  1.35565516e-01  7.85603836e-03  2.08312360e-01  6.70559169e-03  1.62898690e-01  6.47679633e-03  1.32155907e-01  8.33650534e-04
 2.04000000e-01  1.33900099e-01  7.19324901e-03  2.06705170e-01  6.11014861e-03  1.61237871e-01  6.09924455e-03  1.30503681e-01  8.26403487e-04
 2.05000000e-01  1.32403811e-01  6.81399250e-03  2.05275400e-01  5.84605793e-03  1.59443548e-01  6.59364759e-03  1.28868832e-01  8.19163482e-04
 2.06000000e-01  1.30610866e-01  7.63316136e-03  2.03536450e-01  6.55334833e-03  1.57654007e-01  6.88829521e-03  1.27251231e-01  8.11936584e-04
 2.07000000e-01  1.29743345e-01  9.70795267e-03  2.02616390e-01  8.35154599e-03  1.56550338e-01  7.95084642e-03  1.25650739e-01  8.04712302e-04
 2.08000000e-01  1.27483910e-01  8.80110894e-03  2.00459860e-01  7.53771637e-03  1.54476831e-01  8.22893725e-03  1.24067214e-01  7.97501121e-04
 2.09000000e-01  1.25561805e-01  7.01754074e-03  1.98579730e-01  5.90835980e-03  1.52515733e-01  7.44162596e-03  1.22500529e-01  7.90297578e-04
 2.10000000e-01  1.23179177e-01  4.81770173e-03  1.96314690e-01  3.92412771e-03  1.50209960e-01  5.74741675e-03  1.20950544e-01  7.83110866e-04
 2.11000000e-01  1.22032625e-01  4.91480413e-03  1.95149990e-01  4.07741392e-03  1.48695168e-01  6.23388410e-03  1.19417131e-01  7.75922147e-04
 2.12000000e-01  1.20916734e-01  4.96831733e-03  1.94000380e-01  4.15213818e-03  1.47179391e-01  5.86699859e-03  1.17900153e-01  7.68759310e-04
 2.13000000e-01  1.19736384e-01  5.66547463e-03  1.92798370e-01  4.75269974e-03  1.45544845e-01  6.34914580e-03  1.16399472e-01  7.61597749e-04
 2.14000000e-01  1.17655979e-01  4.85876555e-03  1.90832120e-01  4.06003682e-03  1.43486058e-01  6.50911631e-03  1.14914962e-01  7.54460800e-04
 2.15000000e-01  1.16226176e-01  5.63855399e-03  1.89448650e-01  4.71153931e-03  1.41693249e-01  7.23163493e-03  1.13446492e-01  7.47336197e-04
 2.16000000e-01  1.13974233e-01  4.50585486e-03  1.87278520e-01  3.74591892e-03  1.39777679e-01  6.95444460e-03  1.11993920e-01  7.40219267e-04
 2.17000000e-01  1.12005122e-01  5.93038054e-03  1.85344200e-01  5.06908747e-03  1.38073114e-01  7.25341186e-03  1.10557130e-01  7.33133839e-04
 2.18000000e-01  1.10851597e-01  5.64573296e-03  1.84143340e-01  4.82781607e-03  1.36404384e-01  7.47353833e-03  1.09135983e-01  7.26067269e-04
 2.19000000e-01  1.10101624e-01  5.00662555e-03  1.83326120e-01  4.26541792e-03  1.35576603e-01  6.50357768e-03  1.07730346e-01  7.19004622e-04
 2.20000000e-01  1.08369541e-01  5.75907972e-03  1.81646870e-01  4.91041788e-03  1.34221259e-01  7.00923470e-03  1.06340095e-01  7.11974958e-04
 2.21000000e-01  1.06584027e-01  6.78166104e-03  1.79917910e-01  5.78338544e-03  1.32292590e-01  8.19566649e-03  1.04965095e-01  7.04954783e-04
 2.22000000e-01  1.05849489e-01  5.15315669e-03  1.79061810e-01  4.34306150e-03  1.31443837e-01  6.80092303e-03  1.03605227e-01  6.97961173e-04
 2.23000000e-01  1.05233649e-01  5.39079542e-03  1.78366190e-01  4.54732119e-03  1.30518113e-01  6.13765731e-03  1.02260352e-01  6.90983900e-04
 2.24000000e-01  1.02632802e-01  6.31384710e-03  1.75865110e-01  5.32354574e-03  1.27889861e-01  7.64814573e-03  1.00930347e-01  6.84027951e-04
 2.25000000e-01  1.01572684e-01  5.57854040e-03  1.74755700e-01  4.66958221e-03  1.26718579e-01  6.39480906e-03  9.96150923e-02  6.77115168e-04
 2.26000000e-01  9.99318700e-02  6.03866178e-03  1.73099440e-01  5.02281401e-03  1.24994251e-01  6.46607002e-03  9.83144495e-02  6.70207567e-04
 2.27000000e-01  9.91428837e-02  5.54501826e-03  1.72241430e-01  4.59649059e-03  1.23819438e-01  5.71504066e-03  9.70282972e-02  6.63323603e-04
 2.28000000e-01  9.79909363e-02  6.71992752e-03  1.71078570e-01  5.66378513e-03  1.22292354e-01  5.09739913e-03  9.57565155e-02  6.56469593e-04
 2.29000000e-01  9.67788975e-02  6.75113042e-03  1.69815540e-01  5.62882796e-03  1.20833736e-01  5.43578421e-03  9.44989737e-02  6.49642606e-04
 2.30000000e-01  9.55749025e-02  6.68170189e-03  1.68595700e-01  5.64396035e-03  1.19660122e-01  5.34536418e-03  9.32555472e-02  6.42835993e-04
 2.31000000e-01  9.41108438e-02  7.35460214e-03  1.67147820e-01  6.24735867e-03  1.18070132e-01  5.82095192e-03  9.20261201e-02  6.36073577e-04
 2.32000000e-01  9.24772288e-02  6.80218000e-03  1.65514090e-01  5.72607520e-03  1.16441504e-01  5.75784510e-03  9.08105622e-02  6.29327673e-04
 2.33000000e-01  9.08352025e-02  6.77396840e-03  1.63879660e-01  5.66619713e-03  1.15014351e-01  6.35325656e-03  8.96087502e-02  6.22604762e-04
 2.34000000e-01  9.05715363e-02  6.67011293e-03  1.63492560e-01  5.55591671e-03  1.14254223e-01  6.83304736e-03  8.84205680e-02  6.15917689e-04
 2.35000000e-01  8.99637325e-02  5.98066431e-03  1.62807610e-01  4.99562028e-03  1.13420509e-01  6.45052203e-03  8.72458939e-02  6.09264335e-04
 2.36000000e-01  8.86128688e-02  6.48233238e-03  1.61457130e-01  5.41756103e-03  1.11974147e-01  6.41506135e-03  8.60846002e-02  6.02628230e-04
 2.37000000e-01  8.73304475e-02  5.91786748e-03  1.60174260e-01  4.92688136e-03  1.10716232e-01  5.86158506e-03  8.49365732e-02  5.96025276e-04
 2.38000000e-01  8.65182938e-02  5.69447222e-03  1.59274270e-01  4.74264310e-03  1.09537704e-01  5.85824361e-03  8.38016937e-02  5.89462982e-04
 2.39000000e-01  8.51550588e-02  6.61309671e-03  1.57894320e-01  5.53324011e-03  1.08050109e-01  6.57670824e-03  8.26798421e-02  5.82926163e-04
 2.40000000e-01  8.38958413e-02  6.85978381e-03  1.56614460e-01  5.75541894e-03  1.06729273e-01  6.04713853e-03  8.15708984e-02  5.76416030e-04
 2.41000000e-01  8.35090813e-02  6.76930564e-03  1.56106440e-01  5.67594991e-03  1.05834173e-01  6.41544476e-03  8.04747504e-02  5.69950081e-04
 2.42000000e-01  8.17574150e-02  7.52365665e-03  1.54405600e-01  6.29884967e-03  1.04467701e-01  6.33798074e-03  7.93912709e-02  5.63507496e-04
 2.43000000e-01  8.08302437e-02  7.35071370e-03  1.53396390e-01  6.06852825e-03  1.02981597e-01  6.41210929e-03  7.83203553e-02  5.57095326e-04
 2.44000000e-01  7.98441663e-02  7.14225229e-03  1.52383980e-01  5.90877386e-03  1.01474344e-01  7.15067925e-03  7.72618831e-02  5.50732057e-04
 2.45000000e-01  7.91896962e-02  7.78512357e-03  1.51645280e-01  6.50580353e-03  1.00673998e-01  7.40904428e-03  7.62157374e-02  5.44388658e-04
 2.46000000e-01  7.80881750e-02  7.58834553e-03  1.50476270e-01  6.26625703e-03  9.95384067e-02  6.85832614e-03  7.51818073e-02  5.38091159e-04
 2.47000000e-01  7.71797313e-02  7.41371926e-03  1.49522350e-01  6.10968222e-03  9.86099059e-02  6.68952824e-03  7.41599779e-02  5.31822442e-04
 2.48000000e-01  7.65123675e-02  7.93507083e-03  1.48757770e-01  6.55207239e-03  9.75313564e-02  6.65663640e-03  7.31501370e-02  5.25588174e-04
 2.49000000e-01  7.46982213e-02  7.88116417e-03  1.47013540e-01  6.57590920e-03  9.60153777e-02  6.64110788e-03  7.21521706e-02  5.19393854e-04
 2.50000000e-01  7.29876350e-02  7.22978500e-03  1.45327390e-01  5.97870652e-03  9.45844533e-02  6.80866394e-03  7.11659685e-02  5.13232148e-04
 2.51000000e-01  7.09110313e-02  9.47674979e-03  1.43304480e-01  7.96117731e-03  9.29845785e-02  7.22188658e-03  7.01914183e-02  5.07106519e-04
 2.52000000e-01  7.04706275e-02  8.87060460e-03  1.42781410e-01  7.42434730e-03  9.19862739e-02  7.13706671e-03  6.92284089e-02  5.01022397e-04
 2.53000000e-01  6.93499738e-02  8.44535363e-03  1.41636120e-01  7.03815729e-03  9.10041022e-02  7.03960848e-03  6.82768342e-02  4.94971995e-04
 2.54000000e-01  6.82281687e-02  9.16569578e-03  1.40440860e-01  7.61611601e-03  8.97726519e-02  7.58195451e-03  6.73365794e-02  4.88956863e-04
 2.55000000e-01  6.66557025e-02  9.99228846e-03  1.38891120e-01  8.35139119e-03  8.81515954e-02  7.67820363e-03  6.64075427e-02  4.82989837e-04
 2.56000000e-01  6.60612437e-02  8.06895120e-03  1.38232180e-01  6.63958881e-03  8.72335404e-02  7.22541458e-03  6.54896114e-02  4.77044879e-04
 2.57000000e-01  6.48591063e-02  7.91269625e-03  1.37046580e-01  6.52400494e-03  8.62839822e-02  6.22924130e-03  6.45826819e-02  4.71153098e-04
 2.58000000e-01  6.38958750e-02  8.37197349e-03  1.36013760e-01  6.91797819e-03  8.52258902e-02  6.96673965e-03  6.36866454e-02  4.65287728e-04
 2.59000000e-01  6.29593425e-02  8.47857895e-03  1.35018040e-01  7.02850121e-03  8.40412046e-02  6.66246689e-03  6.28013955e-02  4.59463347e-04
 2.60000000e-01  6.19945488e-02  8.56550043e-03  1.33967170e-01  7.12794294e-03  8.29237430e-02  6.66668646e-03  6.19268318e-02  4.53691239e-04
 2.61000000e-01  6.16481088e-02  6.72235177e-03  1.33487130e-01  5.45930854e-03  8.23175172e-02  6.16162904e-03  6.10628424e-02  4.47941644e-04
 2.62000000e-01  6.08960012e-02  5.75627231e-03  1.32655530e-01  4.57713975e-03  8.10352999e-02  6.04280681e-03  6.02093282e-02  4.42241868e-04
 2.63000000e-01  5.86261100e-02  8.98937919e-03  1.30459350e-01  7.39016136e-03  7.92688218e-02  6.88271838e-03  5.93661887e-02  4.36582310e-04
 2.64000000e-01  5.77370725e-02  9.12416720e-03  1.29497590e-01  7.48366985e-03  7.82871863e-02  6.52468380e-03  5.85333139e-02  4.30951669e-04
 2.65000000e-01  5.71374400e-02  9.00252069e-03  1.28798190e-01  7.34492736e-03  7.72362034e-02  7.31576688e-03  5.77106074e-02  4.25366101e-04
 2.66000000e-01  5.61799238e-02  8.94155546e-03  1.27786470e-01  7.31637975e-03  7.61289292e-02  7.30719723e-03  5.68979687e-02  4.19826397e-04
 2.67000000e-01  5.58144700e-02  8.85374328e-03  1.27320200e-01  7.25885737e-03  7.52946312e-02  7.18446131e-03  5.60952972e-02  4.14329501e-04
 2.68000000e-01  5.48370450e-02  9.08821416e-03  1.26316560e-01  7.45121420e-03  7.41374652e-02  6.87770833e-03  5.53024865e-02  4.08858650e-04
 2.69000000e-01  5.40977525e-02  9.71622009e-03  1.25457980e-01  8.00808115e-03  7.27792556e-02  7.98584302e-03  5.45194474e-02  4.03445651e-04
 2.70000000e-01  5.25101262e-02  1.16449052e-02  1.23855580e-01  9.73281800e-03  7.14104812e-02  8.20655932e-03  5.37460755e-02  3.98063367e-04
 2.71000000e-01  5.11919175e-02  1.32102820e-02  1.22517400e-01  1.11477724e-02  6.99107501e-02  9.18336266e-03  5.29822732e-02  3.93587108e-04
 2.72000000e-01  4.98235575e-02  1.42665410e-02  1.21090970e-01  1.20649187e-02  6.88432877e-02  9.20265499e-03  5.22279491e-02  3.90244130e-04
 2.73000000e-01  4.91696975e-02  1.39004468e-02  1.20328050e-01  1.17427715e-02  6.76219310e-02  9.49549246e-03  5.14829982e-02  3.86899183e-04
 2.74000000e-01  4.87744337e-02  1.32911116e-02  1.19812460e-01  1.12331059e-02  6.71075743e-02  9.41633267e-03  5.07473277e-02  3.83556780e-04
 2.75000000e-01  4.79476188e-02  1.24792846e-02  1.18940030e-01  1.04643905e-02  6.64028284e-02  8.68757477e-03  5.00208487e-02  3.80230653e-04
 2.76000000e-01  4.63718650e-02  1.34901873e-02  1.17352320e-01  1.14150229e-02  6.49507261e-02  9.57863922e-03  4.93034581e-02  3.76914484e-04
 2.77000000e-01  4.57130388e-02  1.33378630e-02  1.16615830e-01  1.12796410e-02  6.43269090e-02  9.07678404e-03  4.85950702e-02  3.73595585e-04
 2.78000000e-01  4.48129438e-02  1.39012355e-02  1.15637230e-01  1.17776675e-02  6.31699211e-02  9.88636181e-03  4.78955820e-02  3.70294482e-04
 2.79000000e-01  4.34888000e-02  1.41064312e-02  1.14321090e-01  1.19994917e-02  6.22515872e-02  9.68734540e-03  4.72049133e-02  3.67009736e-04
 2.80000000e-01  4.25542787e-02  1.55334471e-02  1.13338500e-01  1.32579273e-02  6.15765163e-02  9.80752249e-03  4.65229605e-02  3.63722083e-04
 2.81000000e-01  4.23509325e-02  1.50724678e-02  1.12993240e-01  1.28378637e-02  6.12138690e-02  9.24262436e-03  4.58496424e-02  3.60449679e-04
 2.82000000e-01  4.21455488e-02  1.33300346e-02  1.12626420e-01  1.12672980e-02  6.05138975e-02  8.83975690e-03  4.51848639e-02  3.57195036e-04
 2.83000000e-01  4.22303450e-02  1.13909921e-02  1.12524430e-01  9.57954411e-03  5.97051106e-02  9.11346838e-03  4.45285360e-02  3.53941128e-04
 2.84000000e-01  4.15985575e-02  1.14469751e-02  1.11835920e-01  9.65962584e-03  5.88628252e-02  9.01021046e-03  4.38805692e-02  3.50695362e-04
 2.85000000e-01  4.12786300e-02  1.03193959e-02  1.11384220e-01  8.64705478e-03  5.84444786e-02  8.35341642e-03  4.32408750e-02  3.47472430e-04
 2.86000000e-01  4.07407975e-02  1.00971089e-02  1.10713810e-01  8.40878853e-03  5.77795467e-02  7.68149574e-03  4.26093665e-02  3.44252310e-04
 2.87000000e-01  4.06316537e-02  1.07415564e-02  1.10425990e-01  8.97088319e-03  5.71064542e-02  8.39496685e-03  4.19859564e-02  3.41043660e-04
 2.88000000e-01  3.98475175e-02  1.11131378e-02  1.09547970e-01  9.26271036e-03  5.64256367e-02  8.51524551e-03  4.13705600e-02  3.37848431e-04
 2.89000000e-01  3.88470625e-02  1.19632382e-02  1.08475530e-01  1.00214637e-02  5.58203387e-02  8.43226176e-03  4.07630891e-02  3.34668548e-04
 2.90000000e-01  3.92322750e-02  9.52777582e-03  1.08675210e-01  7.90319053e-03  5.54964500e-02  7.83620375e-03  4.01634600e-02  3.31495546e-04
 2.91000000e-01  3.85367412e-02  9.96839917e-03  1.07846720e-01  8.25588570e-03  5.51970168e-02  7.14217006e-03  3.95715887e-02  3.28337713e-04
 2.92000000e-01  3.80300925e-02  9.65897256e-03  1.07146960e-01  7.96110117e-03  5.44071137e-02  7.21796518e-03  3.89873885e-02  3.25187139e-04
 2.93000000e-01  3.73504350e-02  1.02986266e-02  1.06369930e-01  8.54526419e-03  5.36348928e-02  7.56843456e-03  3.84107801e-02  3.22050249e-04
 2.94000000e-01  3.66892888e-02  1.08587061e-02  1.05606830e-01  9.05772830e-03  5.28354435e-02  7.35916936e-03  3.78416815e-02  3.18931522e-04
 2.95000000e-01  3.60499762e-02  1.13916747e-02  1.04822690e-01  9.48236927e-03  5.20177545e-02  7.40335999e-03  3.72800064e-02  3.15824445e-04
 2.96000000e-01  3.57027750e-02  1.06857880e-02  1.04346660e-01  8.88941286e-03  5.12110577e-02  7.28541993e-03  3.67256776e-02  3.12729623e-04
 2.97000000e-01  3.53542888e-02  9.54221193e-03  1.03845720e-01  7.85480453e-03  5.06464835e-02  6.53066533e-03  3.61786146e-02  3.09653185e-04
 2.98000000e-01  3.39790200e-02  1.13067518e-02  1.02473380e-01  9.47547950e-03  4.96960559e-02  6.61890490e-03  3.56387354e-02  3.06584499e-04
 2.99000000e-01  3.41995163e-02  1.02642302e-02  1.02505760e-01  8.60240522e-03  4.94008506e-02  6.36450429e-03  3.51059632e-02  3.03532252e-04
 3.00000000e-01  3.32072100e-02  1.16717535e-02  1.01475650e-01  9.86177684e-03  4.86138299e-02  6.85764884e-03  3.45802170e-02  3.00488536e-04
 3.01000000e-01  3.21382063e-02  1.33919774e-02  1.00356020e-01  1.13436734e-02  4.82002574e-02  6.39301335e-03  3.40614199e-02  2.97461892e-04
 3.02000000e-01  3.13881261e-02  1.42529150e-02  9.94560910e-02  1.20356729e-02  4.78419381e-02  5.71596225e-03  3.35494961e-02  2.94451944e-04
 3.03000000e-01  3.02365690e-02  1.44596446e-02  9.82952680e-02  1.21772494e-02  4.72024230e-02  5.88624185e-03  3.30443692e-02  2.91453004e-04
 3.04000000e-01  3.01874436e-02  1.29067988e-02  9.80627010e-02  1.07694438e-02  4.70824762e-02  5.59553277e-03  3.25459617e-02  2.88470919e-04
 3.05000000e-01  2.92738621e-02  1.47079487e-02  9.70817130e-02  1.23243053e-02  4.63556601e-02  5.66356838e-03  3.20541967e-02  2.85503696e-04
 3.06000000e-01  2.90161635e-02  1.55168273e-02  9.66367620e-02  1.30596070e-02  4.58193198e-02  5.84538220e-03  3.15690029e-02  2.82553021e-04
 3.07000000e-01  2.82077335e-02  1.57559902e-02  9.57576620e-02  1.32390870e-02  4.50522629e-02  5.82683478e-03  3.10903038e-02  2.79612620e-04
 3.08000000e-01  2.72593166e-02  1.58981387e-02  9.47148970e-02  1.33601928e-02  4.43685134e-02  6.13368602e-03  3.06180276e-02  2.76691339e-04
 3.09000000e-01  2.66782256e-02  1.63419599e-02  9.40326250e-02  1.37389012e-02  4.37562411e-02  6.23148255e-03  3.01521017e-02  2.73781717e-04
 3.10000000e-01  2.59149664e-02  1.78448169e-02  9.31226290e-02  1.50971987e-02  4.30601174e-02  5.80073265e-03  2.96924544e-02  2.70892832e-04
 3.11000000e-01  2.59889885e-02  1.63007430e-02  9.30280420e-02  1.37292508e-02  4.26692206e-02  5.44128425e-03  2.92390095e-02  2.68014226e-04
 3.12000000e-01  2.53904330e-02  1.67412987e-02  9.23000160e-02  1.41024328e-02  4.20775872e-02  5.65821912e-03  2.87917011e-02  2.65147202e-04
 3.13000000e-01  2.52526034e-02  1.61450919e-02  9.20548830e-02  1.35429340e-02  4.17646707e-02  5.73252845e-03  2.83504567e-02  2.62303355e-04
 3.14000000e-01  2.45770980e-02  1.76932266e-02  9.13073960e-02  1.49083262e-02  4.12587597e-02  5.89077773e-03  2.79152100e-02  2.59476657e-04
 3.15000000e-01  2.39571038e-02  1.83092475e-02  9.05529600e-02  1.54460563e-02  4.06114236e-02  5.61718502e-03  2.74858868e-02  2.56660901e-04
 3.16000000e-01  2.32297820e-02  1.94012544e-02  8.97594940e-02  1.64279306e-02  3.98325016e-02  6.00703289e-03  2.70624218e-02  2.53864537e-04
 3.17000000e-01  2.25017371e-02  1.98642110e-02  8.89326330e-02  1.68995777e-02  3.92013129e-02  6.65902655e-03  2.66447453e-02  2.51082780e-04
 3.18000000e-01  2.23744867e-02  1.91288666e-02  8.86317760e-02  1.62966117e-02  3.88372045e-02  6.24673197e-03  2.62327921e-02  2.48316757e-04
 3.19000000e-01  2.18879010e-02  1.93412105e-02  8.79745920e-02  1.63999706e-02  3.81791825e-02  5.93346804e-03  2.58264931e-02  2.45566906e-04
 3.20000000e-01  2.12652905e-02  1.97057690e-02  8.72569360e-02  1.66703322e-02  3.75946287e-02  5.86930789e-03  2.54257862e-02  2.42838737e-04
 3.21000000e-01  2.10247151e-02  1.93430394e-02  8.68234390e-02  1.64110937e-02  3.70038226e-02  5.93789633e-03  2.50305995e-02  2.40119124e-04
 3.22000000e-01  2.11010185e-02  1.90576932e-02  8.67059520e-02  1.61607095e-02  3.67863530e-02  5.32228966e-03  2.46408725e-02  2.37416245e-04
 3.23000000e-01  2.09650925e-02  1.88888319e-02  8.63908400e-02  1.59555849e-02  3.62963697e-02  5.15937318e-03  2.42565427e-02  2.34736451e-04
 3.24000000e-01  2.11449726e-02  1.80582262e-02  8.64089990e-02  1.52237187e-02  3.58561915e-02  5.36203288e-03  2.38775439e-02  2.32071193e-04
 3.25000000e-01  2.07790958e-02  1.69586395e-02  8.59085240e-02  1.42810922e-02  3.53428573e-02  5.02552047e-03  2.35038119e-02  2.29420540e-04
 3.26000000e-01  1.98462896e-02  1.84053229e-02  8.49284930e-02  1.55486053e-02  3.47178291e-02  5.02219854e-03  2.31352851e-02  2.26788038e-04
 3.27000000e-01  2.01580514e-02  1.70947010e-02  8.50045790e-02  1.43842143e-02  3.39795184e-02  5.62595222e-03  2.27719036e-02  2.24175413e-04
 3.28000000e-01  1.98982696e-02  1.69487071e-02  8.46111330e-02  1.43571755e-02  3.32400461e-02  6.54076753e-03  2.24136018e-02  2.21573650e-04
 3.29000000e-01  2.03427804e-02  1.42099568e-02  8.48444570e-02  1.19074139e-02  3.31146766e-02  5.34539317e-03  2.20603231e-02  2.18990483e-04
 3.30000000e-01  1.97037880e-02  1.40009712e-02  8.40996860e-02  1.17234585e-02  3.27944643e-02  5.21089028e-03  2.17120031e-02  2.16425101e-04
 3.31000000e-01  1.91621284e-02  1.40540364e-02  8.34897230e-02  1.18223793e-02  3.22583723e-02  5.29534031e-03  2.13685889e-02  2.13879969e-04
 3.32000000e-01  1.83123329e-02  1.58279189e-02  8.24952170e-02  1.34395255e-02  3.15185442e-02  6.02343042e-03  2.10300113e-02  2.11349231e-04
 3.33000000e-01  1.83624270e-02  1.47388811e-02  8.24328540e-02  1.23838415e-02  3.11605882e-02  5.97252125e-03  2.06962217e-02  2.08836672e-04
 3.34000000e-01  1.82889714e-02  1.27604635e-02  8.22588490e-02  1.06404034e-02  3.09379489e-02  4.97615384e-03  2.03671554e-02  2.06340604e-04
 3.35000000e-01  1.78739223e-02  1.26080256e-02  8.17098120e-02  1.05169786e-02  3.01414984e-02  5.33854961e-03  2.00427585e-02  2.03861059e-04
 3.36000000e-01  1.80594137e-02  1.06383838e-02  8.17076400e-02  8.76267844e-03  2.96728960e-02  5.23731534e-03  1.97229736e-02  2.01402883e-04
 3.37000000e-01  1.83700534e-02  8.95486631e-03  8.18378430e-02  7.34505726e-03  2.92813910e-02  5.23735881e-03  1.94077433e-02  1.98958350e-04
 3.38000000e-01  1.78252634e-02  8.76853461e-03  8.11724830e-02  7.18677019e-03  2.88294348e-02  5.08252128e-03  1.90970110e-02  1.96528376e-04
 3.39000000e-01  1.73047468e-02  1.00773540e-02  8.05381160e-02  8.31511678e-03  2.83457007e-02  5.66294197e-03  1.87907256e-02  1.94126008e-04
 3.40000000e-01  1.71178256e-02  9.89244673e-03  8.02022050e-02  8.13900846e-03  2.78387230e-02  5.81095736e-03  1.84888269e-02  1.91734965e-04
 3.41000000e-01  1.66136608e-02  1.01455794e-02  7.95903340e-02  8.30624925e-03  2.73066868e-02  6.25057754e-03  1.81912633e-02  1.89361139e-04
 3.42000000e-01  1.67832752e-02  8.86230788e-03  7.95900180e-02  7.15910370e-03  2.70928495e-02  5.68176354e-03  1.78979801e-02  1.87000706e-04
 3.43000000e-01  1.64655715e-02  8.28419996e-03  7.91298780e-02  6.57646011e-03  2.68465711e-02  5.18301353e-03  1.76089277e-02  1.84666785e-04
 3.44000000e-01  1.64594834e-02  7.05393783e-03  7.89755230e-02  5.44705830e-03  2.64947887e-02  4.83210813e-03  1.73240478e-02  1.82340840e-04
 3.45000000e-01  1.55409078e-02  7.58293678e-03  7.79206580e-02  5.90750818e-03  2.58305353e-02  5.13964848e-03  1.70432956e-02  1.80041598e-04
 3.46000000e-01  1.60463773e-02  6.42210831e-03  7.82001320e-02  4.91610117e-03  2.56262683e-02  4.56897344e-03  1.67666136e-02  1.77757555e-04
 3.47000000e-01  1.64085612e-02  5.49227030e-03  7.83480100e-02  4.13509453e-03  2.53284158e-02  4.10188554e-03  1.64939528e-02  1.75486906e-04
 3.48000000e-01  1.58072804e-02  5.62995529e-03  7.75728070e-02  4.26677661e-03  2.47333896e-02  4.62561803e-03  1.62252632e-02  1.73237077e-04
 3.49000000e-01  1.52306701e-02  7.15636413e-03  7.68604790e-02  5.64447546e-03  2.45305874e-02  4.66579364e-03  1.59604934e-02  1.71006488e-04
 3.50000000e-01  1.43329235e-02  8.17081376e-03  7.58684020e-02  6.60334749e-03  2.39749616e-02  5.35231903e-03  1.56995927e-02  1.68914847e-04
 3.51000000e-01  1.39309590e-02  8.68390655e-03  7.53102580e-02  6.96464578e-03  2.36930177e-02  5.05710169e-03  1.54425160e-02  1.67160423e-04
 3.52000000e-01  1.32910859e-02  1.03123713e-02  7.45355730e-02  8.44597753e-03  2.33772102e-02  5.32258570e-03  1.51892128e-02  1.65415241e-04
 3.53000000e-01  1.26345744e-02  1.11276444e-02  7.37048350e-02  9.07514906e-03  2.30302834e-02  5.26796051e-03  1.49396341e-02  1.63679693e-04
 3.54000000e-01  1.22171330e-02  1.12558167e-02  7.31440960e-02  9.21272788e-03  2.27531511e-02  5.42850111e-03  1.46937340e-02  1.61960153e-04
 3.55000000e-01  1.23602721e-02  1.12834493e-02  7.31504530e-02  9.21256725e-03  2.27167644e-02  4.65996767e-03  1.44514652e-02  1.60251625e-04
 3.56000000e-01  1.17821476e-02  1.15286264e-02  7.24746590e-02  9.47017222e-03  2.23602862e-02  3.85351618e-03  1.42127803e-02  1.58558261e-04
 3.57000000e-01  1.16676951e-02  1.07420399e-02  7.21844290e-02  8.82482953e-03  2.22377249e-02  3.51124008e-03  1.39776345e-02  1.56874129e-04
 3.58000000e-01  1.03942216e-02  1.36942606e-02  7.08942770e-02  1.14367224e-02  2.16315219e-02  4.26971270e-03  1.37459809e-02  1.55206078e-04
 3.59000000e-01  1.00137530e-02  1.42038312e-02  7.03823460e-02  1.18650682e-02  2.12767737e-02  4.38053231e-03  1.35177750e-02  1.53548921e-04
 3.60000000e-01  9.97850650e-03  1.41770934e-02  7.01730080e-02  1.18344390e-02  2.12040733e-02  4.20758742e-03  1.32929716e-02  1.51903122e-04
 3.61000000e-01  9.77374338e-03  1.41337948e-02  6.97987730e-02  1.17618711e-02  2.08753257e-02  3.98465286e-03  1.30715278e-02  1.50270868e-04
 3.62000000e-01  9.81045487e-03  1.35399107e-02  6.96729810e-02  1.11935493e-02  2.06011550e-02  4.24819719e-03  1.28533995e-02  1.48649396e-04
 3.63000000e-01  9.21527750e-03  1.42395206e-02  6.89405600e-02  1.17677132e-02  2.03554793e-02  4.16781363e-03  1.26385427e-02  1.47041112e-04
 3.64000000e-01  9.01917900e-03  1.41731944e-02  6.86371780e-02  1.17033025e-02  1.99025333e-02  4.42301164e-03  1.24269155e-02  1.45446217e-04
 3.65000000e-01  8.90806350e-03  1.38579776e-02  6.83443220e-02  1.13972871e-02  1.95718727e-02  4.26964316e-03  1.22184755e-02  1.43862595e-04
 3.66000000e-01  8.48099900e-03  1.37895709e-02  6.77737380e-02  1.13446027e-02  1.90753726e-02  4.46042878e-03  1.20131796e-02  1.42292509e-04
 3.67000000e-01  8.33645775e-03  1.32409279e-02  6.74688880e-02  1.09219025e-02  1.88586201e-02  3.86339415e-03  1.18109879e-02  1.40735256e-04
 3.68000000e-01  8.19496300e-03  1.28637632e-02  6.71470860e-02  1.05433330e-02  1.84668443e-02  3.82579100e-03  1.16118593e-02  1.39187295e-04
 3.69000000e-01  7.84651688e-03  1.35054427e-02  6.67139850e-02  1.11143561e-02  1.80771614e-02  3.82173033e-03  1.14157527e-02  1.37653778e-04
 3.70000000e-01  7.87970888e-03  1.33819767e-02  6.65357790e-02  1.10219757e-02  1.79116972e-02  3.52013494e-03  1.12226287e-02  1.36131485e-04
 3.71000000e-01  7.55555238e-03  1.42741845e-02  6.60657310e-02  1.18264287e-02  1.75674344e-02  3.76817770e-03  1.10324467e-02  1.34623483e-04
 3.72000000e-01  7.23255413e-03  1.41063475e-02  6.55735770e-02  1.17080623e-02  1.73007876e-02  3.80398170e-03  1.08451684e-02  1.33125584e-04
 3.73000000e-01  6.97131462e-03  1.39574060e-02  6.51364630e-02  1.15701985e-02  1.71419666e-02  3.70716556e-03  1.06607538e-02  1.31640583e-04
 3.74000000e-01  6.76053862e-03  1.22463370e-02  6.48354310e-02  1.00705515e-02  1.67568029e-02  3.82524947e-03  1.04791661e-02  1.30169020e-04
 3.75000000e-01  6.75612562e-03  1.13267690e-02  6.46560150e-02  9.26898622e-03  1.67611157e-02  3.54218371e-03  1.03003675e-02  1.28706828e-04
 3.76000000e-01  6.86621687e-03  1.10677998e-02  6.45284450e-02  9.02140414e-03  1.66164170e-02  3.68487512e-03  1.01243183e-02  1.27258988e-04
 3.77000000e-01  5.64343288e-03  1.38348881e-02  6.32740170e-02  1.15045875e-02  1.61741267e-02  3.81167176e-03  9.95098371e-03  1.25823403e-04
 3.78000000e-01  5.21702200e-03  1.46635788e-02  6.27228240e-02  1.22283948e-02  1.58378790e-02  3.79357458e-03  9.78032568e-03  1.24399269e-04
 3.79000000e-01  5.65667838e-03  1.43924205e-02  6.29573730e-02  1.19640029e-02  1.57769315e-02  3.80715621e-03  9.61230931e-03  1.22986094e-04
 3.80000000e-01  5.81132150e-03  1.39412057e-02  6.28748580e-02  1.15824018e-02  1.55389495e-02  3.41010614e-03  9.44689733e-03  1.21584906e-04
 3.81000000e-01  5.88119987e-03  1.31479780e-02  6.28213710e-02  1.08252025e-02  1.51111719e-02  3.85936828e-03  9.28405537e-03  1.20196485e-04
 3.82000000e-01  5.53855038e-03  1.39175390e-02  6.22740470e-02  1.14605074e-02  1.48843732e-02  3.59041074e-03  9.12374754e-03  1.18820373e-04
 3.83000000e-01  6.24319800e-03  1.17224822e-02  6.27261560e-02  9.49992766e-03  1.44220113e-02  4.25464266e-03  8.96593920e-03  1.17518425e-04
 3.84000000e-01  6.29721825e-03  1.06862378e-02  6.26094540e-02  8.68577715e-03  1.43223183e-02  3.72019433e-03  8.81059678e-03  1.16431643e-04
 3.85000000e-01  6.77736013e-03  8.20002367e-03  6.28889990e-02  6.43918023e-03  1.39231405e-02  3.97387568e-03  8.65768651e-03  1.15349158e-04
 3.86000000e-01  6.68091238e-03  7.80392598e-03  6.25985510e-02  6.14650751e-03  1.36263846e-02  4.26953997e-03  8.50717408e-03  1.14274665e-04
 3.87000000e-01  6.52540525e-03  8.33449968e-03  6.22304580e-02  6.65318090e-03  1.34062523e-02  4.21206510e-03  8.35902717e-03  1.13206425e-04
 3.88000000e-01  6.12381013e-03  9.19615738e-03  6.16530790e-02  7.34635105e-03  1.29108602e-02  4.68134129e-03  8.21321291e-03  1.12144584e-04
 3.89000000e-01  6.82380975e-03  7.25664668e-03  6.20977920e-02  5.70999183e-03  1.27645007e-02  4.45562362e-03  8.06969849e-03  1.11090235e-04
 3.90000000e-01  6.53347325e-03  7.69126200e-03  6.16436440e-02  6.09409013e-03  1.26308597e-02  4.03188810e-03  7.92845233e-03  1.10041934e-04
 3.91000000e-01  6.09056900e-03  8.55438133e-03  6.10153280e-02  6.83231101e-03  1.24940330e-02  3.79220078e-03  7.78944248e-03  1.09000892e-04
 3.92000000e-01  6.37133987e-03  8.06463115e-03  6.10815610e-02  6.39890949e-03  1.23160808e-02  3.72220787e-03  7.65263809e-03  1.07966010e-04
 3.93000000e-01  5.94096712e-03  8.21489095e-03  6.05541130e-02  6.50689824e-03  1.19539322e-02  4.05590783e-03  7.51800867e-03  1.06937095e-04
 3.94000000e-01  6.10937525e-03  8.05698661e-03  6.05441280e-02  6.38393538e-03  1.19385640e-02  3.79664182e-03  7.38552331e-03  1.05914385e-04
 3.95000000e-01  6.07144475e-03  8.04233705e-03  6.03569720e-02  6.28254510e-03  1.18829319e-02  3.23534888e-03  7.25515152e-03  1.04900352e-04
 3.96000000e-01  5.94722562e-03  9.07375836e-03  6.00851350e-02  7.13647355e-03  1.16787917e-02  3.45336928e-03  7.12686434e-03  1.03891758e-04
 3.97000000e-01  5.88765638e-03  8.09561173e-03  5.98575390e-02  6.20238067e-03  1.16556661e-02  2.90800120e-03  7.00063178e-03  1.02890054e-04
 3.98000000e-01  6.00320413e-03  7.84467416e-03  5.97811170e-02  6.05619755e-03  1.16537030e-02  2.63429735e-03  6.87642490e-03  1.01894495e-04
 3.99000000e-01  5.75954175e-03  7.69672944e-03  5.94050760e-02  5.85386196e-03  1.12848333e-02  2.91928302e-03  6.75421502e-03  1.00905967e-04
 4.00000000e-01  6.20572188e-03  6.27268190e-03  5.96538250e-02  4.54583654e-03  1.12303364e-02  2.43979648e-03  6.63397381e-03  9.99239546e-05
 4.01000000e-01  5.96556025e-03  7.29540686e-03  5.92746280e-02  5.43631072e-03  1.10124424e-02  2.69534701e-03  6.51567312e-03  9.89485207e-05
 4.02000000e-01  5.99818650e-03  6.46989034e-03  5.91124080e-02  4.61939598e-03  1.08757327e-02  2.74776997e-03  6.39928527e-03  9.79794813e-05
 4.03000000e-01  5.82298013e-03  6.60137294e-03  5.87621190e-02  4.70802507e-03  1.07575572e-02  2.55731094e-03  6.28478298e-03  9.70170908e-05
 4.04000000e-01  5.43581100e-03  6.62105270e-03  5.81983020e-02  4.76811652e-03  1.05678048e-02  2.75801338e-03  6.17213911e-03  9.60614580e-05
 4.05000000e-01  5.49700487e-03  6.69767175e-03  5.80385610e-02  4.80091133e-03  1.03640381e-02  2.88570960e-03  6.06132706e-03  9.51121054e-05
 4.06000000e-01  6.07434513e-03  6.56053074e-03  5.83736290e-02  4.73006218e-03  1.03101593e-02  2.48228000e-03  5.95232030e-03  9.41695556e-05
 4.07000000e-01  6.04625587e-03  6.75680299e-03  5.81941830e-02  4.91681727e-03  1.01260220e-02  2.39508367e-03  5.84509292e-03  9.32335981e-05
 4.08000000e-01  6.50025700e-03  6.38099439e-03  5.83851340e-02  4.64971494e-03  1.00830546e-02  2.29408199e-03  5.73961907e-03  9.23039605e-05
 4.09000000e-01  6.16765538e-03  6.64148878e-03  5.78612870e-02  4.84282243e-03  1.00536871e-02  2.20332649e-03  5.63587350e-03  9.13809602e-05
 4.10000000e-01  6.11774062e-03  6.73558465e-03  5.75989950e-02  4.82362069e-03  9.91148300e-03  2.12564651e-03  5.53383082e-03  9.04645913e-05
 4.11000000e-01  5.67870413e-03  6.13419806e-03  5.70632170e-02  4.41435530e-03  9.74913732e-03  2.25245178e-03  5.43346643e-03  8.95545903e-05
 4.12000000e-01  6.04683662e-03  6.05972336e-03  5.72321470e-02  4.33686904e-03  9.65538583e-03  2.14887665e-03  5.33475581e-03  8.86511078e-05
 4.13000000e-01  6.39138938e-03  5.62162477e-03  5.73551850e-02  3.99000727e-03  9.44439440e-03  2.28064158e-03  5.23767472e-03  8.77540936e-05
 4.14000000e-01  6.40273325e-03  5.55157062e-03  5.72559640e-02  3.93266613e-03  9.34786235e-03  2.22778583e-03  5.14219932e-03  8.68636106e-05
 4.15000000e-01  6.19653862e-03  5.11319057e-03  5.68754810e-02  3.52454987e-03  9.21105510e-03  2.30295510e-03  5.04830595e-03  8.59794667e-05
 4.16000000e-01  6.01642387e-03  5.80900574e-03  5.65286090e-02  4.05186202e-03  9.00071954e-03  2.13729807e-03  4.95597130e-03  8.51019437e-05
 4.17000000e-01  6.21905712e-03  5.63621016e-03  5.65430930e-02  3.87799223e-03  8.76161149e-03  2.22081980e-03  4.86517250e-03  8.42308060e-05
 4.18000000e-01  5.45112225e-03  6.03178879e-03  5.56653620e-02  4.17166439e-03  8.75916925e-03  2.12440234e-03  4.77588677e-03  8.33661125e-05
 4.19000000e-01  5.56671138e-03  6.26311734e-03  5.56136990e-02  4.42621946e-03  8.65357024e-03  1.99482726e-03  4.68809167e-03  8.25076080e-05
 4.20000000e-01  6.60725612e-03  6.67362314e-03  5.64211910e-02  4.77084467e-03  8.75155229e-03  1.76826306e-03  4.60176500e-03  8.16558287e-05
 4.21000000e-01  6.93395200e-03  6.06204733e-03  5.65181740e-02  4.18369581e-03  8.64440504e-03  1.71537313e-03  4.51688507e-03  8.08103936e-05
 4.22000000e-01  6.63314875e-03  5.94941818e-03  5.60922500e-02  3.98759496e-03  8.48266515e-03  1.75565128e-03  4.43343007e-03  7.99712839e-05
 4.23000000e-01  5.70121100e-03  6.16857944e-03  5.51327520e-02  4.14363290e-03  8.20476074e-03  2.00189651e-03  4.35137882e-03  7.91384041e-05
 4.24000000e-01  5.70367900e-03  6.35448549e-03  5.49876180e-02  4.27674089e-03  8.02115431e-03  2.21885223e-03  4.27071034e-03  7.83118737e-05
 4.25000000e-01  5.23326788e-03  5.31655936e-03  5.44135570e-02  3.37476614e-03  7.86618353e-03  2.40422382e-03  4.19140371e-03  7.74918282e-05
 4.26000000e-01  5.25582575e-03  5.90312110e-03  5.42249440e-02  3.83682949e-03  7.75646862e-03  2.16993352e-03  4.11343852e-03  7.66778804e-05
 4.27000000e-01  5.70713638e-03  6.06613591e-03  5.44711190e-02  4.10544237e-03  7.66036655e-03  1.94123265e-03  4.03679464e-03  7.58703249e-05
 4.28000000e-01  6.28905525e-03  7.46349731e-03  5.48416680e-02  5.31294977e-03  7.44488561e-03  2.06252181e-03  3.96145198e-03  7.50690145e-05
 4.29000000e-01  6.14249800e-03  7.75491860e-03  5.45067060e-02  5.59107972e-03  7.33052203e-03  1.91662160e-03  3.88739077e-03  7.42739748e-05
 4.30000000e-01  6.46857163e-03  8.85556959e-03  5.46317270e-02  6.60364024e-03  7.28299924e-03  1.92375472e-03  3.81459167e-03  7.34851915e-05
 4.31000000e-01  6.28193188e-03  8.85943443e-03  5.42622050e-02  6.62792830e-03  7.20364008e-03  1.70337256e-03  3.74303545e-03  7.27025849e-05
 4.32000000e-01  6.24712425e-03  9.63176306e-03  5.41058060e-02  7.28480504e-03  7.06586015e-03  1.69118372e-03  3.67270318e-03  7.19262648e-05
 4.33000000e-01  5.52038450e-03  9.25751362e-03  5.32533440e-02  6.81689151e-03  6.90480882e-03  1.40335265e-03  3.60357613e-03  7.11560269e-05
 4.34000000e-01  5.17735888e-03  9.19564295e-03  5.27431890e-02  6.74748137e-03  6.72606106e-03  1.45978596e-03  3.53563591e-03  7.03919349e-05
 4.35000000e-01  5.30780075e-03  1.01446281e-02  5.27298240e-02  7.48987778e-03  6.47235912e-03  1.56681017e-03  3.46886419e-03  6.96340533e-05
 4.36000000e-01  5.44150363e-03  8.93270728e-03  5.26847710e-02  6.43257216e-03  6.47597940e-03  1.55060426e-03  3.40324309e-03  6.88821231e-05
 4.37000000e-01  5.10705212e-03  8.07822744e-03  5.22284030e-02  5.66639476e-03  6.43414627e-03  1.60696108e-03  3.33875480e-03  6.81364807e-05
 4.38000000e-01  4.56739275e-03  7.48026775e-03  5.16126480e-02  5.11264793e-03  6.25487333e-03  1.73706304e-03  3.27538200e-03  6.73968111e-05
 4.39000000e-01  4.93924050e-03  7.71215673e-03  5.17788460e-02  5.41524095e-03  6.14231201e-03  1.88721148e-03  3.21310717e-03  6.66631200e-05
 4.40000000e-01  4.44234675e-03  7.55730833e-03  5.12013660e-02  5.27920651e-03  6.08191630e-03  1.83897186e-03  3.15191350e-03  6.59354776e-05
 4.41000000e-01  4.33836400e-03  7.38622452e-03  5.08919380e-02  5.13966410e-03  5.98187814e-03  1.90010180e-03  3.09178408e-03  6.52140178e-05
 4.42000000e-01  3.96486075e-03  7.11123331e-03  5.03274840e-02  4.93926138e-03  5.77847930e-03  2.04581977e-03  3.03270238e-03  6.44984140e-05
 4.43000000e-01  4.35027037e-03  7.86592782e-03  5.04410270e-02  5.59146493e-03  5.72274568e-03  2.03674599e-03  2.97465207e-03  6.37886934e-05
 4.44000000e-01  4.40101763e-03  7.77548224e-03  5.02869190e-02  5.41271875e-03  5.59301263e-03  2.33907234e-03  2.91761686e-03  6.30851607e-05
 4.45000000e-01  4.33173063e-03  7.74694411e-03  5.00753550e-02  5.38389106e-03  5.56449615e-03  2.13308127e-03  2.86158104e-03  6.23873694e-05
 4.46000000e-01  4.51545825e-03  7.84676200e-03  5.00947140e-02  5.50633927e-03  5.45392053e-03  2.19901543e-03  2.80652883e-03  6.16954703e-05
 4.47000000e-01  4.57948550e-03  8.51712786e-03  4.99642160e-02  6.08230984e-03  5.25392060e-03  2.24970020e-03  2.75244478e-03  6.10094609e-05
 4.48000000e-01  4.37030613e-03  8.12438565e-03  4.95738110e-02  5.70719064e-03  5.12391895e-03  2.22073010e-03  2.69931353e-03  6.03293328e-05
 4.49000000e-01  4.10092237e-03  8.48129035e-03  4.91424510e-02  6.09024510e-03  5.02417250e-03  2.08096316e-03  2.64712011e-03  5.96549101e-05
 4.50000000e-01  3.94446625e-03  8.38025633e-03  4.88723600e-02  6.04486193e-03  4.79815751e-03  2.29114748e-03  2.59584957e-03  5.89863775e-05
 4.51000000e-01  4.32795775e-03  9.68745337e-03  4.90392980e-02  7.15743988e-03  4.82489194e-03  1.81224231e-03  2.54548740e-03  5.83236648e-05
 4.52000000e-01  4.56495038e-03  1.01922970e-02  4.90779270e-02  7.58622304e-03  4.79573882e-03  1.53173774e-03  2.49601901e-03  5.76665384e-05
 4.53000000e-01  4.47428125e-03  1.01736097e-02  4.88324700e-02  7.51405461e-03  4.66914199e-03  1.63307022e-03  2.44743031e-03  5.70152167e-05
 4.54000000e-01  4.48976062e-03  9.71724287e-03  4.85991950e-02  7.07384350e-03  4.61720851e-03  1.59987348e-03  2.39970706e-03  5.63695280e-05
 4.55000000e-01  4.87550000e-03  1.08715209e-02  4.88592400e-02  8.03477988e-03  4.42133129e-03  1.85386112e-03  2.35283553e-03  5.57296068e-05
 4.56000000e-01  4.53719612e-03  1.06426946e-02  4.84380710e-02  7.87550871e-03  4.32928837e-03  1.95740126e-03  2.30680199e-03  5.50953810e-05
 4.57000000e-01  4.14145200e-03  8.55971147e-03  4.78738440e-02  6.06611210e-03  4.02314682e-03  2.58384528e-03  2.26159302e-03  5.44667221e-05
 4.58000000e-01  4.62829100e-03  1.05829701e-02  4.81601320e-02  7.81929264e-03  4.04039780e-03  2.10604994e-03  2.21719537e-03  5.38436615e-05
 4.59000000e-01  3.96204775e-03  9.66509201e-03  4.73872280e-02  7.06397984e-03  3.95029844e-03  2.26856392e-03  2.17359588e-03  5.32261299e-05
 4.60000000e-01  4.06991788e-03  9.86561160e-03  4.73430870e-02  7.28582762e-03  3.78265038e-03  2.41497600e-03  2.13078168e-03  5.26141572e-05
 4.61000000e-01  4.00764550e-03  1.01511519e-02  4.72252660e-02  7.59910803e-03  3.58543565e-03  2.53551617e-03  2.08874004e-03  5.20075799e-05
 4.62000000e-01  4.01354075e-03  1.01143811e-02  4.70472440e-02  7.51174734e-03  3.53543442e-03  2.37392295e-03  2.04745827e-03  5.14066506e-05
 4.63000000e-01  3.66901312e-03  9.42617978e-03  4.65236950e-02  7.01038366e-03  3.45953252e-03  2.43646607e-03  2.00692424e-03  5.08110966e-05
 4.64000000e-01  2.94078050e-03  7.17876353e-03  4.57356360e-02  4.96117568e-03  3.36927994e-03  2.33109738e-03  1.96712559e-03  5.02209791e-05
 4.65000000e-01  3.38182575e-03  8.62656640e-03  4.59597940e-02  6.20251882e-03  3.33396157e-03  2.10056057e-03  1.92805040e-03  4.96362509e-05
 4.66000000e-01  3.06279725e-03  8.10949428e-03  4.54703120e-02  5.72286941e-03  3.13570670e-03  2.42106570e-03  1.88968671e-03  4.90569518e-05
 4.67000000e-01  2.77501663e-03  8.60808948e-03  4.51127170e-02  6.16305176e-03  3.04517444e-03  2.38327332e-03  1.85202294e-03  4.84829438e-05
 4.68000000e-01  2.77983350e-03  7.82180363e-03  4.49500920e-02  5.49677194e-03  2.94943133e-03  2.43140871e-03  1.81504751e-03  4.79143022e-05
 4.69000000e-01  3.40973225e-03  8.77626658e-03  4.53084320e-02  6.30946931e-03  2.92333598e-03  2.28556828e-03  1.77874917e-03  4.73509785e-05
 4.70000000e-01  3.50887275e-03  9.16911720e-03  4.52356980e-02  6.66191584e-03  2.90162335e-03  2.37643504e-03  1.74311666e-03  4.67928184e-05
 4.71000000e-01  3.55681912e-03  8.94801858e-03  4.50525770e-02  6.47336185e-03  2.83932781e-03  2.60907261e-03  1.70813892e-03  4.62399800e-05
 4.72000000e-01  3.70645288e-03  9.28091955e-03  4.49999870e-02  6.76902843e-03  2.67214389e-03  2.75868610e-03  1.67380520e-03  4.56922964e-05
 4.73000000e-01  3.54703437e-03  9.18109150e-03  4.46632150e-02  6.61685476e-03  2.56066679e-03  2.99432128e-03  1.64010483e-03  4.51498043e-05
 4.74000000e-01  3.02161575e-03  8.80168663e-03  4.40426640e-02  6.30665609e-03  2.44345430e-03  3.21049606e-03  1.60702709e-03  4.46122854e-05
 4.75000000e-01  2.98724550e-03  9.06961105e-03  4.38129760e-02  6.55012725e-03  2.33586643e-03  3.25793526e-03  1.57456171e-03  4.40801105e-05
 4.76000000e-01  2.64022450e-03  8.59797156e-03  4.33186140e-02  6.11760224e-03  2.27589224e-03  3.37252672e-03  1.54269843e-03  4.35529131e-05
 4.77000000e-01  2.02287963e-03  6.52582673e-03  4.26386530e-02  4.30956395e-03  2.15744680e-03  3.46125439e-03  1.51142722e-03  4.30309573e-05
 4.78000000e-01  2.06434663e-03  7.06414028e-03  4.25278070e-02  4.68344517e-03  2.07223994e-03  3.67731982e-03  1.48073802e-03  4.25138658e-05
 4.79000000e-01  1.82889900e-03  7.51278489e-03  4.21253380e-02  5.11866262e-03  2.00481011e-03  3.73826228e-03  1.45062115e-03  4.20017581e-05
 4.80000000e-01  2.19856437e-03  7.17139461e-03  4.22483050e-02  4.78749038e-03  1.92090484e-03  3.69576359e-03  1.42106689e-03  4.14946755e-05
 4.81000000e-01  2.62824225e-03  7.93800172e-03  4.24142720e-02  5.43372423e-03  1.95907779e-03  3.38301351e-03  1.39206579e-03  4.09925414e-05
 4.82000000e-01  2.76527375e-03  8.17200428e-03  4.23591200e-02  5.67186283e-03  1.88882626e-03  3.67096924e-03  1.36360845e-03  4.04953045e-05
 4.83000000e-01  2.39654975e-03  8.65098433e-03  4.19226020e-02  6.10546457e-03  1.89477764e-03  3.38178833e-03  1.33568565e-03  4.00028885e-05
 4.84000000e-01  2.65064813e-03  8.74720132e-03  4.20039850e-02  6.18987763e-03  1.87548589e-03  3.29432854e-03  1.30828836e-03  3.95153817e-05
 4.85000000e-01  2.99278613e-03  8.51463626e-03  4.21470910e-02  5.95253208e-03  1.91620690e-03  2.97246628e-03  1.28140757e-03  3.90326314e-05
 4.86000000e-01  2.94802725e-03  8.03892488e-03  4.18637420e-02  5.55785673e-03  1.92355651e-03  2.83337909e-03  1.25503448e-03  3.85548412e-05
 4.87000000e-01  2.84083775e-03  8.11796070e-03  4.16373280e-02  5.57796396e-03  1.73008757e-03  2.93219993e-03  1.22916043e-03  3.80816812e-05
 4.88000000e-01  3.01134437e-03  9.53001826e-03  4.16937550e-02  6.81959164e-03  1.67174985e-03  2.99136225e-03  1.20377685e-03  3.76131664e-05
 4.89000000e-01  2.50968413e-03  9.55503690e-03  4.10202770e-02  6.89820008e-03  1.63743800e-03  3.01362156e-03  1.17887532e-03  3.71494801e-05
 4.90000000e-01  3.28669300e-03  1.07156159e-02  4.15406660e-02  7.88891462e-03  1.66545537e-03  2.93164303e-03  1.15444754e-03  3.66904289e-05
 4.91000000e-01  3.65746275e-03  1.14304790e-02  4.17423680e-02  8.53756275e-03  1.63925154e-03  2.82302361e-03  1.13048538e-03  3.62360087e-05
 4.92000000e-01  3.68124962e-03  1.27709485e-02  4.16387530e-02  9.61066926e-03  1.62063458e-03  2.64364200e-03  1.10698081e-03  3.57861322e-05
 4.93000000e-01  3.09699738e-03  1.14468875e-02  4.09061810e-02  8.42690158e-03  1.59056005e-03  2.85793724e-03  1.08392583e-03  3.53409581e-05
 4.94000000e-01  2.84703725e-03  1.09757031e-02  4.05593620e-02  7.95316108e-03  1.53849127e-03  2.82510270e-03  1.06131270e-03  3.49002759e-05
 4.95000000e-01  2.75450850e-03  1.01832646e-02  4.02976320e-02  7.29284616e-03  1.45641992e-03  2.90859200e-03  1.03913376e-03  3.44640776e-05
 4.96000000e-01  2.48994300e-03  1.02057342e-02  3.99028260e-02  7.37697180e-03  1.40744600e-03  2.82341892e-03  1.01738133e-03  3.40324761e-05
 4.97000000e-01  2.64628688e-03  1.04226571e-02  3.99527350e-02  7.58995306e-03  1.41518072e-03  2.70672496e-03  9.96048151e-04  3.36051094e-05
 4.98000000e-01  2.69442925e-03  1.07765492e-02  3.98944360e-02  7.87774548e-03  1.39193391e-03  2.58354560e-03  9.75126792e-04  3.31824051e-05
 4.99000000e-01  2.47709863e-03  1.01718223e-02  3.95637810e-02  7.38248620e-03  1.31065500e-03  2.64467850e-03  9.54610019e-04  3.27639997e-05
 5.00000000e-01  2.16894188e-03  9.27925854e-03  3.90819150e-02  6.63824517e-03  1.30861400e-03  2.67078245e-03  9.34490745e-04  3.23498737e-05
 5.01000000e-01  2.02986375e-03  8.66165857e-03  3.88419900e-02  6.11992963e-03  1.29960085e-03  2.60802369e-03  9.14762012e-04  3.19401269e-05
 5.02000000e-01  1.83494063e-03  8.05750469e-03  3.84813550e-02  5.59013937e-03  1.25379010e-03  2.53230301e-03  8.95416892e-04  3.15348071e-05
 5.03000000e-01  2.22823025e-03  8.03917150e-03  3.86497280e-02  5.54573450e-03  1.19509150e-03  2.62880253e-03  8.76448669e-04  3.11336208e-05
 5.04000000e-01  2.83565675e-03  9.58675212e-03  3.89913860e-02  6.92668592e-03  1.17602329e-03  2.59652255e-03  8.57850651e-04  3.07366843e-05
 5.05000000e-01  2.72561212e-03  9.42375647e-03  3.86621230e-02  6.77121588e-03  1.14575165e-03  2.67476259e-03  8.39616253e-04  3.03439642e-05
 5.06000000e-01  3.27230425e-03  1.09571058e-02  3.89875060e-02  8.10977565e-03  1.12962027e-03  2.51618751e-03  8.21739005e-04  2.99554497e-05
 5.07000000e-01  3.46500938e-03  1.17931634e-02  3.89956350e-02  8.82572006e-03  1.11876616e-03  2.35683237e-03  8.04212540e-04  2.95710839e-05
 5.08000000e-01  3.41727613e-03  1.16294480e-02  3.87953910e-02  8.73862368e-03  1.06248206e-03  2.52850331e-03  7.87030723e-04  2.91907416e-05
 5.09000000e-01  3.15828263e-03  1.09219170e-02  3.84429290e-02  8.24160676e-03  9.75760099e-04  2.56985245e-03  7.70187246e-04  2.88146444e-05
 5.10000000e-01  3.05431400e-03  1.12936269e-02  3.82283780e-02  8.52788972e-03  9.41357352e-04  2.55593282e-03  7.53676078e-04  2.84424668e-05
 5.11000000e-01  4.07792700e-03  1.32060300e-02  3.90100840e-02  1.03493524e-02  9.38610529e-04  2.50533482e-03  7.37491317e-04  2.80743656e-05
 5.12000000e-01  3.99990763e-03  1.22304315e-02  3.87411690e-02  9.46444575e-03  9.62393773e-04  2.39421579e-03  7.21627057e-04  2.77102800e-05
 5.13000000e-01  3.97228738e-03  1.22628025e-02  3.85603010e-02  9.43856868e-03  9.13261963e-04  2.47036137e-03  7.06077537e-04  2.73501589e-05
 5.14000000e-01  4.07879000e-03  1.22507126e-02  3.84437000e-02  9.26037174e-03  9.13096150e-04  2.27297274e-03  6.90837031e-04  2.69939604e-05
 5.15000000e-01  3.77503637e-03  1.22204621e-02  3.80703290e-02  9.32847430e-03  8.63734847e-04  2.27879898e-03  6.75899964e-04  2.66416144e-05
 5.16000000e-01  3.35384387e-03  1.11781248e-02  3.76009890e-02  8.49332141e-03  8.01450613e-04  2.38890610e-03  6.61260901e-04  2.62932286e-05
 5.17000000e-01  3.63000150e-03  1.16478576e-02  3.76698480e-02  8.89686392e-03  8.18626984e-04  2.21414806e-03  6.46914371e-04  2.59485850e-05
 5.18000000e-01  3.66798225e-03  1.19241870e-02  3.75412220e-02  9.16844962e-03  8.40587779e-04  2.08716323e-03  6.32855062e-04  2.56077524e-05
 5.19000000e-01  3.29106812e-03  1.12787823e-02  3.70970650e-02  8.62719231e-03  8.13679909e-04  2.08025603e-03  6.19077743e-04  2.52707909e-05
 5.20000000e-01  3.52292288e-03  1.11508090e-02  3.70804670e-02  8.45932631e-03  8.47257476e-04  1.97579878e-03  6.05577263e-04  2.49375376e-05
 5.21000000e-01  3.09439138e-03  9.90179356e-03  3.65168390e-02  7.34272156e-03  8.50386412e-04  1.89593776e-03  5.92348492e-04  2.46079720e-05
 5.22000000e-01  3.09987700e-03  1.02297411e-02  3.63546640e-02  7.61750003e-03  8.40998157e-04  1.84109320e-03  5.79386567e-04  2.42821089e-05
 5.23000000e-01  2.80501863e-03  9.33152301e-03  3.58930910e-02  6.72471780e-03  8.33705186e-04  1.80407750e-03  5.66686475e-04  2.39599354e-05
 5.24000000e-01  2.74301163e-03  9.18905906e-03  3.57244370e-02  6.62387715e-03  8.17171832e-04  1.74226982e-03  5.54243434e-04  2.36413901e-05
 5.25000000e-01  2.27472862e-03  8.02606384e-03  3.52030510e-02  5.56271669e-03  8.22353344e-04  1.59366274e-03  5.42052722e-04  2.33264215e-05
 5.26000000e-01  2.34400350e-03  8.57060510e-03  3.51920420e-02  6.04569115e-03  8.15410678e-04  1.59377806e-03  5.30109656e-04  2.30149953e-05
 5.27000000e-01  2.78534538e-03  1.00072836e-02  3.53812370e-02  7.22499354e-03  7.76437128e-04  1.70424762e-03  5.18409651e-04  2.27071653e-05
 5.28000000e-01  2.99135250e-03  1.02263566e-02  3.54542100e-02  7.39268369e-03  7.49397427e-04  1.77431421e-03  5.06948179e-04  2.24300947e-05
 5.29000000e-01  3.24330287e-03  1.09345322e-02  3.54848170e-02  8.01253340e-03  7.28556312e-04  1.70856205e-03  4.95720815e-04  2.21570637e-05
 5.30000000e-01  3.11509638e-03  1.05184343e-02  3.52280190e-02  7.58275738e-03  7.00757115e-04  1.63241428e-03  4.84723185e-04  2.18863854e-05
 5.31000000e-01  2.67812512e-03  8.84805408e-03  3.46776390e-02  6.06598216e-03  7.20770674e-04  1.54878568e-03  4.73951007e-04  2.16180565e-05
 5.32000000e-01  2.59384363e-03  8.42029073e-03  3.44749910e-02  5.69509969e-03  7.08658100e-04  1.36497606e-03  4.63400072e-04  2.13520931e-05
 5.33000000e-01  2.65212750e-03  8.83750382e-03  3.43871200e-02  6.08829500e-03  7.08910425e-04  1.22415037e-03  4.53066243e-04  2.10883965e-05
 5.34000000e-01  2.27157887e-03  8.03500306e-03  3.38987490e-02  5.42724021e-03  7.01189527e-04  1.19950669e-03  4.42945404e-04  2.08270315e-05
 5.35000000e-01  3.18420837e-03  9.21443313e-03  3.46060330e-02  6.44428323e-03  7.08709625e-04  1.14496622e-03  4.33033561e-04  2.05680447e-05
 5.36000000e-01  3.25814575e-03  9.79546508e-03  3.45290140e-02  6.91485110e-03  7.24909295e-04  1.00613316e-03  4.23326806e-04  2.03112597e-05
 5.37000000e-01  3.48266113e-03  1.00860268e-02  3.45313210e-02  7.27861582e-03  7.34273295e-04  9.43345052e-04  4.13821197e-04  2.00569513e-05
 5.38000000e-01  3.67547750e-03  1.14920745e-02  3.46234400e-02  8.54523920e-03  7.05200988e-04  8.83257066e-04  4.04512980e-04  1.98048903e-05
 5.39000000e-01  2.61594437e-03  8.55784697e-03  3.35115450e-02  5.98708441e-03  6.59654009e-04  9.05077300e-04  3.95398396e-04  1.95551676e-05
 5.40000000e-01  2.70576300e-03  8.13087450e-03  3.34499660e-02  5.73178000e-03  6.79548084e-04  8.08799678e-04  3.86473735e-04  1.93078185e-05
 5.41000000e-01  2.26923750e-03  7.24542057e-03  3.29689300e-02  4.98636268e-03  7.19707227e-04  7.60681269e-04  3.77735451e-04  1.90626833e-05
 5.42000000e-01  2.32703587e-03  7.68933093e-03  3.28157530e-02  5.40523298e-03  7.44209089e-04  7.74931101e-04  3.69179922e-04  1.88198741e-05
 5.43000000e-01  2.38983700e-03  8.33596386e-03  3.27838840e-02  5.97435910e-03  7.46466766e-04  8.19917669e-04  3.60803655e-04  1.85793788e-05
 5.44000000e-01  1.66590925e-03  7.73677406e-03  3.20912960e-02  5.44719951e-03  7.33479806e-04  7.60476598e-04  3.52603264e-04  1.83411516e-05
 5.45000000e-01  1.31446763e-03  6.63683059e-03  3.16004690e-02  4.50421000e-03  7.39872047e-04  8.60675817e-04  3.44575319e-04  1.81052347e-05
 5.46000000e-01  1.39761362e-03  6.51766106e-03  3.15870510e-02  4.48467398e-03  7.57079763e-04  9.58537127e-04  3.36716513e-04  1.78715756e-05
 5.47000000e-01  1.00378413e-03  5.43994365e-03  3.10794570e-02  3.47501246e-03  7.08199995e-04  9.08911922e-04  3.29023626e-04  1.76402029e-05
 5.48000000e-01  1.35891637e-03  5.67176000e-03  3.12806490e-02  3.65742594e-03  6.85626394e-04  9.47698571e-04  3.21493405e-04  1.74111492e-05
 5.49000000e-01  1.38833212e-03  5.26689546e-03  3.11161530e-02  3.28524008e-03  6.41251590e-04  9.50763246e-04  3.14122741e-04  1.71842741e-05
 5.50000000e-01  1.21913988e-03  5.60208342e-03  3.08744110e-02  3.56262490e-03  6.10153682e-04  8.73982870e-04  3.06908502e-04  1.69597148e-05
 5.51000000e-01  1.53199175e-03  6.56996559e-03  3.09975060e-02  4.36418475e-03  5.57563226e-04  8.96868700e-04  2.99847674e-04  1.67374244e-05
 5.52000000e-01  1.71092250e-03  7.50687688e-03  3.10736100e-02  5.20406050e-03  5.21270165e-04  8.81920160e-04  2.92937284e-04  1.65172567e-05
 5.53000000e-01  1.90242337e-03  8.13137529e-03  3.11399030e-02  5.76959965e-03  5.15640950e-04  9.05497913e-04  2.86174371e-04  1.62994165e-05
 5.54000000e-01  1.27576138e-03  7.49312747e-03  3.04701590e-02  5.13136480e-03  4.92693636e-04  8.95985338e-04  2.79556048e-04  1.60837844e-05
 5.55000000e-01  8.17274750e-04  6.17387498e-03  2.99378920e-02  3.88932094e-03  5.09922495e-04  8.85574403e-04  2.73079529e-04  1.58702550e-05
 5.56000000e-01  1.38081125e-03  7.21356872e-03  3.02938800e-02  4.84818806e-03  4.98708989e-04  8.78419253e-04  2.66741990e-04  1.56590337e-05
 5.57000000e-01  8.08004875e-04  6.35436674e-03  2.96386510e-02  4.16907745e-03  4.77609884e-04  9.79266234e-04  2.60540711e-04  1.54499388e-05
 5.58000000e-01  8.55571375e-04  6.54290449e-03  2.95355790e-02  4.33270947e-03  4.81016028e-04  9.77253345e-04  2.54472978e-04  1.52431234e-05
 5.59000000e-01  7.06363000e-04  6.68395952e-03  2.92790760e-02  4.50385995e-03  4.62908080e-04  9.99484146e-04  2.48536224e-04  1.50383477e-05
 5.60000000e-01  2.75275000e-04  5.28925458e-03  2.87495700e-02  3.30189162e-03  4.58565757e-04  1.05943578e-03  2.42727799e-04  1.48358280e-05
 5.61000000e-01  2.72398250e-04  4.77355957e-03  2.86352840e-02  2.88897680e-03  4.54928573e-04  1.02986267e-03  2.37045184e-04  1.46353942e-05
 5.62000000e-01  6.43557250e-04  5.40979580e-03  2.87720420e-02  3.48224395e-03  4.47869952e-04  9.59456604e-04  2.31485871e-04  1.44371467e-05
 5.63000000e-01  3.55629375e-04  4.39601168e-03  2.83092950e-02  2.50883564e-03  4.19736916e-04  9.39286946e-04  2.26047430e-04  1.42410161e-05
 5.64000000e-01  4.32973125e-04  5.07140617e-03  2.82310250e-02  3.03204115e-03  4.22015980e-04  9.02501184e-04  2.20727416e-04  1.40470384e-05
 5.65000000e-01  2.03949125e-04  5.42294759e-03  2.78527770e-02  3.40374555e-03  4.26469150e-04  8.37605330e-04  2.15523497e-04  1.38551069e-05
 5.66000000e-01 -2.23782500e-05  5.34654949e-03  2.74613060e-02  3.33440111e-03  4.36290333e-04  8.90540128e-04  2.10433355e-04  1.36652539e-05
 5.67000000e-01  2.81854625e-04  4.70030100e-03  2.76386030e-02  2.83615503e-03  4.14428971e-04  8.33390192e-04  2.05454667e-04  1.34774972e-05
 5.68000000e-01  2.55329000e-04  4.79470267e-03  2.74582980e-02  2.96294342e-03  4.07463610e-04  8.94842151e-04  2.00585226e-04  1.32918329e-05
 5.69000000e-01  3.79873125e-04  5.10150530e-03  2.74191750e-02  3.20472188e-03  3.50986552e-04  1.01412869e-03  1.95822834e-04  1.31081836e-05
 5.70000000e-01  6.39166625e-04  5.49685229e-03  2.75093070e-02  3.47640284e-03  3.30574117e-04  1.07958005e-03  1.91165317e-04  1.29266077e-05
 5.71000000e-01  1.85821250e-05  4.25399632e-03  2.68050230e-02  2.35347837e-03  3.51770245e-04  1.04500170e-03  1.86610545e-04  1.27470883e-05
 5.72000000e-01  2.58369625e-04  4.22086977e-03  2.69005530e-02  2.32342653e-03  3.26260905e-04  1.02632038e-03  1.82156477e-04  1.25695426e-05
 5.73000000e-01  4.88193250e-04  3.91188633e-03  2.69441240e-02  1.99696026e-03  3.16202650e-04  1.09632701e-03  1.77801033e-04  1.23940130e-05
 5.74000000e-01  2.96642125e-04  5.00342843e-03  2.66006630e-02  2.90453721e-03  3.05241203e-04  1.18967857e-03  1.73542232e-04  1.22204580e-05
 5.75000000e-01  1.37796700e-03  5.09259554e-03  2.74241740e-02  3.02377838e-03  2.96616646e-04  1.10609280e-03  1.69378085e-04  1.20489397e-05
 5.76000000e-01  1.17959562e-03  4.67590867e-03  2.71506550e-02  2.62697718e-03  2.55305894e-04  9.80900736e-04  1.65306696e-04  1.18793420e-05
 5.77000000e-01  9.69955250e-04  4.78894520e-03  2.68958380e-02  2.62030529e-03  2.11375321e-04  9.78946046e-04  1.61326122e-04  1.17117070e-05
 5.78000000e-01  1.21989188e-03  4.36281320e-03  2.69038350e-02  2.23018516e-03  2.15583876e-04  9.86431301e-04  1.57434529e-04  1.15460025e-05
 5.79000000e-01  1.06207837e-03  4.52734804e-03  2.66520730e-02  2.33342593e-03  2.10930603e-04  1.00822888e-03  1.53630094e-04  1.13822233e-05
 5.80000000e-01  6.72559125e-04  5.24588331e-03  2.61371370e-02  2.91774127e-03  2.18008045e-04  9.84011000e-04  1.49911003e-04  1.12203617e-05
 5.81000000e-01  8.30080125e-04  5.01942928e-03  2.61717590e-02  2.63940450e-03  1.69881148e-04  9.92956272e-04  1.46275516e-04  1.10603897e-05
 5.82000000e-01  8.71576250e-04  4.76177119e-03  2.61157500e-02  2.44508024e-03  1.88125144e-04  8.69433778e-04  1.42721898e-04  1.09022987e-05
 5.83000000e-01  5.34250875e-04  5.26649179e-03  2.56663030e-02  2.82109931e-03  2.31678401e-04  7.40181827e-04  1.39248462e-04  1.07460812e-05
 5.84000000e-01  4.67558750e-04  5.75139651e-03  2.54851500e-02  3.18609655e-03  1.97071641e-04  7.88990696e-04  1.35853534e-04  1.05917181e-05
 5.85000000e-01  1.54673438e-03  5.06972114e-03  2.63261750e-02  2.51123222e-03  1.51867255e-04  7.60143644e-04  1.32535488e-04  1.04392112e-05
 5.86000000e-01  2.16985350e-03  5.92099666e-03  2.67431420e-02  3.21577008e-03  1.43851778e-04  7.01081306e-04  1.29292731e-04  1.02884965e-05
 5.87000000e-01  1.73699775e-03  5.12993235e-03  2.62501080e-02  2.44965507e-03  1.77817232e-04  7.69344844e-04  1.26123687e-04  1.01396040e-05
 5.88000000e-01  1.04501962e-03  4.75128967e-03  2.55042730e-02  2.05490912e-03  1.81449680e-04  7.57368028e-04  1.23026813e-04  9.99252668e-06
 5.89000000e-01  5.59574750e-04  5.54968617e-03  2.49861320e-02  2.79178125e-03  2.20538461e-04  6.63617295e-04  1.20000599e-04  9.84720796e-06
 5.90000000e-01  5.15251500e-04  5.64161572e-03  2.48230780e-02  2.82679169e-03  1.79054381e-04  5.83515052e-04  1.17043565e-04  9.70366081e-06
 5.91000000e-01  1.02472300e-03  5.79912418e-03  2.50930160e-02  2.94605848e-03  1.76877736e-04  6.39046930e-04  1.14154260e-04  9.56185947e-06
 5.92000000e-01  1.41010850e-03  4.56175776e-03  2.52997420e-02  1.96657137e-03  1.65695370e-04  5.98988868e-04  1.11331249e-04  9.42179576e-06
 5.93000000e-01  6.76032125e-04  6.27472930e-03  2.45703330e-02  3.42840117e-03  1.75637373e-04  6.64293902e-04  1.08573133e-04  9.28347070e-06
 5.94000000e-01  5.86761000e-04  6.14280152e-03  2.43538720e-02  3.30192628e-03  1.63273532e-04  7.14393383e-04  1.05878548e-04  9.14684673e-06
 5.95000000e-01  1.56258587e-03  4.47385791e-03  2.50869430e-02  1.74586743e-03  1.66782070e-04  7.22274339e-04  1.03246141e-04  9.01192228e-06
 5.96000000e-01  1.64987300e-03  5.06944175e-03  2.50407560e-02  2.27565802e-03  1.58249534e-04  7.12430965e-04  1.00674589e-04  8.87866822e-06
 5.97000000e-01  1.47094575e-03  5.73894013e-03  2.47159340e-02  2.82654134e-03  1.37598510e-04  6.33378354e-04  9.81626106e-05  8.74707816e-06
 5.98000000e-01  1.71321875e-03  5.65636161e-03  2.48806500e-02  2.76619042e-03  1.25929647e-04  5.55165607e-04  9.57089201e-05  8.61712840e-06
 5.99000000e-01  1.71877575e-03  5.96475901e-03  2.47809040e-02  3.05135422e-03  1.00086634e-04  5.53858523e-04  9.33122824e-05  8.48882599e-06
 6.00000000e-01  2.29538337e-03  6.96214138e-03  2.52204630e-02  3.91642288e-03  1.17618618e-04  5.61840591e-04  9.09714759e-05  8.36213517e-06


==> anc/fig7.dat <==
# columns   data
# -----------------------------------------
#       0   tau
#    1  2   Pqg and error
#    3  4   Pqg(large-Nc+) and error
#    5  6   Pqg(MFA) and error
#    7  8   Pqg(large-Nc; CF=3/2) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.92350710e-01  3.32453660e-04  9.93167100e-01  2.95463857e-04  9.93164855e-01  3.16039849e-04  9.92439668e-01  2.16378373e-06
 2.00000000e-03  9.84676520e-01  2.38209684e-04  9.86310060e-01  2.12484358e-04  9.86300789e-01  2.36607444e-04  9.84904296e-01  6.56644005e-06
 3.00000000e-03  9.76904360e-01  5.55424187e-04  9.79365410e-01  4.93821040e-04  9.79344505e-01  5.10375748e-04  9.77394287e-01  1.30808296e-05
 4.00000000e-03  9.69261550e-01  5.31564658e-04  9.72535450e-01  4.72377241e-04  9.72497753e-01  4.94042130e-04  9.69910068e-01  2.14737522e-05
 5.00000000e-03  9.61840310e-01  7.92397227e-04  9.65901100e-01  7.10286365e-04  9.65842400e-01  7.43295887e-04  9.62452045e-01  3.15979930e-05
 6.00000000e-03  9.53865510e-01  7.10237908e-04  9.58771710e-01  6.27989225e-04  9.58689041e-01  6.90669502e-04  9.55020589e-01  4.33091343e-05
 7.00000000e-03  9.46644440e-01  1.09986289e-03  9.52310240e-01  9.77117955e-04  9.52199437e-01  1.02697221e-03  9.47616109e-01  5.64449580e-05
 8.00000000e-03  9.39107730e-01  5.93243111e-04  9.45568610e-01  5.22275860e-04  9.45422663e-01  6.81637249e-04  9.40238941e-01  7.08506411e-05
 9.00000000e-03  9.32063040e-01  1.22971392e-03  9.39265950e-01  1.09228099e-03  9.39088034e-01  1.17500278e-03  9.32889442e-01  8.64548068e-05
 1.00000000e-02  9.24575030e-01  1.12693823e-03  9.32568080e-01  1.00533705e-03  9.32346868e-01  1.12175985e-03  9.25567958e-01  1.03045243e-04
 1.10000000e-02  9.17964880e-01  3.19166406e-03  9.26647890e-01  2.84189760e-03  9.26391869e-01  2.92192784e-03  9.18274834e-01  1.20562900e-04
 1.20000000e-02  9.10727150e-01  4.26975216e-03  9.20168180e-01  3.80272823e-03  9.19856443e-01  3.91213319e-03  9.11010368e-01  1.38952347e-04
 1.30000000e-02  9.02986860e-01  2.87979939e-03  9.13240170e-01  2.56619333e-03  9.12869314e-01  2.63691224e-03  9.03774889e-01  1.58024794e-04
 1.40000000e-02  8.95896080e-01  2.69251151e-03  9.06885760e-01  2.39678021e-03  9.06459342e-01  2.47764683e-03  8.96568681e-01  1.77744687e-04
 1.50000000e-02  8.88226890e-01  2.48480822e-03  9.00015610e-01  2.21161383e-03  8.99516049e-01  2.27806624e-03  8.89392052e-01  1.98027352e-04
 1.60000000e-02  8.81861740e-01  4.37428936e-03  8.94304330e-01  3.88705754e-03  8.93752404e-01  3.98429257e-03  8.82245271e-01  2.18750635e-04
 1.70000000e-02  8.74748490e-01  4.15832195e-03  8.87928650e-01  3.69497388e-03  8.87305849e-01  3.78116443e-03  8.75128633e-01  2.40460927e-04
 1.80000000e-02  8.67583680e-01  3.60731826e-03  8.81509410e-01  3.21178955e-03  8.80838120e-01  3.35198466e-03  8.68042378e-01  2.62702272e-04
 1.90000000e-02  8.60427010e-01  3.34295567e-03  8.75093630e-01  2.97945322e-03  8.74340762e-01  3.10562968e-03  8.60986740e-01  2.85203081e-04
 2.00000000e-02  8.52924410e-01  2.81509417e-03  8.68365900e-01  2.50586291e-03  8.67520430e-01  2.65087552e-03  8.53962022e-01  3.08055248e-04
 2.10000000e-02  8.45289270e-01  2.62308931e-03  8.61518890e-01  2.34051242e-03  8.60587962e-01  2.49697672e-03  8.46968434e-01  3.31095656e-04
 2.20000000e-02  8.37812140e-01  3.37781148e-03  8.54815380e-01  3.01296914e-03  8.53804156e-01  3.28537330e-03  8.40006194e-01  3.54270196e-04
 2.30000000e-02  8.30672700e-01  3.88124891e-03  8.48408360e-01  3.46437152e-03  8.47278763e-01  3.82304576e-03  8.33075539e-01  3.77567353e-04
 2.40000000e-02  8.23317180e-01  5.12904700e-03  8.41804740e-01  4.57933753e-03  8.40581480e-01  4.77742642e-03  8.26176689e-01  4.00935870e-04
 2.50000000e-02  8.16814490e-01  4.65640574e-03  8.35962240e-01  4.16302011e-03  8.34609320e-01  4.38502926e-03  8.19309831e-01  4.24302154e-04
 2.60000000e-02  8.10690340e-01  2.44237249e-03  8.30461920e-01  2.17907874e-03  8.29000439e-01  2.38292542e-03  8.12475198e-01  4.47696306e-04
 2.70000000e-02  8.03812700e-01  2.55704932e-03  8.24281540e-01  2.27579701e-03  8.22714853e-01  2.54473631e-03  8.05672942e-01  4.70975572e-04
 2.80000000e-02  7.96328700e-01  3.68700451e-03  8.17568920e-01  3.26144127e-03  8.15888832e-01  3.51668482e-03  7.98903271e-01  4.94237452e-04
 2.90000000e-02  7.90010330e-01  2.86466295e-03  8.11879890e-01  2.53638952e-03  8.10086111e-01  2.66869480e-03  7.92166379e-01  5.17349312e-04
 3.00000000e-02  7.82949160e-01  2.36837668e-03  8.05531820e-01  2.09017713e-03  8.03655390e-01  2.32327328e-03  7.85462414e-01  5.40299883e-04
 3.10000000e-02  7.76085030e-01  4.02962556e-03  7.99358880e-01  3.57864249e-03  7.97334730e-01  3.93342348e-03  7.78791543e-01  5.63092005e-04
 3.20000000e-02  7.70381260e-01  3.82331192e-03  7.94219420e-01  3.37644466e-03  7.92059449e-01  3.73256454e-03  7.72153939e-01  5.85734484e-04
 3.30000000e-02  7.64184620e-01  4.16408364e-03  7.88637900e-01  3.67492121e-03  7.86323720e-01  3.95197214e-03  7.65549751e-01  6.08122556e-04
 3.40000000e-02  7.56802290e-01  3.94366094e-03  7.82001480e-01  3.48753888e-03  7.79503453e-01  4.03248252e-03  7.58979106e-01  6.30253136e-04
 3.50000000e-02  7.51128170e-01  3.26960438e-03  7.76888950e-01  2.89210270e-03  7.74271221e-01  3.36057098e-03  7.52442179e-01  6.52181794e-04
 3.60000000e-02  7.44485370e-01  3.66836496e-03  7.70903140e-01  3.25950349e-03  7.68163130e-01  3.84340263e-03  7.45939079e-01  6.73793469e-04
 3.70000000e-02  7.37139880e-01  5.84970405e-03  7.64299060e-01  5.19512763e-03  7.61397438e-01  5.92158254e-03  7.39469946e-01  6.95162604e-04
 3.80000000e-02  7.30455230e-01  6.86357491e-03  7.58277130e-01  6.10095521e-03  7.55198478e-01  6.91896428e-03  7.33034892e-01  7.16202588e-04
 3.90000000e-02  7.25086110e-01  4.54557540e-03  7.53429450e-01  4.03081887e-03  7.50184910e-01  5.11300635e-03  7.26634045e-01  7.36928898e-04
 4.00000000e-02  7.19438710e-01  3.78897664e-03  7.48328410e-01  3.40518387e-03  7.45004446e-01  3.84343687e-03  7.20267514e-01  7.57344394e-04
 4.10000000e-02  7.13405610e-01  4.13467832e-03  7.42881580e-01  3.70953274e-03  7.39361407e-01  4.04217165e-03  7.13935406e-01  7.77445679e-04
 4.20000000e-02  7.06587250e-01  3.71521256e-03  7.36729880e-01  3.34102039e-03  7.33015654e-01  3.55844761e-03  7.07637824e-01  7.97203131e-04
 4.30000000e-02  6.99733040e-01  4.49438203e-03  7.30551140e-01  4.02953370e-03  7.26704362e-01  4.36086377e-03  7.01374852e-01  8.16607322e-04
 4.40000000e-02  6.93836010e-01  4.77851507e-03  7.25222510e-01  4.27595083e-03  7.21151100e-01  4.68394356e-03  6.95146585e-01  8.36145431e-04
 4.50000000e-02  6.87440530e-01  5.51957873e-03  7.19444310e-01  4.92968601e-03  7.15210260e-01  5.50877147e-03  6.88953116e-01  8.55421300e-04
 4.60000000e-02  6.81658150e-01  5.10773092e-03  7.14215830e-01  4.57312986e-03  7.09899239e-01  5.27493439e-03  6.82794509e-01  8.74317556e-04
 4.70000000e-02  6.76285130e-01  6.47430213e-03  7.09345420e-01  5.78202028e-03  7.04866214e-01  6.10914281e-03  6.76670862e-01  8.92831850e-04
 4.80000000e-02  6.70156630e-01  6.38286722e-03  7.03806090e-01  5.70230060e-03  6.99132570e-01  6.31118526e-03  6.70582231e-01  9.11024412e-04
 4.90000000e-02  6.63159160e-01  5.45791245e-03  6.97499730e-01  4.88944250e-03  6.92666010e-01  5.70095860e-03  6.64528692e-01  9.28864463e-04
 5.00000000e-02  6.57454440e-01  5.58948194e-03  6.92343410e-01  4.99676308e-03  6.87374185e-01  5.95704155e-03  6.58510282e-01  9.46290477e-04
 5.10000000e-02  6.51375580e-01  4.34341589e-03  6.86832370e-01  3.86979778e-03  6.81707521e-01  4.88357497e-03  6.52527077e-01  9.63360872e-04
 5.20000000e-02  6.45355970e-01  4.47851335e-03  6.81376660e-01  3.97598135e-03  6.76119865e-01  5.18577939e-03  6.46579129e-01  9.80054135e-04
 5.30000000e-02  6.38836630e-01  4.10572376e-03  6.75488090e-01  3.65400217e-03  6.70037150e-01  5.12346990e-03  6.40666483e-01  9.96385796e-04
 5.40000000e-02  6.33515770e-01  3.80438241e-03  6.70660570e-01  3.36669849e-03  6.65070503e-01  4.65312330e-03  6.34789175e-01  1.01232809e-03
 5.50000000e-02  6.27563660e-01  5.29489256e-03  6.65264310e-01  4.67587468e-03  6.59386156e-01  6.03614534e-03  6.28947254e-01  1.02791745e-03
 5.60000000e-02  6.21309730e-01  5.57249550e-03  6.59597890e-01  4.90694449e-03  6.53536635e-01  6.33147025e-03  6.23140731e-01  1.04305789e-03
 5.70000000e-02  6.15928440e-01  5.77748286e-03  6.54700150e-01  5.09507511e-03  6.48350341e-01  6.53750694e-03  6.17369662e-01  1.05789424e-03
 5.80000000e-02  6.10705520e-01  5.15236404e-03  6.49955800e-01  4.54654045e-03  6.43342141e-01  5.78268290e-03  6.11634055e-01  1.07231115e-03
 5.90000000e-02  6.05088210e-01  5.80827731e-03  6.44844530e-01  5.18622576e-03  6.38055336e-01  5.86713245e-03  6.05933946e-01  1.08637784e-03
 6.00000000e-02  5.98455350e-01  5.00286747e-03  6.38829670e-01  4.42093526e-03  6.31702812e-01  5.62771643e-03  6.00269336e-01  1.10004506e-03
 6.10000000e-02  5.92384690e-01  5.18573870e-03  6.33333660e-01  4.58582996e-03  6.25988142e-01  5.65611551e-03  5.94640247e-01  1.11334443e-03
 6.20000000e-02  5.87560380e-01  4.94338687e-03  6.28945160e-01  4.41319621e-03  6.21384415e-01  5.80261028e-03  5.89046699e-01  1.12629256e-03
 6.30000000e-02  5.82478720e-01  5.28942300e-03  6.24313630e-01  4.69385285e-03  6.16528427e-01  6.01390131e-03  5.83488672e-01  1.13883634e-03
 6.40000000e-02  5.76827690e-01  4.40020200e-03  6.19187140e-01  3.90580528e-03  6.11128491e-01  5.28408908e-03  5.77966189e-01  1.15102286e-03
 6.50000000e-02  5.71813690e-01  3.68648897e-03  6.14619840e-01  3.27237421e-03  6.06309245e-01  4.92464318e-03  5.72479238e-01  1.16285779e-03
 6.60000000e-02  5.66137450e-01  3.69812297e-03  6.09467290e-01  3.29271310e-03  6.00982619e-01  5.42226537e-03  5.67027816e-01  1.17431107e-03
 6.70000000e-02  5.61368110e-01  5.18482474e-03  6.05099330e-01  4.62533228e-03  5.96330033e-01  5.81325369e-03  5.61611911e-01  1.18540853e-03
 6.80000000e-02  5.55481540e-01  6.71848126e-03  5.99751480e-01  5.99713552e-03  5.90792237e-01  7.40552486e-03  5.56231516e-01  1.19612984e-03
 6.90000000e-02  5.49290770e-01  7.21738765e-03  5.94127920e-01  6.43715821e-03  5.84944713e-01  7.89662785e-03  5.50886610e-01  1.20652869e-03
 7.00000000e-02  5.43880570e-01  7.23765865e-03  5.89199090e-01  6.46755521e-03  5.79693899e-01  7.89464026e-03  5.45577168e-01  1.21654198e-03
 7.10000000e-02  5.38865630e-01  5.25734847e-03  5.84639780e-01  4.65467623e-03  5.74904608e-01  6.40783911e-03  5.40303170e-01  1.22622411e-03
 7.20000000e-02  5.34171980e-01  3.45906048e-03  5.80332680e-01  3.07555614e-03  5.70389058e-01  5.84371823e-03  5.35064595e-01  1.23554130e-03
 7.30000000e-02  5.28417800e-01  5.18410500e-03  5.75089690e-01  4.63510502e-03  5.64983492e-01  6.76859323e-03  5.29861402e-01  1.24449977e-03
 7.40000000e-02  5.24256050e-01  4.93426765e-03  5.71271870e-01  4.41969905e-03  5.60939628e-01  6.63249000e-03  5.24693570e-01  1.25317363e-03
 7.50000000e-02  5.18387090e-01  4.14583865e-03  5.65935360e-01  3.67509885e-03  5.55534177e-01  6.35981278e-03  5.19561052e-01  1.26147770e-03
 7.60000000e-02  5.12861940e-01  5.07895203e-03  5.60894230e-01  4.51833779e-03  5.50304855e-01  6.73292941e-03  5.14463810e-01  1.26942573e-03
 7.70000000e-02  5.06891080e-01  5.80198504e-03  5.55464990e-01  5.18601379e-03  5.44671129e-01  7.65183279e-03  5.09401805e-01  1.27709029e-03
 7.80000000e-02  5.01242590e-01  9.27634077e-03  5.50310040e-01  8.31107048e-03  5.39356394e-01  9.64804104e-03  5.04374985e-01  1.28439178e-03
 7.90000000e-02  4.95858970e-01  9.27463665e-03  5.45390220e-01  8.32688813e-03  5.34151130e-01  9.45958971e-03  4.99383312e-01  1.29139079e-03
 8.00000000e-02  4.91540900e-01  8.12984946e-03  5.41435440e-01  7.27345343e-03  5.30030397e-01  8.31638730e-03  4.94426716e-01  1.29805905e-03
 8.10000000e-02  4.86677220e-01  8.57520189e-03  5.36987180e-01  7.64944216e-03  5.25345623e-01  8.42659970e-03  4.89505155e-01  1.30441273e-03
 8.20000000e-02  4.81236790e-01  1.08433737e-02  5.31989970e-01  9.72843032e-03  5.20014892e-01  1.03512187e-02  4.84618568e-01  1.31045209e-03
 8.30000000e-02  4.76114370e-01  1.03561729e-02  5.27275830e-01  9.34719647e-03  5.15037049e-01  1.00132991e-02  4.79766888e-01  1.31619093e-03
 8.40000000e-02  4.71616420e-01  9.47380597e-03  5.23136610e-01  8.55193832e-03  5.10580681e-01  9.84434797e-03  4.74950060e-01  1.32161748e-03
 8.50000000e-02  4.66008880e-01  9.90881479e-03  5.17994020e-01  8.99276992e-03  5.05183390e-01  1.01451439e-02  4.70168016e-01  1.32676610e-03
 8.60000000e-02  4.59981350e-01  1.18861345e-02  5.12499160e-01  1.07545455e-02  4.99472322e-01  1.17037899e-02  4.65420682e-01  1.33160162e-03
 8.70000000e-02  4.55274290e-01  1.25217096e-02  5.08195370e-01  1.12753141e-02  4.95066207e-01  1.16342035e-02  4.60708000e-01  1.33613297e-03
 8.80000000e-02  4.50887270e-01  1.18443477e-02  5.04153720e-01  1.06723507e-02  4.90871583e-01  1.15204312e-02  4.56029868e-01  1.34038658e-03
 8.90000000e-02  4.46116030e-01  1.05721455e-02  4.99771230e-01  9.48259657e-03  4.86277783e-01  1.04575772e-02  4.51386240e-01  1.34435193e-03
 9.00000000e-02  4.41268270e-01  1.11019341e-02  4.95294560e-01  1.00315525e-02  4.81633187e-01  1.04268218e-02  4.46777017e-01  1.34805458e-03
 9.10000000e-02  4.37403450e-01  1.00965698e-02  4.91726370e-01  9.12207176e-03  4.77783166e-01  9.69565448e-03  4.42202125e-01  1.35146793e-03
 9.20000000e-02  4.33716830e-01  7.17770282e-03  4.88313110e-01  6.50900383e-03  4.74248014e-01  7.39889899e-03  4.37661484e-01  1.35461924e-03
 9.30000000e-02  4.29471310e-01  8.48897055e-03  4.84402970e-01  7.66084315e-03  4.70039456e-01  8.10711987e-03  4.33154994e-01  1.35748187e-03
 9.40000000e-02  4.25304490e-01  7.36443513e-03  4.80561270e-01  6.61341580e-03  4.65962030e-01  7.28572259e-03  4.28682577e-01  1.36009899e-03
 9.50000000e-02  4.20083570e-01  9.98646956e-03  4.75766570e-01  8.98053216e-03  4.61041164e-01  8.91714701e-03  4.24244134e-01  1.36244457e-03
 9.60000000e-02  4.15172110e-01  1.06864486e-02  4.71257270e-01  9.59334744e-03  4.56363186e-01  9.28988492e-03  4.19839576e-01  1.36452707e-03
 9.70000000e-02  4.10563440e-01  9.51518169e-03  4.67000240e-01  8.55607482e-03  4.51784164e-01  8.36290537e-03  4.15468811e-01  1.36636767e-03
 9.80000000e-02  4.05941010e-01  9.16058765e-03  4.62724630e-01  8.26860132e-03  4.47192426e-01  8.39102419e-03  4.11131728e-01  1.36795412e-03
 9.90000000e-02  4.02185230e-01  8.20298991e-03  4.59258770e-01  7.37165389e-03  4.43550864e-01  7.63289875e-03  4.06828240e-01  1.36929192e-03
 1.00000000e-01  3.97868530e-01  8.10267819e-03  4.55264710e-01  7.29762747e-03  4.39211191e-01  7.75826585e-03  4.02558248e-01  1.37039937e-03
 1.01000000e-01  3.93298390e-01  8.15875467e-03  4.51003400e-01  7.42922194e-03  4.34601668e-01  8.01859263e-03  3.98321630e-01  1.37125921e-03
 1.02000000e-01  3.90198160e-01  6.33455558e-03  4.48113220e-01  5.76901696e-03  4.31297999e-01  7.13443405e-03  3.94118294e-01  1.37188358e-03
 1.03000000e-01  3.85139690e-01  8.37943238e-03  4.43436770e-01  7.65323448e-03  4.26213748e-01  9.27457270e-03  3.89948137e-01  1.37229942e-03
 1.04000000e-01  3.80655380e-01  8.17929339e-03  4.39280220e-01  7.46706993e-03  4.21811236e-01  9.01718540e-03  3.85811029e-01  1.37245532e-03
 1.05000000e-01  3.77696350e-01  4.91293939e-03  4.36515650e-01  4.51561833e-03  4.18753205e-01  6.33600912e-03  3.81706877e-01  1.37242886e-03
 1.06000000e-01  3.73920890e-01  5.90759627e-03  4.33002230e-01  5.38506182e-03  4.15012524e-01  7.27480300e-03  3.77635557e-01  1.37215638e-03
 1.07000000e-01  3.69466190e-01  7.45031718e-03  4.28883020e-01  6.75747273e-03  4.10613750e-01  8.35571366e-03  3.73596952e-01  1.37167095e-03
 1.08000000e-01  3.65399480e-01  8.00298219e-03  4.25097870e-01  7.24352400e-03  4.06399308e-01  9.29947291e-03  3.69590955e-01  1.37098922e-03
 1.09000000e-01  3.61405250e-01  8.71192059e-03  4.21377880e-01  7.88523615e-03  4.02390415e-01  9.78401218e-03  3.65617440e-01  1.37009853e-03
 1.10000000e-01  3.58593250e-01  6.55738821e-03  4.18679820e-01  6.04351293e-03  3.99449901e-01  8.22631654e-03  3.61676287e-01  1.36898098e-03
 1.11000000e-01  3.54212320e-01  7.31531733e-03  4.14596420e-01  6.74473356e-03  3.95137124e-01  9.39413233e-03  3.57767373e-01  1.36769401e-03
 1.12000000e-01  3.50805920e-01  7.02568379e-03  4.11371040e-01  6.57612223e-03  3.91655540e-01  9.81222030e-03  3.53890581e-01  1.36620848e-03
 1.13000000e-01  3.46927680e-01  8.11106005e-03  4.07767390e-01  7.50488555e-03  3.87805666e-01  9.80591305e-03  3.50045771e-01  1.36449408e-03
 1.14000000e-01  3.43531380e-01  7.95792663e-03  4.04602780e-01  7.30595116e-03  3.84265933e-01  9.28481688e-03  3.46232832e-01  1.36261957e-03
 1.15000000e-01  3.40248130e-01  8.71028245e-03  4.01520410e-01  8.02776060e-03  3.80967569e-01  9.61020117e-03  3.42451625e-01  1.36054758e-03
 1.16000000e-01  3.36339830e-01  9.09495211e-03  3.97869160e-01  8.38668476e-03  3.77050496e-01  9.97266048e-03  3.38702028e-01  1.35831247e-03
 1.17000000e-01  3.32983230e-01  8.25665050e-03  3.94708560e-01  7.64255098e-03  3.73629288e-01  9.49361693e-03  3.34983896e-01  1.35588088e-03
 1.18000000e-01  3.29092020e-01  8.72088402e-03  3.91103980e-01  8.01573435e-03  3.69712798e-01  9.95345821e-03  3.31297114e-01  1.35328617e-03
 1.19000000e-01  3.25464830e-01  7.38154424e-03  3.87713280e-01  6.72960039e-03  3.66125886e-01  8.37709153e-03  3.27641542e-01  1.35050883e-03
 1.20000000e-01  3.22395430e-01  5.67331520e-03  3.84811500e-01  5.11801101e-03  3.63063710e-01  8.04092704e-03  3.24017033e-01  1.34757584e-03
 1.21000000e-01  3.19310920e-01  6.72321808e-03  3.81876330e-01  6.07555558e-03  3.59713073e-01  9.44311087e-03  3.20423460e-01  1.34445529e-03
 1.22000000e-01  3.16522170e-01  7.36416111e-03  3.79223050e-01  6.63574982e-03  3.56733168e-01  9.93384133e-03  3.16860689e-01  1.34119195e-03
 1.23000000e-01  3.13117680e-01  7.53734610e-03  3.76063400e-01  6.79074970e-03  3.53467169e-01  9.90872754e-03  3.13328571e-01  1.33776867e-03
 1.24000000e-01  3.08702030e-01  6.53808354e-03  3.71928770e-01  5.98100043e-03  3.48977200e-01  9.23656510e-03  3.09826972e-01  1.33418103e-03
 1.25000000e-01  3.05223280e-01  7.21235567e-03  3.68619370e-01  6.83549221e-03  3.45286887e-01  9.78484843e-03  3.06355751e-01  1.33045976e-03
 1.26000000e-01  3.02639730e-01  6.15404246e-03  3.66169240e-01  5.55882146e-03  3.42697296e-01  9.07001432e-03  3.02914766e-01  1.32656980e-03
 1.27000000e-01  2.98493350e-01  6.35476098e-03  3.62313600e-01  6.03674957e-03  3.38411345e-01  8.47219788e-03  2.99503866e-01  1.32253988e-03
 1.28000000e-01  2.93884840e-01  8.57169755e-03  3.58036030e-01  7.94980556e-03  3.33820847e-01  9.92519011e-03  2.96122916e-01  1.31837656e-03
 1.29000000e-01  2.89385120e-01  1.18720050e-02  3.53823810e-01  1.09726365e-02  3.29370765e-01  1.26285106e-02  2.92771764e-01  1.31407127e-03
 1.30000000e-01  2.86348710e-01  1.09497169e-02  3.50947790e-01  1.01628462e-02  3.26255094e-01  1.20372866e-02  2.89450261e-01  1.30963266e-03
 1.31000000e-01  2.83201540e-01  1.08761701e-02  3.47948500e-01  1.01820535e-02  3.22927298e-01  1.22001176e-02  2.86158275e-01  1.30506283e-03
 1.32000000e-01  2.80437700e-01  1.02462084e-02  3.45306990e-01  9.65769291e-03  3.20131422e-01  1.15149772e-02  2.82895636e-01  1.30035349e-03
 1.33000000e-01  2.77269030e-01  1.11087520e-02  3.42305300e-01  1.04724621e-02  3.16710400e-01  1.25127998e-02  2.79662202e-01  1.29551107e-03
 1.34000000e-01  2.74679970e-01  1.00353321e-02  3.39841870e-01  9.43471780e-03  3.13762246e-01  1.18111816e-02  2.76457833e-01  1.29057293e-03
 1.35000000e-01  2.71210480e-01  1.07931400e-02  3.36581820e-01  1.00989424e-02  3.09841179e-01  1.29404187e-02  2.73282360e-01  1.28547299e-03
 1.36000000e-01  2.68355050e-01  1.00944107e-02  3.33856640e-01  9.42728008e-03  3.06783814e-01  1.25938877e-02  2.70135650e-01  1.28029746e-03
 1.37000000e-01  2.65252470e-01  9.34506315e-03  3.30947700e-01  8.66765147e-03  3.03540804e-01  1.17397893e-02  2.67017541e-01  1.27498624e-03
 1.38000000e-01  2.62150460e-01  9.09350166e-03  3.27977650e-01  8.50846972e-03  3.00472563e-01  1.11217835e-02  2.63927875e-01  1.26956249e-03
 1.39000000e-01  2.59847970e-01  8.75910901e-03  3.25781400e-01  8.13777031e-03  2.97879884e-01  1.07423807e-02  2.60866512e-01  1.26403557e-03
 1.40000000e-01  2.56622330e-01  8.45889916e-03  3.22718240e-01  7.88257390e-03  2.94549438e-01  1.06360893e-02  2.57833277e-01  1.25841340e-03
 1.41000000e-01  2.53846750e-01  8.70108129e-03  3.20071360e-01  7.73689138e-03  2.91651903e-01  1.05828793e-02  2.54828031e-01  1.25266294e-03
 1.42000000e-01  2.50646170e-01  8.60489033e-03  3.17015960e-01  8.06505725e-03  2.88253125e-01  1.09323742e-02  2.51850612e-01  1.24681996e-03
 1.43000000e-01  2.47553370e-01  9.70828388e-03  3.14047460e-01  9.10062330e-03  2.84831820e-01  1.21999843e-02  2.48900861e-01  1.24088233e-03
 1.44000000e-01  2.45201340e-01  8.43636594e-03  3.11763130e-01  7.94880363e-03  2.82376459e-01  1.11796183e-02  2.45978627e-01  1.23484425e-03
 1.45000000e-01  2.42226270e-01  8.45760255e-03  3.08933740e-01  7.49780076e-03  2.79493087e-01  1.07893854e-02  2.43083753e-01  1.22872806e-03
 1.46000000e-01  2.39452950e-01  8.59150751e-03  3.06275520e-01  7.60378205e-03  2.76852482e-01  1.07020023e-02  2.40216068e-01  1.22250898e-03
 1.47000000e-01  2.37255570e-01  7.91375329e-03  3.04133510e-01  7.25997077e-03  2.74401883e-01  1.03681784e-02  2.37375429e-01  1.21621111e-03
 1.48000000e-01  2.33751580e-01  1.00210686e-02  3.00781310e-01  9.44386066e-03  2.70998941e-01  1.14324432e-02  2.34561668e-01  1.20982092e-03
 1.49000000e-01  2.30741570e-01  1.04127947e-02  2.97917890e-01  9.83260430e-03  2.68019233e-01  1.15774373e-02  2.31774627e-01  1.20335492e-03
 1.50000000e-01  2.29308440e-01  7.59031028e-03  2.96484040e-01  6.62029854e-03  2.66323210e-01  8.89130169e-03  2.29014149e-01  1.19681435e-03
 1.51000000e-01  2.26609110e-01  7.31325434e-03  2.93879930e-01  6.38751300e-03  2.63352117e-01  8.63727201e-03  2.26280068e-01  1.19018086e-03
 1.52000000e-01  2.23968660e-01  7.83175983e-03  2.91325120e-01  6.84569406e-03  2.60343773e-01  9.54882324e-03  2.23572223e-01  1.18347288e-03
 1.53000000e-01  2.21485250e-01  6.85304014e-03  2.88958610e-01  5.93483023e-03  2.57644179e-01  8.02947731e-03  2.20890458e-01  1.17670122e-03
 1.54000000e-01  2.19449680e-01  7.29288854e-03  2.86970790e-01  6.30858663e-03  2.55373876e-01  7.49491777e-03  2.18234612e-01  1.16986780e-03
 1.55000000e-01  2.16508960e-01  7.46760436e-03  2.84160490e-01  6.49921907e-03  2.52340550e-01  7.80100293e-03  2.15604519e-01  1.16296525e-03
 1.56000000e-01  2.14002290e-01  7.57750399e-03  2.81690180e-01  6.60903451e-03  2.49832438e-01  8.04340046e-03  2.13000012e-01  1.15597792e-03
 1.57000000e-01  2.11378710e-01  7.02724597e-03  2.79157680e-01  6.12029695e-03  2.46715067e-01  7.36146024e-03  2.10420942e-01  1.14893892e-03
 1.58000000e-01  2.09176620e-01  6.88251165e-03  2.76976860e-01  6.05795667e-03  2.44353591e-01  7.56813691e-03  2.07867140e-01  1.14183473e-03
 1.59000000e-01  2.06813460e-01  7.08600707e-03  2.74696140e-01  5.96716524e-03  2.42114335e-01  7.31230673e-03  2.05338445e-01  1.13468253e-03
 1.60000000e-01  2.04398490e-01  7.13981664e-03  2.72383770e-01  6.20044315e-03  2.39594842e-01  7.44710226e-03  2.02834694e-01  1.12748818e-03
 1.61000000e-01  2.02404310e-01  7.32034140e-03  2.70418400e-01  6.36266902e-03  2.37423053e-01  7.65575518e-03  2.00355720e-01  1.12021213e-03
 1.62000000e-01  1.99427140e-01  7.26588837e-03  2.67550860e-01  6.34492599e-03  2.34197469e-01  7.22267130e-03  1.97901360e-01  1.11290421e-03
 1.63000000e-01  1.96732330e-01  7.37910050e-03  2.64968090e-01  6.46495593e-03  2.31476043e-01  7.03351248e-03  1.95471456e-01  1.10552451e-03
 1.64000000e-01  1.94763260e-01  7.17827677e-03  2.62996430e-01  6.28948875e-03  2.28993567e-01  7.36843120e-03  1.93065847e-01  1.09811623e-03
 1.65000000e-01  1.91999630e-01  8.23008059e-03  2.60271410e-01  7.30932012e-03  2.26207193e-01  8.48350446e-03  1.90684356e-01  1.09065907e-03
 1.66000000e-01  1.88911230e-01  7.78959098e-03  2.57300280e-01  6.91534968e-03  2.23088171e-01  8.38585953e-03  1.88326834e-01  1.08315572e-03
 1.67000000e-01  1.87098090e-01  8.11334999e-03  2.55489740e-01  7.21180385e-03  2.21273886e-01  9.32809937e-03  1.85993112e-01  1.07561249e-03
 1.68000000e-01  1.84566060e-01  7.20690461e-03  2.53060450e-01  6.43788561e-03  2.18792019e-01  8.22670357e-03  1.83683024e-01  1.06802846e-03
 1.69000000e-01  1.82652730e-01  6.71540998e-03  2.51184570e-01  5.94711824e-03  2.16665199e-01  7.91814618e-03  1.81396416e-01  1.06041674e-03
 1.70000000e-01  1.80229790e-01  7.71475478e-03  2.48836760e-01  6.87980466e-03  2.14145951e-01  8.19821586e-03  1.79133114e-01  1.05275853e-03
 1.71000000e-01  1.78366360e-01  8.53749926e-03  2.46959490e-01  7.56588666e-03  2.12026277e-01  9.32706690e-03  1.76892958e-01  1.04506784e-03
 1.72000000e-01  1.75478360e-01  8.49273575e-03  2.44162600e-01  7.51916496e-03  2.09170218e-01  9.26497053e-03  1.74675790e-01  1.03735384e-03
 1.73000000e-01  1.72663060e-01  8.78838747e-03  2.41422950e-01  7.74972815e-03  2.06503823e-01  9.30802854e-03  1.72481444e-01  1.02961221e-03
 1.74000000e-01  1.70053360e-01  1.01363741e-02  2.38908790e-01  8.92220352e-03  2.03968016e-01  1.01076317e-02  1.70309750e-01  1.02182459e-03
 1.75000000e-01  1.68437110e-01  9.99006770e-03  2.37275650e-01  8.86361890e-03  2.02300206e-01  1.01320270e-02  1.68160554e-01  1.01402575e-03
 1.76000000e-01  1.66390170e-01  9.34085034e-03  2.35187390e-01  8.33029881e-03  1.99547764e-01  9.58378519e-03  1.66033690e-01  1.00620210e-03
 1.77000000e-01  1.64825000e-01  8.75794044e-03  2.33613490e-01  7.81526230e-03  1.97507811e-01  8.93415182e-03  1.63929000e-01  9.98360263e-04
 1.78000000e-01  1.63178710e-01  9.23271917e-03  2.31903500e-01  8.19630335e-03  1.95695228e-01  9.62906521e-03  1.61846313e-01  9.90493640e-04
 1.79000000e-01  1.61476080e-01  1.02192109e-02  2.30197200e-01  9.12748356e-03  1.93773862e-01  1.00401387e-02  1.59785474e-01  9.82609842e-04
 1.80000000e-01  1.60704890e-01  1.07463361e-02  2.29308800e-01  9.59577064e-03  1.92290437e-01  1.04759615e-02  1.57746319e-01  9.74709982e-04
 1.81000000e-01  1.58779180e-01  1.09251062e-02  2.27373480e-01  9.76438651e-03  1.90142194e-01  1.03228106e-02  1.55728681e-01  9.66783826e-04
 1.82000000e-01  1.57300410e-01  1.06896070e-02  2.25803900e-01  9.47706407e-03  1.88258226e-01  1.05270947e-02  1.53732414e-01  9.58852571e-04
 1.83000000e-01  1.54635140e-01  1.00021804e-02  2.23171840e-01  8.83028998e-03  1.85457815e-01  9.71404407e-03  1.51757339e-01  9.50915736e-04
 1.84000000e-01  1.52725720e-01  9.85389261e-03  2.21253230e-01  8.73320774e-03  1.83351641e-01  9.46102680e-03  1.49803303e-01  9.42953782e-04
 1.85000000e-01  1.51427680e-01  9.34342740e-03  2.19906880e-01  8.26700693e-03  1.81489490e-01  9.20699286e-03  1.47870148e-01  9.35003741e-04
 1.86000000e-01  1.50117760e-01  9.11214342e-03  2.18552060e-01  7.99555194e-03  1.79578089e-01  8.87806464e-03  1.45957708e-01  9.27024715e-04
 1.87000000e-01  1.48348280e-01  9.10190261e-03  2.16764290e-01  7.50330485e-03  1.77703960e-01  8.09190432e-03  1.44065830e-01  9.19050395e-04
 1.88000000e-01  1.47031270e-01  1.13498144e-02  2.15402630e-01  9.57467355e-03  1.76043320e-01  8.67217642e-03  1.42194346e-01  9.11078296e-04
 1.89000000e-01  1.45541100e-01  1.25157411e-02  2.13848810e-01  1.06269172e-02  1.74252339e-01  8.49265636e-03  1.40343102e-01  9.03089986e-04
 1.90000000e-01  1.44008290e-01  1.42050543e-02  2.12284280e-01  1.21262606e-02  1.72655557e-01  9.39602830e-03  1.38511940e-01  8.95105381e-04
 1.91000000e-01  1.41732650e-01  1.32564212e-02  2.10079080e-01  1.13447735e-02  1.70210667e-01  8.70755451e-03  1.36700701e-01  8.87121349e-04
 1.92000000e-01  1.39324170e-01  1.14851408e-02  2.07657930e-01  9.75776267e-03  1.67896330e-01  8.24365390e-03  1.34909227e-01  8.79142379e-04
 1.93000000e-01  1.37118060e-01  1.14978642e-02  2.05442820e-01  9.76087054e-03  1.65793593e-01  8.72278750e-03  1.33137351e-01  8.71155899e-04
 1.94000000e-01  1.35108100e-01  1.11721723e-02  2.03407030e-01  9.47980927e-03  1.63730533e-01  8.20633546e-03  1.31384928e-01  8.63178956e-04
 1.95000000e-01  1.32545010e-01  8.93072593e-03  2.00920110e-01  7.52327133e-03  1.61271735e-01  7.83540866e-03  1.29651802e-01  8.55214659e-04
 1.96000000e-01  1.30304030e-01  8.18734539e-03  1.98746080e-01  7.03972965e-03  1.58827356e-01  7.40440969e-03  1.27937807e-01  8.47249898e-04
 1.97000000e-01  1.28854320e-01  8.17834815e-03  1.97276880e-01  7.08441360e-03  1.56958644e-01  7.72562557e-03  1.26242791e-01  8.39293541e-04
 1.98000000e-01  1.26999210e-01  8.25995200e-03  1.95351110e-01  7.02448060e-03  1.54771883e-01  7.37890863e-03  1.24566601e-01  8.31351558e-04
 1.99000000e-01  1.24928150e-01  7.40545327e-03  1.93312470e-01  6.29210573e-03  1.52544423e-01  7.77815758e-03  1.22909084e-01  8.23412908e-04
 2.00000000e-01  1.23254210e-01  7.51170367e-03  1.91651680e-01  6.50888251e-03  1.50700422e-01  7.30208085e-03  1.21270074e-01  8.15488646e-04
 2.01000000e-01  1.21807690e-01  7.47949612e-03  1.90165040e-01  6.53007226e-03  1.49288343e-01  8.18719583e-03  1.19649431e-01  8.07580067e-04
 2.02000000e-01  1.20038510e-01  7.42554736e-03  1.88444750e-01  6.71970658e-03  1.47434779e-01  7.57389992e-03  1.18046990e-01  7.99675012e-04
 2.03000000e-01  1.18209330e-01  5.75044973e-03  1.86544910e-01  5.08617784e-03  1.45449442e-01  6.67032914e-03  1.16462608e-01  7.91795458e-04
 2.04000000e-01  1.16747830e-01  5.60598764e-03  1.85036320e-01  4.87553462e-03  1.43896412e-01  6.35977791e-03  1.14896126e-01  7.83926968e-04
 2.05000000e-01  1.15404120e-01  5.63914093e-03  1.83683980e-01  4.89453808e-03  1.42239197e-01  6.84430298e-03  1.13347393e-01  7.76078065e-04
 2.06000000e-01  1.13772390e-01  6.43678971e-03  1.82007670e-01  5.59685552e-03  1.40552776e-01  7.07776143e-03  1.11816261e-01  7.68246850e-04
 2.07000000e-01  1.12949100e-01  8.40572776e-03  1.81119970e-01  7.46012969e-03  1.39452754e-01  8.06351476e-03  1.10302581e-01  7.60440771e-04
 2.08000000e-01  1.10886610e-01  7.57934362e-03  1.79074860e-01  6.78538539e-03  1.37476400e-01  8.41630659e-03  1.08806192e-01  7.52649196e-04
 2.09000000e-01  1.08958770e-01  5.75570475e-03  1.77139890e-01  5.06141279e-03  1.35520083e-01  7.71811462e-03  1.07326956e-01  7.44878093e-04
 2.10000000e-01  1.06811340e-01  3.79716834e-03  1.75008230e-01  3.14373407e-03  1.33408567e-01  6.67170302e-03  1.05864718e-01  7.37136201e-04
 2.11000000e-01  1.05700560e-01  4.02157230e-03  1.73822340e-01  3.29440052e-03  1.31948387e-01  7.40865554e-03  1.04419332e-01  7.29409871e-04
 2.12000000e-01  1.04524290e-01  3.92162632e-03  1.72635400e-01  3.32382044e-03  1.30512314e-01  7.54627299e-03  1.02990652e-01  7.21716570e-04
 2.13000000e-01  1.03456090e-01  4.55172276e-03  1.71486790e-01  3.95863957e-03  1.29002706e-01  7.79956440e-03  1.01578522e-01  7.14034830e-04
 2.14000000e-01  1.01514030e-01  4.37690604e-03  1.69584590e-01  3.65026121e-03  1.27024283e-01  7.65633079e-03  1.00182806e-01  7.06395324e-04
 2.15000000e-01  1.00223880e-01  5.16804922e-03  1.68219820e-01  4.38702459e-03  1.25297587e-01  8.14126340e-03  9.88033524e-02  6.98770432e-04
 2.16000000e-01  9.82748180e-02  5.03701694e-03  1.66260600e-01  4.30088181e-03  1.23502540e-01  8.35514904e-03  9.74400152e-02  6.91171601e-04
 2.17000000e-01  9.66217240e-02  4.59537252e-03  1.64411540e-01  4.52587906e-03  1.21832253e-01  8.50083903e-03  9.60926569e-02  6.83614137e-04
 2.18000000e-01  9.54200420e-02  4.34247655e-03  1.63173360e-01  4.40003541e-03  1.20190700e-01  8.47908080e-03  9.47611270e-02  6.76078697e-04
 2.19000000e-01  9.45237140e-02  4.03491566e-03  1.62217450e-01  3.94973495e-03  1.19277473e-01  7.74898257e-03  9.34452857e-02  6.68577622e-04
 2.20000000e-01  9.30688490e-02  4.66713976e-03  1.60695590e-01  4.60765716e-03  1.17982751e-01  7.66429820e-03  9.21449848e-02  6.61104014e-04
 2.21000000e-01  9.14199480e-02  5.60185691e-03  1.59057350e-01  5.28735805e-03  1.16255280e-01  8.33132566e-03  9.08600838e-02  6.53657799e-04
 2.22000000e-01  9.06244750e-02  4.43650881e-03  1.58111300e-01  4.18112098e-03  1.15313131e-01  7.53472441e-03  8.95904505e-02  6.46255401e-04
 2.23000000e-01  9.00437480e-02  3.59067201e-03  1.57365790e-01  3.34405792e-03  1.14404714e-01  7.60082351e-03  8.83359352e-02  6.38879673e-04
 2.24000000e-01  8.76864420e-02  5.67542592e-03  1.54975550e-01  5.36261769e-03  1.11926533e-01  7.90962571e-03  8.70963982e-02  6.31529009e-04
 2.25000000e-01  8.66377200e-02  4.33435425e-03  1.53896130e-01  3.99410971e-03  1.10766023e-01  7.50258521e-03  8.58717053e-02  6.24229989e-04
 2.26000000e-01  8.51696570e-02  4.80399660e-03  1.52316670e-01  4.59286822e-03  1.09164997e-01  7.35341321e-03  8.46617142e-02  6.16959631e-04
 2.27000000e-01  8.42353490e-02  4.38553714e-03  1.51256190e-01  4.16031002e-03  1.07925695e-01  6.49020207e-03  8.34662892e-02  6.09721333e-04
 2.28000000e-01  8.32251400e-02  4.05926074e-03  1.50128600e-01  3.70642202e-03  1.06553003e-01  5.97578675e-03  8.22852924e-02  6.02522211e-04
 2.29000000e-01  8.21992000e-02  4.21736943e-03  1.48900790e-01  4.27347306e-03  1.05170745e-01  5.86677642e-03  8.11185880e-02  5.95357907e-04
 2.30000000e-01  8.11188900e-02  4.18241014e-03  1.47792570e-01  3.97133406e-03  1.04057502e-01  5.88029164e-03  7.99660373e-02  5.88236000e-04
 2.31000000e-01  7.98962530e-02  4.84275044e-03  1.46488520e-01  4.33771973e-03  1.02586424e-01  6.18974770e-03  7.88275127e-02  5.81156656e-04
 2.32000000e-01  7.84521000e-02  4.48308614e-03  1.44933850e-01  4.24276379e-03  1.01113353e-01  6.18948557e-03  7.77028720e-02  5.74106654e-04
 2.33000000e-01  7.69788720e-02  5.07972740e-03  1.43415680e-01  4.73671892e-03  9.97612450e-02  6.58759349e-03  7.65919868e-02  5.67097390e-04
 2.34000000e-01  7.67009330e-02  4.05957090e-03  1.43018230e-01  3.63464783e-03  9.90424044e-02  6.78161388e-03  7.54947227e-02  5.60133994e-04
 2.35000000e-01  7.61243390e-02  3.34928611e-03  1.42294700e-01  3.08875021e-03  9.81694640e-02  6.61733765e-03  7.44109510e-02  5.53212468e-04
 2.36000000e-01  7.49367740e-02  3.59699070e-03  1.41121380e-01  3.34692639e-03  9.67954630e-02  6.56797891e-03  7.33405342e-02  5.46323502e-04
 2.37000000e-01  7.38666490e-02  3.44263177e-03  1.40000250e-01  2.87860176e-03  9.56629012e-02  6.48202036e-03  7.22833456e-02  5.39474474e-04
 2.38000000e-01  7.30417510e-02  3.35512265e-03  1.39084920e-01  2.68213951e-03  9.45238367e-02  6.07786873e-03  7.12392561e-02  5.32675892e-04
 2.39000000e-01  7.19001030e-02  3.53581674e-03  1.37807210e-01  3.23230945e-03  9.31581670e-02  6.41853889e-03  7.02081396e-02  5.25923364e-04
 2.40000000e-01  7.07564010e-02  3.69828165e-03  1.36564320e-01  3.43543705e-03  9.19377954e-02  6.24260682e-03  6.91898618e-02  5.19200291e-04
 2.41000000e-01  7.02587110e-02  3.65208395e-03  1.35905940e-01  3.31028498e-03  9.10997088e-02  6.38716433e-03  6.81843003e-02  5.12530624e-04
 2.42000000e-01  6.86455100e-02  4.46913210e-03  1.34303690e-01  3.94550302e-03  8.98878663e-02  6.33711703e-03  6.71913246e-02  5.05899938e-04
 2.43000000e-01  6.77242890e-02  5.32253921e-03  1.33197450e-01  4.56648101e-03  8.85155135e-02  6.44979617e-03  6.62108131e-02  4.99315704e-04
 2.44000000e-01  6.66824420e-02  6.12761412e-03  1.32087390e-01  5.27225658e-03  8.70997115e-02  7.31113387e-03  6.52426384e-02  4.92773920e-04
 2.45000000e-01  6.62439740e-02  4.84415620e-03  1.31430550e-01  4.30661067e-03  8.63853792e-02  7.20181501e-03  6.42866755e-02  4.86275918e-04
 2.46000000e-01  6.51264280e-02  5.55207469e-03  1.30146860e-01  5.17357036e-03  8.52327972e-02  6.84835513e-03  6.33428029e-02  4.79825635e-04
 2.47000000e-01  6.43046950e-02  5.49569135e-03  1.29156730e-01  5.22462216e-03  8.43735787e-02  6.65236052e-03  6.24108986e-02  4.73786083e-04
 2.48000000e-01  6.37472480e-02  4.83175571e-03  1.28423970e-01  4.42900222e-03  8.34153331e-02  6.38708855e-03  6.14908403e-02  4.68030849e-04
 2.49000000e-01  6.23655040e-02  4.62555651e-03  1.26932210e-01  4.27116928e-03  8.20667159e-02  6.49889113e-03  6.05825039e-02  4.62308855e-04
 2.50000000e-01  6.09344560e-02  5.14286088e-03  1.25394150e-01  4.94455741e-03  8.07742603e-02  6.53822709e-03  5.96857728e-02  4.56629558e-04
 2.51000000e-01  5.92785380e-02  6.50046337e-03  1.23598700e-01  6.45674208e-03  7.93426745e-02  6.81394173e-03  5.88005282e-02  4.50990926e-04
 2.52000000e-01  5.88120140e-02  5.98330594e-03  1.23047840e-01  5.96519410e-03  7.84799285e-02  6.94031573e-03  5.79266471e-02  4.45485700e-04
 2.53000000e-01  5.79221180e-02  5.67550565e-03  1.22079580e-01  5.57351949e-03  7.75754247e-02  6.93373314e-03  5.70640147e-02  4.40103385e-04
 2.54000000e-01  5.68936980e-02  6.22403047e-03  1.20900560e-01  6.06359119e-03  7.64794814e-02  7.13976232e-03  5.62125133e-02  4.34765948e-04
 2.55000000e-01  5.53018920e-02  7.29238771e-03  1.19273550e-01  6.99517095e-03  7.49732517e-02  7.34907385e-03  5.53720266e-02  4.29470945e-04
 2.56000000e-01  5.47208110e-02  5.82045649e-03  1.18526760e-01  5.71200167e-03  7.40889514e-02  7.41392827e-03  5.45424402e-02  4.24202977e-04
 2.57000000e-01  5.35641780e-02  6.08118473e-03  1.17349730e-01  5.77210802e-03  7.32021983e-02  6.67996982e-03  5.37236374e-02  4.18984676e-04
 2.58000000e-01  5.28187810e-02  6.31493001e-03  1.16383460e-01  6.10641520e-03  7.22285911e-02  6.98769481e-03  5.29155070e-02  4.13797069e-04
 2.59000000e-01  5.19252820e-02  6.61999882e-03  1.15411660e-01  6.29931842e-03  7.11844000e-02  6.78021001e-03  5.21179348e-02  4.08651063e-04
 2.60000000e-01  5.11634170e-02  6.57223831e-03  1.14441180e-01  6.34473908e-03  7.01294181e-02  6.66294640e-03  5.13308080e-02  4.03547608e-04
 2.61000000e-01  5.08486720e-02  4.88503439e-03  1.13962640e-01  4.65354883e-03  6.95384463e-02  6.59110835e-03  5.05540129e-02  3.98471278e-04
 2.62000000e-01  5.02899430e-02  4.02395273e-03  1.13261590e-01  3.80388141e-03  6.83883213e-02  6.61095953e-03  4.97874433e-02  3.93449815e-04
 2.63000000e-01  4.83013380e-02  6.75297736e-03  1.11260220e-01  6.16398459e-03  6.68511413e-02  6.84531255e-03  4.90309881e-02  3.88461886e-04
 2.64000000e-01  4.76489510e-02  6.61402125e-03  1.10460770e-01  5.96698494e-03  6.59383892e-02  6.51169093e-03  4.82845366e-02  3.83504921e-04
 2.65000000e-01  4.72042860e-02  6.34921707e-03  1.09814780e-01  5.72097008e-03  6.50432822e-02  7.01766627e-03  4.75479826e-02  3.78593400e-04
 2.66000000e-01  4.63160490e-02  6.42743189e-03  1.08827630e-01  5.81042763e-03  6.40641674e-02  6.88569934e-03  4.68212173e-02  3.73725210e-04
 2.67000000e-01  4.59153090e-02  6.53112613e-03  1.08310470e-01  5.96220196e-03  6.33096842e-02  6.90311882e-03  4.61041346e-02  3.68897022e-04
 2.68000000e-01  4.50770350e-02  6.71605272e-03  1.07409630e-01  5.94926499e-03  6.23339163e-02  6.63088674e-03  4.53966269e-02  3.64099958e-04
 2.69000000e-01  4.44165150e-02  7.14130947e-03  1.06571430e-01  6.31759599e-03  6.11593156e-02  7.24748076e-03  4.46985942e-02  3.59354362e-04
 2.70000000e-01  4.32125890e-02  8.11347537e-03  1.05224420e-01  7.48776186e-03  5.99425456e-02  7.10240020e-03  4.40099269e-02  3.54639763e-04
 2.71000000e-01  4.20421080e-02  9.30177169e-03  1.03920300e-01  8.76875628e-03  5.86102262e-02  7.87667105e-03  4.33305218e-02  3.50313502e-04
 2.72000000e-01  4.08347480e-02  1.02852900e-02  1.02590440e-01  9.67636389e-03  5.76753535e-02  7.87814155e-03  4.26602812e-02  3.46473647e-04
 2.73000000e-01  4.00451130e-02  1.03255319e-02  1.01670480e-01  9.71206503e-03  5.65390258e-02  8.16158134e-03  4.19990992e-02  3.42655451e-04
 2.74000000e-01  3.96853350e-02  9.78097170e-03  1.01152410e-01  9.20921872e-03  5.60467362e-02  7.88304898e-03  4.13468744e-02  3.38855128e-04
 2.75000000e-01  3.91224750e-02  8.70006446e-03  1.00440320e-01  8.03448535e-03  5.54172171e-02  7.19052268e-03  4.07035088e-02  3.35080807e-04
 2.76000000e-01  3.79231790e-02  9.21692184e-03  9.91209190e-02  8.52705444e-03  5.41037803e-02  8.10612152e-03  4.00689020e-02  3.31338017e-04
 2.77000000e-01  3.74423210e-02  9.04313874e-03  9.84558990e-02  8.34633640e-03  5.35167192e-02  7.71552553e-03  3.94429559e-02  3.27612047e-04
 2.78000000e-01  3.66706140e-02  9.23363685e-03  9.75234110e-02  8.65013449e-03  5.24612540e-02  8.34900023e-03  3.88255713e-02  3.23915812e-04
 2.79000000e-01  3.56827850e-02  9.16822152e-03  9.63995570e-02  8.69157902e-03  5.16946568e-02  8.05705954e-03  3.82166536e-02  3.20240948e-04
 2.80000000e-01  3.49190270e-02  1.00510422e-02  9.55386640e-02  9.58463705e-03  5.11044071e-02  8.14276195e-03  3.76161021e-02  3.16593271e-04
 2.81000000e-01  3.47236510e-02  9.61802975e-03  9.51737770e-02  9.19133906e-03  5.07236610e-02  7.61421541e-03  3.70238268e-02  3.12973127e-04
 2.82000000e-01  3.45181930e-02  8.11276201e-03  9.47532900e-02  7.87188394e-03  5.01323748e-02  7.01086424e-03  3.64397306e-02  3.09378143e-04
 2.83000000e-01  3.45004920e-02  6.65918399e-03  9.45210630e-02  6.54814537e-03  4.94615123e-02  7.13328489e-03  3.58637176e-02  3.05804751e-04
 2.84000000e-01  3.38548280e-02  7.07118347e-03  9.38331510e-02  6.67170560e-03  4.87123393e-02  7.30758862e-03  3.52956972e-02  3.02258996e-04
 2.85000000e-01  3.34868370e-02  6.32347034e-03  9.32798170e-02  6.06922841e-03  4.83137374e-02  6.75858254e-03  3.47355746e-02  2.98738882e-04
 2.86000000e-01  3.32595900e-02  5.55921403e-03  9.27482480e-02  5.58571610e-03  4.77136335e-02  6.24658347e-03  3.41832617e-02  2.95243167e-04
 2.87000000e-01  3.29886480e-02  5.99520620e-03  9.23204430e-02  5.99711873e-03  4.70756033e-02  6.61191480e-03  3.36386645e-02  2.91771461e-04
 2.88000000e-01  3.22095830e-02  6.47499394e-03  9.14681300e-02  6.15440932e-03  4.64630238e-02  6.48114422e-03  3.31016962e-02  2.88325911e-04
 2.89000000e-01  3.13764980e-02  7.03654991e-03  9.05766850e-02  6.54211296e-03  4.58980731e-02  6.36393955e-03  3.25722654e-02  2.84911332e-04
 2.90000000e-01  3.14876130e-02  5.39105831e-03  9.05101140e-02  4.97983023e-03  4.55508233e-02  5.99086604e-03  3.20502822e-02  2.81516483e-04
 2.91000000e-01  3.08597690e-02  5.86757063e-03  8.96566450e-02  5.62584070e-03  4.52147525e-02  5.55841737e-03  3.15356607e-02  2.78147726e-04
 2.92000000e-01  3.03282010e-02  5.56278014e-03  8.88703290e-02  5.54414721e-03  4.44338600e-02  5.70491243e-03  3.10283148e-02  2.74806977e-04
 2.93000000e-01  2.97557760e-02  6.01868968e-03  8.81193750e-02  5.86472863e-03  4.37477559e-02  5.90372873e-03  3.05281562e-02  2.71487488e-04
 2.94000000e-01  2.92209210e-02  6.39112026e-03  8.74030750e-02  6.25446337e-03  4.30811077e-02  5.76406677e-03  3.00351022e-02  2.68198399e-04
 2.95000000e-01  2.85244350e-02  7.03747996e-03  8.66220560e-02  6.73704913e-03  4.23564692e-02  5.78585895e-03  2.95490644e-02  2.64934198e-04
 2.96000000e-01  2.80387370e-02  6.87723912e-03  8.60237980e-02  6.51012874e-03  4.16398590e-02  5.68249587e-03  2.90699623e-02  2.61696545e-04
 2.97000000e-01  2.75367360e-02  6.44136119e-03  8.54032400e-02  5.95514588e-03  4.10766004e-02  5.21307875e-03  2.85977112e-02  2.58486145e-04
 2.98000000e-01  2.64847380e-02  7.77970008e-03  8.42714190e-02  7.09944245e-03  4.03095202e-02  5.36176825e-03  2.81322282e-02  2.55294953e-04
 2.99000000e-01  2.66290430e-02  7.01701316e-03  8.41792330e-02  6.45406398e-03  3.99882487e-02  5.14111845e-03  2.76734336e-02  2.52137778e-04
 3.00000000e-01  2.60487790e-02  7.81208253e-03  8.33983590e-02  7.27161362e-03  3.93130883e-02  5.42904617e-03  2.72212444e-02  2.49002777e-04
 3.01000000e-01  2.53035390e-02  8.76577187e-03  8.24867420e-02  8.24991998e-03  3.88943842e-02  5.28807013e-03  2.67755805e-02  2.45893142e-04
 3.02000000e-01  2.46817630e-02  9.25906169e-03  8.16692480e-02  8.76763822e-03  3.85163201e-02  4.87588899e-03  2.63363624e-02  2.42811109e-04
 3.03000000e-01  2.36089210e-02  9.73393896e-03  8.05462680e-02  9.13623074e-03  3.79240916e-02  4.92544086e-03  2.59035139e-02  2.39752939e-04
 3.04000000e-01  2.33617000e-02  8.93462919e-03  8.02396880e-02  8.17860317e-03  3.77735328e-02  4.88696809e-03  2.54769552e-02  2.36724177e-04
 3.05000000e-01  2.27593790e-02  9.84177927e-03  7.94038470e-02  9.27354935e-03  3.71114391e-02  4.92063110e-03  2.50566069e-02  2.33717333e-04
 3.06000000e-01  2.25753970e-02  1.02414856e-02  7.89555720e-02  9.81908281e-03  3.66330188e-02  4.87524248e-03  2.46423944e-02  2.30735232e-04
 3.07000000e-01  2.21578300e-02  1.00270166e-02  7.82869410e-02  9.66373743e-03  3.59921895e-02  5.01758987e-03  2.42342437e-02  2.27780648e-04
 3.08000000e-01  2.14644880e-02  9.88047269e-03  7.73986470e-02  9.76193754e-03  3.54135728e-02  5.05988474e-03  2.38320767e-02  2.24852565e-04
 3.09000000e-01  2.09832180e-02  1.02535179e-02  7.68117810e-02  9.94125388e-03  3.48654588e-02  4.99792201e-03  2.34358201e-02  2.21949930e-04
 3.10000000e-01  2.03929910e-02  1.11883089e-02  7.60033840e-02  1.09638413e-02  3.42540893e-02  4.96982423e-03  2.30454018e-02  2.19073790e-04
 3.11000000e-01  2.03854440e-02  1.03077848e-02  7.58229940e-02  9.91979375e-03  3.39176299e-02  4.58342534e-03  2.26607456e-02  2.16221678e-04
 3.12000000e-01  2.00314230e-02  1.02697448e-02  7.52593990e-02  9.99228812e-03  3.34575519e-02  4.46938178e-03  2.22817808e-02  2.13393276e-04
 3.13000000e-01  1.99491790e-02  9.96576261e-03  7.50884760e-02  9.32054953e-03  3.31769934e-02  4.30683162e-03  2.19084363e-02  2.10595256e-04
 3.14000000e-01  1.96810310e-02  1.08179598e-02  7.46245620e-02  1.02154291e-02  3.27837227e-02  4.36409234e-03  2.15406412e-02  2.07817168e-04
 3.15000000e-01  1.90096790e-02  1.15686791e-02  7.38174600e-02  1.08357952e-02  3.22291639e-02  4.60069758e-03  2.11783254e-02  2.05070408e-04
 3.16000000e-01  1.84348350e-02  1.26064041e-02  7.31381800e-02  1.17190557e-02  3.15944477e-02  4.99965223e-03  2.08214174e-02  2.02342372e-04
 3.17000000e-01  1.78472180e-02  1.30312442e-02  7.23716530e-02  1.21865629e-02  3.10720177e-02  5.37423107e-03  2.04698512e-02  1.99644144e-04
 3.18000000e-01  1.75771530e-02  1.24793313e-02  7.19863880e-02  1.16790856e-02  3.07082204e-02  4.86764454e-03  2.01235572e-02  1.96970936e-04
 3.19000000e-01  1.72637930e-02  1.23207838e-02  7.13589060e-02  1.18409598e-02  3.00846058e-02  4.89774862e-03  1.97824666e-02  1.94320964e-04
 3.20000000e-01  1.67692930e-02  1.21539500e-02  7.06872370e-02  1.18641590e-02  2.96226157e-02  4.83042345e-03  1.94465153e-02  1.91697356e-04
 3.21000000e-01  1.66211090e-02  1.15279160e-02  7.02650770e-02  1.15404099e-02  2.91185269e-02  4.95917204e-03  1.91156349e-02  1.89097044e-04
 3.22000000e-01  1.66190630e-02  1.16924496e-02  6.99869120e-02  1.16091679e-02  2.88979214e-02  4.62117847e-03  1.87897616e-02  1.86523358e-04
 3.23000000e-01  1.63426550e-02  1.14654815e-02  6.95344230e-02  1.14141071e-02  2.84660152e-02  4.44369863e-03  1.84688299e-02  1.83974047e-04
 3.24000000e-01  1.63249010e-02  1.12266927e-02  6.93978420e-02  1.10560631e-02  2.81125230e-02  4.38695786e-03  1.81527771e-02  1.81451603e-04
 3.25000000e-01  1.60097660e-02  1.05019867e-02  6.88757650e-02  1.03394407e-02  2.76548495e-02  4.24859086e-03  1.78415374e-02  1.78950386e-04
 3.26000000e-01  1.53992460e-02  1.11176356e-02  6.80189810e-02  1.11717045e-02  2.71359341e-02  4.30292536e-03  1.75350483e-02  1.76474554e-04
 3.27000000e-01  1.56300820e-02  1.03806111e-02  6.80003110e-02  1.04737679e-02  2.65842385e-02  4.54167879e-03  1.72332487e-02  1.74023169e-04
 3.28000000e-01  1.54150420e-02  1.03606246e-02  6.75353800e-02  1.06534058e-02  2.59802772e-02  5.13505825e-03  1.69360762e-02  1.71596367e-04
 3.29000000e-01  1.56906850e-02  8.56165695e-03  6.76125880e-02  8.79464895e-03  2.58336199e-02  4.29793093e-03  1.66434712e-02  1.69195217e-04
 3.30000000e-01  1.50268790e-02  9.13632118e-03  6.69010300e-02  8.94594056e-03  2.55264320e-02  4.23775673e-03  1.63553716e-02  1.66816431e-04
 3.31000000e-01  1.45444040e-02  9.61754328e-03  6.63053520e-02  9.14988476e-03  2.50992524e-02  4.27659595e-03  1.60717198e-02  1.64460042e-04
 3.32000000e-01  1.39603110e-02  1.06120359e-02  6.54806020e-02  1.02529621e-02  2.44717505e-02  4.80335921e-03  1.57924549e-02  1.62133822e-04
 3.33000000e-01  1.39130200e-02  1.00297192e-02  6.53293590e-02  9.61158755e-03  2.41434777e-02  4.83893873e-03  1.55175198e-02  1.59826363e-04
 3.34000000e-01  1.38334140e-02  8.99253678e-03  6.50928630e-02  8.56039054e-03  2.39212496e-02  4.23263411e-03  1.52468552e-02  1.57540882e-04
 3.35000000e-01  1.33588420e-02  8.93669278e-03  6.44051110e-02  8.70882434e-03  2.32403365e-02  4.54476935e-03  1.49804054e-02  1.55284631e-04
 3.36000000e-01  1.33264470e-02  7.76516744e-03  6.41824490e-02  7.65409638e-03  2.28270458e-02  4.59870389e-03  1.47181142e-02  1.53047387e-04
 3.37000000e-01  1.35792800e-02  6.43546742e-03  6.42660100e-02  6.37009066e-03  2.25059792e-02  4.48730187e-03  1.44599244e-02  1.50837359e-04
 3.38000000e-01  1.31827060e-02  6.50953909e-03  6.36536010e-02  6.46659258e-03  2.21527293e-02  4.30226327e-03  1.42057813e-02  1.48646872e-04
 3.39000000e-01  1.26338390e-02  7.63460227e-03  6.29139030e-02  7.60075017e-03  2.17809916e-02  4.63522995e-03  1.39556305e-02  1.46483579e-04
 3.40000000e-01  1.23751080e-02  7.64769450e-03  6.25971270e-02  7.51892618e-03  2.13672568e-02  4.81188451e-03  1.37094170e-02  1.44341493e-04
 3.41000000e-01  1.18880590e-02  8.09727668e-03  6.20065710e-02  7.82492939e-03  2.08949423e-02  5.27307370e-03  1.34670874e-02  1.42222466e-04
 3.42000000e-01  1.18726100e-02  7.58585229e-03  6.18532060e-02  7.17177942e-03  2.06920315e-02  4.87222700e-03  1.32285887e-02  1.40123268e-04
 3.43000000e-01  1.15163590e-02  7.26393845e-03  6.13523010e-02  6.97504340e-03  2.04598413e-02  4.59809714e-03  1.29938692e-02  1.38052088e-04
 3.44000000e-01  1.16134760e-02  6.00949962e-03  6.11740740e-02  5.96458121e-03  2.01929066e-02  4.25957022e-03  1.27628767e-02  1.35998804e-04
 3.45000000e-01  1.10884080e-02  6.03120368e-03  6.04065550e-02  6.26971462e-03  1.97000253e-02  4.52703039e-03  1.25355609e-02  1.33970916e-04
 3.46000000e-01  1.12001670e-02  5.06392490e-03  6.03201170e-02  5.34430752e-03  1.95003342e-02  4.09303529e-03  1.23118688e-02  1.31965518e-04
 3.47000000e-01  1.14936990e-02  3.54885990e-03  6.04184580e-02  3.90045528e-03  1.92406618e-02  3.64462885e-03  1.20917530e-02  1.29982089e-04
 3.48000000e-01  1.09560080e-02  4.21148088e-03  5.96830630e-02  4.61255599e-03  1.87580525e-02  4.04149926e-03  1.18751621e-02  1.28019565e-04
 3.49000000e-01  1.05526530e-02  6.06427229e-03  5.91394820e-02  6.12673016e-03  1.85833804e-02  4.11930184e-03  1.16620482e-02  1.26081424e-04
 3.50000000e-01  9.94051740e-03  6.81844302e-03  5.83814420e-02  6.73444366e-03  1.81679585e-02  4.53669149e-03  1.14523611e-02  1.24206861e-04
 3.51000000e-01  9.54329980e-03  7.58236952e-03  5.78505360e-02  7.37902669e-03  1.79633548e-02  4.26196105e-03  1.12460552e-02  1.22470179e-04
 3.52000000e-01  9.15557380e-03  8.53609220e-03  5.72796210e-02  8.29994075e-03  1.77006086e-02  4.35465027e-03  1.10430824e-02  1.20751343e-04
 3.53000000e-01  8.54079600e-03  9.02680560e-03  5.65325370e-02  8.93682085e-03  1.73867460e-02  4.32457120e-03  1.08433950e-02  1.19050101e-04
 3.54000000e-01  8.46668080e-03  8.49668018e-03  5.61764730e-02  8.64295783e-03  1.71850449e-02  4.34652545e-03  1.06469474e-02  1.17370042e-04
 3.55000000e-01  8.56414360e-03  8.47628120e-03  5.61053580e-02  8.55599713e-03  1.71129305e-02  3.90226812e-03  1.04536951e-02  1.15708030e-04
 3.56000000e-01  8.09051000e-03  8.68235755e-03  5.56182220e-02  8.38362406e-03  1.67980164e-02  3.36809243e-03  1.02635908e-02  1.14064668e-04
 3.57000000e-01  8.01879970e-03  8.12944845e-03  5.54927880e-02  7.70074845e-03  1.66744151e-02  3.02790363e-03  1.00765917e-02  1.12441855e-04
 3.58000000e-01  7.25570010e-03  1.01368993e-02  5.46084930e-02  9.44648577e-03  1.62022651e-02  3.62514288e-03  9.89265132e-03  1.10834847e-04
 3.59000000e-01  7.09849910e-03  1.03799580e-02  5.42412650e-02  9.62957403e-03  1.59078341e-02  3.71890388e-03  9.71172819e-03  1.09247923e-04
 3.60000000e-01  7.28557090e-03  9.73422967e-03  5.41759300e-02  9.31169810e-03  1.58555246e-02  3.46155116e-03  9.53377841e-03  1.07677284e-04
 3.61000000e-01  7.16398420e-03  9.46234258e-03  5.38674480e-02  9.11976419e-03  1.56049067e-02  3.32933622e-03  9.35875909e-03  1.06127150e-04
 3.62000000e-01  7.19474890e-03  8.88731976e-03  5.36905860e-02  8.67303924e-03  1.54017869e-02  3.22775555e-03  9.18662907e-03  1.04592684e-04
 3.63000000e-01  6.60408090e-03  9.84502366e-03  5.29655480e-02  9.51275910e-03  1.52081935e-02  3.09722583e-03  9.01734528e-03  1.03470610e-04
 3.64000000e-01  6.43478980e-03  9.93219796e-03  5.26565790e-02  9.43511850e-03  1.48683193e-02  3.23139856e-03  8.85086768e-03  1.02376857e-04
 3.65000000e-01  6.48563520e-03  9.21819838e-03  5.24289440e-02  8.92028302e-03  1.45958986e-02  3.10932258e-03  8.68715514e-03  1.01289663e-04
 3.66000000e-01  6.28811000e-03  8.86222122e-03  5.20411520e-02  8.64753904e-03  1.42127364e-02  3.22880829e-03  8.52616799e-03  1.00452271e-04
 3.67000000e-01  6.07990350e-03  8.89356412e-03  5.18241710e-02  8.26704602e-03  1.40478963e-02  2.82740154e-03  8.36786586e-03  9.96375755e-05
 3.68000000e-01  5.85249910e-03  8.46737418e-03  5.14501580e-02  7.94093679e-03  1.37433506e-02  2.85372444e-03  8.21221053e-03  9.88211299e-05
 3.69000000e-01  5.56069250e-03  9.30564682e-03  5.09640890e-02  8.58437006e-03  1.34715435e-02  2.93803822e-03  8.05916223e-03  9.80067386e-05
 3.70000000e-01  5.33546880e-03  9.74828968e-03  5.05840120e-02  9.02659980e-03  1.33069037e-02  2.80290892e-03  7.90868353e-03  9.71940087e-05
 3.71000000e-01  5.16315710e-03  1.02735844e-02  5.01452840e-02  9.72716783e-03  1.30292811e-02  3.08139528e-03  7.76073598e-03  9.63827414e-05
 3.72000000e-01  5.01117830e-03  1.00669298e-02  4.97510220e-02  9.48146924e-03  1.28199810e-02  2.92737952e-03  7.61528330e-03  9.55724858e-05
 3.73000000e-01  4.78775320e-03  9.75822063e-03  4.93289510e-02  9.18033409e-03  1.26865570e-02  2.83467943e-03  7.47228704e-03  9.47642297e-05
 3.74000000e-01  4.67005610e-03  8.77326983e-03  4.90091390e-02  8.20731669e-03  1.23781465e-02  2.87344452e-03  7.33171255e-03  9.39575694e-05
 3.75000000e-01  4.85755730e-03  7.93019801e-03  4.89688980e-02  7.51691215e-03  1.23632011e-02  2.68686388e-03  7.19352224e-03  9.31531936e-05
 3.76000000e-01  5.06072990e-03  7.28191201e-03  4.89904160e-02  6.95749100e-03  1.22711718e-02  2.62445161e-03  7.05768207e-03  9.23484175e-05
 3.77000000e-01  4.26475910e-03  9.02489771e-03  4.80735190e-02  8.46765941e-03  1.19493223e-02  2.77370387e-03  6.92415589e-03  9.15487187e-05
 3.78000000e-01  3.96363200e-03  9.49788204e-03  4.77016930e-02  8.76770531e-03  1.16778472e-02  2.79093625e-03  6.79290907e-03  9.07496160e-05
 3.79000000e-01  4.18883790e-03  9.42091620e-03  4.78150800e-02  8.58899744e-03  1.16254865e-02  2.76299567e-03  6.66390847e-03  8.99523699e-05
 3.80000000e-01  4.30460050e-03  8.90783603e-03  4.76685560e-02  8.40303174e-03  1.14294247e-02  2.47094024e-03  6.53711941e-03  8.91566910e-05
 3.81000000e-01  4.43200740e-03  8.18419778e-03  4.74976630e-02  7.99265458e-03  1.10885659e-02  2.81220402e-03  6.41250861e-03  8.83646527e-05
 3.82000000e-01  3.89959250e-03  8.96657366e-03  4.68383030e-02  8.73635793e-03  1.09008102e-02  2.65761935e-03  6.29004334e-03  8.75745596e-05
 3.83000000e-01  4.23351730e-03  7.61040028e-03  4.69267460e-02  7.63393736e-03  1.05475733e-02  3.10727050e-03  6.16969093e-03  8.68077190e-05
 3.84000000e-01  4.24704370e-03  7.06897903e-03  4.67596170e-02  7.06157385e-03  1.04774041e-02  2.70814307e-03  6.05141940e-03  8.61127410e-05
 3.85000000e-01  4.40493840e-03  5.70332192e-03  4.67596720e-02  5.72405461e-03  1.02137200e-02  2.80884538e-03  5.93519724e-03  8.54171387e-05
 3.86000000e-01  4.28035620e-03  5.48214228e-03  4.66164270e-02  5.29320487e-03  9.98702506e-03  3.02285925e-03  5.82099273e-03  8.47229575e-05
 3.87000000e-01  4.01731690e-03  6.34104280e-03  4.61728610e-02  6.03906909e-03  9.82259966e-03  2.92943542e-03  5.70877540e-03  8.40290945e-05
 3.88000000e-01  3.55345550e-03  7.27390953e-03  4.55884270e-02  6.71357471e-03  9.49136081e-03  3.22221104e-03  5.59851468e-03  8.33356436e-05
 3.89000000e-01  3.94284240e-03  6.33348646e-03  4.57324450e-02  5.72855372e-03  9.35710284e-03  3.02531930e-03  5.49018018e-03  8.26438153e-05
 3.90000000e-01  3.83150490e-03  6.08443709e-03  4.53608480e-02  5.51458150e-03  9.23861870e-03  2.69039906e-03  5.38374246e-03  8.19525841e-05
 3.91000000e-01  3.51571190e-03  6.17751270e-03  4.48420720e-02  5.82275531e-03  9.12608154e-03  2.52097505e-03  5.27917213e-03  8.12621462e-05
 3.92000000e-01  3.59309290e-03  5.89649800e-03  4.48885520e-02  5.36872103e-03  8.97251590e-03  2.48460094e-03  5.17644020e-03  8.05729632e-05
 3.93000000e-01  3.42935860e-03  5.68419897e-03  4.45008890e-02  5.17200607e-03  8.69806611e-03  2.74306300e-03  5.07551836e-03  7.98847966e-05
 3.94000000e-01  3.65230480e-03  5.32418309e-03  4.44923720e-02  4.92368387e-03  8.65450753e-03  2.58029562e-03  4.97637830e-03  7.91976404e-05
 3.95000000e-01  3.62759140e-03  5.42015185e-03  4.42815720e-02  4.94921715e-03  8.57285290e-03  2.23546794e-03  4.87899201e-03  7.85124432e-05
 3.96000000e-01  3.68742690e-03  5.57055111e-03  4.41228200e-02  5.31108975e-03  8.39951131e-03  2.42014717e-03  4.78333242e-03  7.78282456e-05
 3.97000000e-01  3.66364240e-03  4.80830331e-03  4.38343740e-02  4.89309522e-03  8.30742864e-03  2.18370155e-03  4.68937220e-03  7.71455987e-05
 3.98000000e-01  3.79998420e-03  4.41194518e-03  4.37919230e-02  4.56157353e-03  8.28448439e-03  1.94933616e-03  4.59708462e-03  7.64645426e-05
 3.99000000e-01  3.72229080e-03  4.35206137e-03  4.33911740e-02  4.73039608e-03  8.05551364e-03  2.00415192e-03  4.50644348e-03  7.57849072e-05
 4.00000000e-01  3.99220830e-03  3.79709233e-03  4.35404830e-02  4.02813351e-03  8.00528113e-03  1.66443355e-03  4.41742263e-03  7.51072803e-05
 4.01000000e-01  3.70609910e-03  4.41993459e-03  4.32351170e-02  4.41937370e-03  7.84651782e-03  1.86289685e-03  4.32999653e-03  7.44310826e-05
 4.02000000e-01  3.70828790e-03  4.10167060e-03  4.30286810e-02  3.97673888e-03  7.72659186e-03  1.90324174e-03  4.24413969e-03  7.37570772e-05
 4.03000000e-01  3.40015780e-03  4.62311584e-03  4.26028110e-02  4.32144815e-03  7.62207506e-03  1.77723631e-03  4.15982730e-03  7.30848427e-05
 4.04000000e-01  3.19407830e-03  4.94605118e-03  4.21625410e-02  4.79213686e-03  7.49330201e-03  1.82822738e-03  4.07703465e-03  7.24147648e-05
 4.05000000e-01  2.99544500e-03  4.29746245e-03  4.18705260e-02  4.21114638e-03  7.33427149e-03  1.90043168e-03  3.99573752e-03  7.17464800e-05
 4.06000000e-01  3.35440350e-03  3.29704320e-03  4.20135920e-02  3.21764585e-03  7.29153210e-03  1.60727859e-03  3.91591186e-03  7.10804636e-05
 4.07000000e-01  3.35104280e-03  3.19802774e-03  4.18529270e-02  3.04709829e-03  7.14789998e-03  1.44338841e-03  3.83753405e-03  7.04164858e-05
 4.08000000e-01  3.88689210e-03  3.14300437e-03  4.20532800e-02  2.94634525e-03  7.10609806e-03  1.31593909e-03  3.76058076e-03  6.97548466e-05
 4.09000000e-01  3.41515060e-03  3.02441083e-03  4.15198380e-02  2.94186605e-03  7.06507888e-03  1.31228096e-03  3.68502908e-03  6.90954734e-05
 4.10000000e-01  3.57778310e-03  3.16464962e-03  4.14041620e-02  2.92730217e-03  6.94097190e-03  1.33717573e-03  3.61085619e-03  6.84385323e-05
 4.11000000e-01  3.41744130e-03  2.91732047e-03  4.10824460e-02  2.82744840e-03  6.83752700e-03  1.42962431e-03  3.53803982e-03  6.77840771e-05
 4.12000000e-01  3.67001480e-03  2.77644427e-03  4.10661740e-02  2.59816833e-03  6.74066948e-03  1.38911810e-03  3.46655780e-03  6.71320766e-05
 4.13000000e-01  3.90259920e-03  2.44187459e-03  4.11381800e-02  2.32818510e-03  6.58696378e-03  1.49510571e-03  3.39638861e-03  6.64825477e-05
 4.14000000e-01  3.74401650e-03  2.38382502e-03  4.09431230e-02  2.38102124e-03  6.48204946e-03  1.48391087e-03  3.32751059e-03  6.58356437e-05
 4.15000000e-01  3.66679310e-03  2.07122495e-03  4.06315530e-02  2.12248524e-03  6.35585860e-03  1.52367238e-03  3.25990265e-03  6.51914596e-05
 4.16000000e-01  3.53868660e-03  2.28898022e-03  4.02722730e-02  2.40917058e-03  6.20806946e-03  1.48353897e-03  3.19354402e-03  6.45497969e-05
 4.17000000e-01  3.52368840e-03  2.51839875e-03  4.01548770e-02  2.56769727e-03  6.05480998e-03  1.46690433e-03  3.12841406e-03  6.39109613e-05
 4.18000000e-01  3.01863930e-03  3.25027569e-03  3.94829040e-02  3.30226299e-03  6.02454545e-03  1.41056600e-03  3.06449255e-03  6.32749722e-05
 4.19000000e-01  3.11059170e-03  3.07999606e-03  3.94079210e-02  3.12477691e-03  5.94414307e-03  1.28792985e-03  3.00175949e-03  6.26418598e-05
 4.20000000e-01  3.68517280e-03  3.29701465e-03  3.98458200e-02  3.29773579e-03  5.99338490e-03  1.18442348e-03  2.94019513e-03  6.20117999e-05
 4.21000000e-01  3.86905860e-03  3.02171651e-03  3.98528940e-02  3.00423915e-03  5.89599368e-03  1.17522784e-03  2.87978020e-03  6.13845328e-05
 4.22000000e-01  3.70046910e-03  2.78062749e-03  3.95354480e-02  2.74558853e-03  5.77921215e-03  1.10468053e-03  2.82049546e-03  6.07602801e-05
 4.23000000e-01  3.22200060e-03  2.77012467e-03  3.89449700e-02  2.78198901e-03  5.61532121e-03  1.23236211e-03  2.76232205e-03  6.01390442e-05
 4.24000000e-01  3.09992230e-03  3.06391901e-03  3.87470630e-02  3.06540354e-03  5.48304767e-03  1.35148826e-03  2.70524147e-03  5.95207625e-05
 4.25000000e-01  2.79213700e-03  2.46465671e-03  3.83123420e-02  2.56809861e-03  5.35888543e-03  1.50345386e-03  2.64923523e-03  5.89058264e-05
 4.26000000e-01  2.83618280e-03  2.78813541e-03  3.81012020e-02  2.78997480e-03  5.25307466e-03  1.34854890e-03  2.59428543e-03  5.82939353e-05
 4.27000000e-01  3.03232430e-03  2.62308510e-03  3.81667540e-02  2.59063711e-03  5.18562378e-03  1.21429437e-03  2.54037421e-03  5.76852059e-05
 4.28000000e-01  3.50431540e-03  3.10624205e-03  3.84075840e-02  2.98423993e-03  5.04892560e-03  1.26747585e-03  2.48748409e-03  5.70797581e-05
 4.29000000e-01  3.46172040e-03  3.29031221e-03  3.82066820e-02  3.22694738e-03  4.96413594e-03  1.15658134e-03  2.43559767e-03  5.64776786e-05
 4.30000000e-01  3.69279000e-03  3.60132938e-03  3.83704080e-02  3.37716050e-03  4.92626594e-03  1.08552627e-03  2.38469795e-03  5.58790317e-05
 4.31000000e-01  3.51559220e-03  3.81593307e-03  3.81335110e-02  3.55541017e-03  4.84808940e-03  1.01463243e-03  2.33476833e-03  5.52833434e-05
 4.32000000e-01  3.36074870e-03  4.06101963e-03  3.78665520e-02  3.85905148e-03  4.73748890e-03  1.05607439e-03  2.28579210e-03  5.46910811e-05
 4.33000000e-01  2.91831380e-03  3.65627147e-03  3.72739230e-02  3.53593321e-03  4.62178678e-03  1.04028007e-03  2.23775295e-03  5.41026452e-05
 4.34000000e-01  2.66904450e-03  3.63112439e-03  3.67979990e-02  3.61730189e-03  4.48736275e-03  1.05675422e-03  2.19063494e-03  5.35173708e-05
 4.35000000e-01  2.73846430e-03  3.73030260e-03  3.67085550e-02  3.59070262e-03  4.31894650e-03  1.06284273e-03  2.14442217e-03  5.29356479e-05
 4.36000000e-01  2.88752040e-03  3.23322464e-03  3.66005790e-02  3.26564328e-03  4.30025765e-03  1.04226589e-03  2.09909921e-03  5.23572678e-05
 4.37000000e-01  2.64752420e-03  3.11391336e-03  3.61756530e-02  3.07378899e-03  4.26630436e-03  9.63895911e-04  2.05465056e-03  5.17825259e-05
 4.38000000e-01  2.28139720e-03  2.86853611e-03  3.58047140e-02  3.03934626e-03  4.14747104e-03  1.02018859e-03  2.01106120e-03  5.12114036e-05
 4.39000000e-01  2.25677740e-03  2.96017820e-03  3.56934210e-02  2.97834212e-03  4.05351904e-03  1.07767648e-03  1.96831620e-03  5.06436928e-05
 4.40000000e-01  2.08178390e-03  2.90367107e-03  3.54135670e-02  2.88080233e-03  4.00604263e-03  1.06078811e-03  1.92640091e-03  5.00797811e-05
 4.41000000e-01  1.93587120e-03  2.67933895e-03  3.51647860e-02  2.69979458e-03  3.94424477e-03  1.07338782e-03  1.88530094e-03  4.95193332e-05
 4.42000000e-01  1.86104280e-03  2.93609414e-03  3.47662700e-02  2.86640076e-03  3.80172508e-03  1.13123846e-03  1.84500199e-03  4.89626275e-05
 4.43000000e-01  2.00894800e-03  3.37438304e-03  3.47166390e-02  3.42485103e-03  3.75202070e-03  1.05869615e-03  1.80549006e-03  4.84097586e-05
 4.44000000e-01  2.09481800e-03  3.19905519e-03  3.45045140e-02  3.32409332e-03  3.67160121e-03  1.23088424e-03  1.76675144e-03  4.78602916e-05
 4.45000000e-01  2.16798990e-03  3.26911803e-03  3.43349960e-02  3.38615306e-03  3.64488123e-03  1.12436258e-03  1.72877243e-03  4.73147582e-05
 4.46000000e-01  2.04077360e-03  3.48992857e-03  3.41375250e-02  3.63169572e-03  3.54714974e-03  1.16833330e-03  1.69153979e-03  4.67728729e-05
 4.47000000e-01  1.77484030e-03  3.44861675e-03  3.38253230e-02  3.68461720e-03  3.41280821e-03  1.19912107e-03  1.65504023e-03  4.62348551e-05
 4.48000000e-01  1.66189540e-03  2.92882600e-03  3.35159670e-02  3.18301519e-03  3.31306454e-03  1.08046354e-03  1.61926086e-03  4.57004306e-05
 4.49000000e-01  1.56311750e-03  2.76459220e-03  3.32758500e-02  2.99661980e-03  3.25615498e-03  1.04361867e-03  1.58418889e-03  4.51698353e-05
 4.50000000e-01  1.31045620e-03  2.55687400e-03  3.29755020e-02  2.80283917e-03  3.10965584e-03  1.18051754e-03  1.54981177e-03  4.46430896e-05
 4.51000000e-01  1.47936220e-03  3.13003121e-03  3.28502230e-02  2.95289363e-03  3.13206095e-03  8.57140392e-04  1.51611704e-03  4.41202369e-05
 4.52000000e-01  1.65145850e-03  3.44255842e-03  3.28789950e-02  2.89227359e-03  3.10507713e-03  8.30058788e-04  1.48309264e-03  4.36011607e-05
 4.53000000e-01  1.44572510e-03  3.07338242e-03  3.25758490e-02  2.83016624e-03  2.99104791e-03  9.11536482e-04  1.45072649e-03  4.30859476e-05
 4.54000000e-01  1.72056360e-03  3.54200641e-03  3.25094120e-02  2.21716922e-03  2.94904462e-03  8.80827226e-04  1.41900685e-03  4.25744594e-05
 4.55000000e-01  1.88558220e-03  3.82994541e-03  3.26653160e-02  2.56744963e-03  2.81287519e-03  1.03121827e-03  1.38792205e-03  4.20668876e-05
 4.56000000e-01  1.52800080e-03  3.14075103e-03  3.21841860e-02  2.70305071e-03  2.74627708e-03  1.09715568e-03  1.35746066e-03  4.15632947e-05
 4.57000000e-01  1.27493670e-03  2.17639335e-03  3.17345120e-02  2.57683209e-03  2.54640186e-03  1.53862404e-03  1.32761147e-03  4.10634679e-05
 4.58000000e-01  1.58774160e-03  3.36286798e-03  3.20035230e-02  3.23601795e-03  2.54657191e-03  1.20051315e-03  1.29836338e-03  4.05675582e-05
 4.59000000e-01  1.19031510e-03  2.80370899e-03  3.14788640e-02  3.15878164e-03  2.49204893e-03  1.24424266e-03  1.26970545e-03  4.00755420e-05
 4.60000000e-01  1.22536020e-03  2.95375991e-03  3.14079480e-02  3.42209366e-03  2.38107120e-03  1.35174277e-03  1.24162698e-03  3.95875108e-05
 4.61000000e-01  1.24786270e-03  3.23613917e-03  3.12143890e-02  3.53215472e-03  2.25601037e-03  1.53296624e-03  1.21411743e-03  3.91033432e-05
 4.62000000e-01  1.24603470e-03  3.29886460e-03  3.10168320e-02  3.56926853e-03  2.21812820e-03  1.45645018e-03  1.18716634e-03  3.86231278e-05
 4.63000000e-01  1.02292280e-03  2.88638279e-03  3.05972890e-02  3.01330253e-03  2.17100746e-03  1.47337726e-03  1.16076362e-03  3.81467645e-05
 4.64000000e-01  7.11567350e-04  2.83437867e-03  3.02650230e-02  3.57171464e-03  2.11806499e-03  1.44735759e-03  1.13489908e-03  3.76742846e-05
 4.65000000e-01  1.07960710e-03  3.18950453e-03  3.03698590e-02  3.78603599e-03  2.08477762e-03  1.33625379e-03  1.10956290e-03  3.72058005e-05
 4.66000000e-01  9.60335040e-04  2.91099478e-03  3.00595030e-02  3.54684929e-03  1.96901139e-03  1.47079383e-03  1.08474530e-03  3.67412914e-05
 4.67000000e-01  1.06274930e-03  3.68626924e-03  3.00467210e-02  3.67568875e-03  1.92782159e-03  1.41921731e-03  1.06043675e-03  3.62806192e-05
 4.68000000e-01  9.14705480e-04  2.98437427e-03  2.98387670e-02  3.64703701e-03  1.87273124e-03  1.44930907e-03  1.03662776e-03  3.58239094e-05
 4.69000000e-01  1.48407800e-03  3.83159372e-03  3.01522490e-02  3.73376580e-03  1.85962637e-03  1.39557265e-03  1.01330913e-03  3.53711872e-05
 4.70000000e-01  1.40576860e-03  3.58614160e-03  3.00558740e-02  3.09031670e-03  1.83264887e-03  1.46398425e-03  9.90471702e-04  3.49223048e-05
 4.71000000e-01  1.14374010e-03  3.10889234e-03  2.97680850e-02  3.10489000e-03  1.79763063e-03  1.58443630e-03  9.68106492e-04  3.44774277e-05
 4.72000000e-01  1.27170610e-03  3.58597093e-03  2.95924480e-02  2.83836375e-03  1.68183297e-03  1.69663552e-03  9.46204706e-04  3.40364252e-05
 4.73000000e-01  1.31307240e-03  3.78358337e-03  2.93591580e-02  3.22036858e-03  1.61148593e-03  1.81714869e-03  9.24757731e-04  3.35993241e-05
 4.74000000e-01  9.41412440e-04  3.41879609e-03  2.89525430e-02  2.77493229e-03  1.54556229e-03  1.93579184e-03  9.03756903e-04  3.31661022e-05
 4.75000000e-01  9.02309730e-04  3.93672281e-03  2.87865010e-02  2.82571737e-03  1.48455579e-03  1.95727627e-03  8.83193914e-04  3.27368360e-05
 4.76000000e-01  8.03901510e-04  3.62581548e-03  2.84535630e-02  2.95215337e-03  1.44342945e-03  1.96392581e-03  8.63060493e-04  3.23114725e-05
 4.77000000e-01  5.19081510e-04  2.89034422e-03  2.80163890e-02  3.18916569e-03  1.36414266e-03  2.04376008e-03  8.43348531e-04  3.18900612e-05
 4.78000000e-01  2.13809820e-04  3.31670511e-03  2.77090570e-02  3.68113121e-03  1.31272428e-03  2.14161522e-03  8.24050021e-04  3.14724557e-05
 4.79000000e-01  2.31966600e-04  3.41438872e-03  2.75077810e-02  3.78976925e-03  1.26178993e-03  2.16263224e-03  8.05157164e-04  3.10587585e-05
 4.80000000e-01  5.03267540e-04  3.10394945e-03  2.75137810e-02  3.75209109e-03  1.23265130e-03  2.05878495e-03  7.86662164e-04  3.06491087e-05
 4.81000000e-01  5.32575020e-04  3.64166135e-03  2.75509020e-02  4.26453841e-03  1.24561206e-03  1.90609290e-03  7.68557547e-04  3.02431135e-05
 4.82000000e-01  6.75405250e-04  3.94325333e-03  2.75154700e-02  4.46863283e-03  1.18708013e-03  2.03518447e-03  7.50835762e-04  2.98410817e-05
 4.83000000e-01  5.77958600e-04  4.33875090e-03  2.72801600e-02  4.77017098e-03  1.19036439e-03  1.87738470e-03  7.33489517e-04  2.94429336e-05
 4.84000000e-01  9.46213530e-04  4.15338098e-03  2.73947380e-02  4.64228031e-03  1.17210943e-03  1.80581409e-03  7.16511619e-04  2.90485096e-05
 4.85000000e-01  1.04976840e-03  3.85308514e-03  2.73668850e-02  4.54232021e-03  1.19486219e-03  1.63134794e-03  6.99894928e-04  2.86580464e-05
 4.86000000e-01  8.88671780e-04  3.43509531e-03  2.70284740e-02  4.26414623e-03  1.18187186e-03  1.52150013e-03  6.83632561e-04  2.82713437e-05
 4.87000000e-01  7.72059460e-04  3.45958141e-03  2.67015970e-02  4.32766523e-03  1.07559651e-03  1.58683323e-03  6.67717611e-04  2.78884494e-05
 4.88000000e-01  7.49813340e-04  3.57320712e-03  2.67517250e-02  4.36885486e-03  1.03463856e-03  1.58815159e-03  6.52143372e-04  2.75093439e-05
 4.89000000e-01  4.53462430e-04  3.65323990e-03  2.62954510e-02  4.47278258e-03  1.01696256e-03  1.61024812e-03  6.36903204e-04  2.71340707e-05
 4.90000000e-01  6.31326390e-04  3.85529796e-03  2.64243680e-02  4.68952160e-03  1.02665849e-03  1.60440970e-03  6.21990634e-04  2.67626316e-05
 4.91000000e-01  4.76898250e-04  3.75553766e-03  2.63555260e-02  4.55523317e-03  1.01397515e-03  1.51117084e-03  6.07399297e-04  2.63948299e-05
 4.92000000e-01  5.95382160e-04  3.92524867e-03  2.63890020e-02  4.88362273e-03  1.00283901e-03  1.38389088e-03  5.93122877e-04  2.60308057e-05
 4.93000000e-01  4.88349930e-04  4.07567754e-03  2.59491220e-02  5.09149493e-03  9.88351169e-04  1.49230638e-03  5.79155240e-04  2.56705570e-05
 4.94000000e-01  4.31022420e-04  3.58982810e-03  2.59063640e-02  4.78607334e-03  9.56728795e-04  1.46362292e-03  5.65490298e-04  2.53139716e-05
 4.95000000e-01  4.40253690e-04  3.15807826e-03  2.58159530e-02  4.48971438e-03  8.98007936e-04  1.58644157e-03  5.52122098e-04  2.49612028e-05
 4.96000000e-01 -1.01149610e-05  3.29886178e-03  2.54065360e-02  4.49245126e-03  8.58223196e-04  1.60455025e-03  5.39044794e-04  2.46120503e-05
 4.97000000e-01 -1.33419310e-04  3.02138067e-03  2.51570890e-02  4.29671091e-03  8.64599264e-04  1.54375178e-03  5.26252672e-04  2.42665262e-05
 4.98000000e-01  9.23388500e-05  3.08510720e-03  2.53093800e-02  4.20289890e-03  8.51713795e-04  1.46057270e-03  5.13740026e-04  2.39247814e-05
 4.99000000e-01  7.05104750e-05  2.90438981e-03  2.51221100e-02  4.09275087e-03  8.07410973e-04  1.48231631e-03  5.01501349e-04  2.35866053e-05
 5.00000000e-01 -3.12585460e-05  2.79741067e-03  2.48613560e-02  3.86520984e-03  8.00135277e-04  1.48723362e-03  4.89531186e-04  2.32520396e-05
 5.01000000e-01 -3.59242940e-04  2.66958870e-03  2.46555480e-02  3.80588085e-03  7.94136140e-04  1.45431406e-03  4.77824153e-04  2.29211740e-05
 5.02000000e-01 -2.12907800e-04  2.42430213e-03  2.45386000e-02  3.47940586e-03  7.75454769e-04  1.37551425e-03  4.66375047e-04  2.25938148e-05
 5.03000000e-01  1.61949290e-04  2.29154702e-03  2.46481330e-02  3.15269081e-03  7.49595225e-04  1.38601557e-03  4.55178667e-04  2.22700342e-05
 5.04000000e-01  4.45535500e-04  1.67359853e-03  2.47375170e-02  2.63614761e-03  7.43020492e-04  1.33849551e-03  4.44229956e-04  2.19498199e-05
 5.05000000e-01  4.66837920e-04  1.71339134e-03  2.45319780e-02  2.49262466e-03  7.12866125e-04  1.33934083e-03  4.33523916e-04  2.16331820e-05
 5.06000000e-01  6.09383790e-04  2.19787447e-03  2.45977520e-02  2.39206811e-03  6.92286221e-04  1.30407164e-03  4.23055661e-04  2.13199951e-05
 5.07000000e-01  5.52150380e-04  2.44919315e-03  2.45288120e-02  2.81881801e-03  6.72728595e-04  1.26628177e-03  4.12820371e-04  2.10104041e-05
 5.08000000e-01  5.16453270e-04  2.22170553e-03  2.43348460e-02  2.72311436e-03  6.45315795e-04  1.32130263e-03  4.02813381e-04  2.07042117e-05
 5.09000000e-01  2.93426510e-04  1.64075430e-03  2.40559480e-02  2.30834544e-03  6.01655702e-04  1.29664733e-03  3.93030018e-04  2.04015075e-05
 5.10000000e-01  2.26415820e-04  1.87605999e-03  2.40078160e-02  2.87928477e-03  5.82556056e-04  1.26958143e-03  3.83465709e-04  2.01023013e-05
 5.11000000e-01  6.07082270e-04  2.49338583e-03  2.42643420e-02  3.38265687e-03  5.70505351e-04  1.27280589e-03  3.74116049e-04  1.98064182e-05
 5.12000000e-01  7.53502480e-04  2.33733693e-03  2.42135390e-02  3.18599404e-03  5.72384200e-04  1.20578806e-03  3.64976618e-04  1.95139743e-05
 5.13000000e-01  7.85784660e-04  2.39668531e-03  2.40892940e-02  3.21303718e-03  5.51031491e-04  1.21968109e-03  3.56043113e-04  1.92249342e-05
 5.14000000e-01  7.51990130e-04  2.23448317e-03  2.38419510e-02  2.80969772e-03  5.37017096e-04  1.12759500e-03  3.47311311e-04  1.89392194e-05
 5.15000000e-01  5.50459460e-04  1.68313080e-03  2.35443590e-02  2.51362741e-03  5.17683070e-04  1.09545679e-03  3.38777039e-04  1.86568868e-05
 5.16000000e-01  1.69998600e-04  1.59091846e-03  2.33069520e-02  2.19289274e-03  4.90875344e-04  1.14089729e-03  3.30436289e-04  1.83778155e-05
 5.17000000e-01 -1.27068300e-05  1.68926709e-03  2.30630150e-02  1.86149406e-03  4.95146225e-04  1.06396146e-03  3.22285006e-04  1.81020516e-05
 5.18000000e-01  2.69041680e-05  2.32097939e-03  2.28620440e-02  2.43988146e-03  5.04887504e-04  9.78328974e-04  3.14319289e-04  1.78295548e-05
 5.19000000e-01 -1.97556190e-04  2.05481022e-03  2.25533290e-02  2.14388687e-03  4.86734455e-04  9.56143487e-04  3.06535289e-04  1.75603339e-05
 5.20000000e-01  4.41907030e-05  2.43570928e-03  2.25705240e-02  2.43355565e-03  5.10246653e-04  9.02160316e-04  2.98929213e-04  1.72943269e-05
 5.21000000e-01  1.22827360e-04  2.27782733e-03  2.24059330e-02  2.43704404e-03  5.14952505e-04  8.39252797e-04  2.91497348e-04  1.70315464e-05
 5.22000000e-01 -5.51945750e-05  2.45832021e-03  2.22457230e-02  2.54141741e-03  5.07709215e-04  8.15729983e-04  2.84236085e-04  1.67719299e-05
 5.23000000e-01 -1.37368000e-04  2.38465271e-03  2.20019500e-02  2.19896581e-03  4.99834574e-04  7.72270443e-04  2.77141823e-04  1.65154860e-05
 5.24000000e-01 -2.65798080e-04  2.46667942e-03  2.19155410e-02  2.24820150e-03  4.90529262e-04  7.61698846e-04  2.70211073e-04  1.62621819e-05
 5.25000000e-01 -4.96605510e-04  2.84039781e-03  2.16022140e-02  2.50169144e-03  4.89977069e-04  6.68011741e-04  2.63440395e-04  1.60119982e-05
 5.26000000e-01 -4.43620330e-04  2.42655170e-03  2.15259500e-02  2.53287259e-03  4.73390279e-04  7.21869391e-04  2.56826409e-04  1.57649018e-05
 5.27000000e-01 -2.34994640e-04  1.71519692e-03  2.14987120e-02  2.29241926e-03  4.43871354e-04  7.56793525e-04  2.50365814e-04  1.55208642e-05
 5.28000000e-01 -2.01422420e-04  1.78885666e-03  2.14577780e-02  2.37660308e-03  4.24847606e-04  7.94240219e-04  2.44055356e-04  1.52864032e-05
 5.29000000e-01 -3.55442970e-04  2.02004647e-03  2.13479410e-02  2.30114253e-03  4.19771758e-04  7.77024339e-04  2.37891858e-04  1.50550290e-05
 5.30000000e-01 -4.45932650e-04  2.46483948e-03  2.10455450e-02  2.92608617e-03  4.05507855e-04  7.53592244e-04  2.31872181e-04  1.48263590e-05
 5.31000000e-01 -7.36024060e-04  3.11296390e-03  2.08333520e-02  3.11230984e-03  4.23982707e-04  7.26418548e-04  2.25993266e-04  1.46003666e-05
 5.32000000e-01 -7.02432090e-04  3.27361040e-03  2.06931380e-02  3.25912924e-03  4.24338469e-04  6.59065220e-04  2.20252107e-04  1.43770687e-05
 5.33000000e-01 -6.31021240e-04  2.87342955e-03  2.05784740e-02  3.29003296e-03  4.08022067e-04  5.99529830e-04  2.14645760e-04  1.41563938e-05
 5.34000000e-01 -9.05499200e-04  3.51929869e-03  2.02624870e-02  2.80711011e-03  4.02009190e-04  5.75008829e-04  2.09171335e-04  1.39383355e-05
 5.35000000e-01 -4.54387840e-04  2.77271964e-03  2.03976910e-02  2.72686978e-03  4.01606902e-04  5.85957912e-04  2.03825983e-04  1.37229174e-05
 5.36000000e-01 -2.17124420e-04  2.24510919e-03  2.05191620e-02  2.72367210e-03  4.05642307e-04  5.52590098e-04  1.98606926e-04  1.35100904e-05
 5.37000000e-01 -3.32790270e-04  2.42251589e-03  2.03023650e-02  2.54829103e-03  4.06229283e-04  5.48889562e-04  1.93511444e-04  1.32998905e-05
 5.38000000e-01 -2.20103350e-04  2.34413742e-03  2.04240840e-02  3.04080391e-03  3.93714410e-04  5.44021819e-04  1.88536856e-04  1.30922128e-05
 5.39000000e-01 -5.47567850e-04  2.54968873e-03  1.99880870e-02  2.99702152e-03  3.70326128e-04  5.42120238e-04  1.83680540e-04  1.28871309e-05
 5.40000000e-01 -6.12786930e-04  2.90672269e-03  1.98116000e-02  2.90574584e-03  3.84804897e-04  4.82257147e-04  1.78939926e-04  1.26845512e-05
 5.41000000e-01 -8.07248660e-04  3.38554366e-03  1.95710250e-02  2.84040691e-03  3.93244265e-04  4.57180789e-04  1.74312496e-04  1.24845126e-05
 5.42000000e-01 -8.62868740e-04  3.25621566e-03  1.93968590e-02  2.83443389e-03  4.02573548e-04  4.29357111e-04  1.69795770e-04  1.22869708e-05
 5.43000000e-01 -5.80306030e-04  2.69970255e-03  1.94552790e-02  2.51878715e-03  4.07657644e-04  4.27533568e-04  1.65387326e-04  1.20919292e-05
 5.44000000e-01 -9.27426100e-04  3.15773676e-03  1.89606700e-02  2.79751106e-03  3.97210802e-04  3.98345161e-04  1.61084799e-04  1.18993373e-05
 5.45000000e-01 -1.02669640e-03  3.40858903e-03  1.87331080e-02  2.47808775e-03  3.99162307e-04  3.87088723e-04  1.56885856e-04  1.17091894e-05
 5.46000000e-01 -1.21898220e-03  3.93022576e-03  1.84934920e-02  2.50057751e-03  4.01436075e-04  3.67470481e-04  1.52788201e-04  1.15214905e-05
 5.47000000e-01 -1.46406620e-03  4.59137983e-03  1.82454870e-02  2.58219488e-03  3.81001504e-04  3.61643106e-04  1.48789609e-04  1.13362217e-05
 5.48000000e-01 -1.42037430e-03  4.88643165e-03  1.81703200e-02  2.74181417e-03  3.72138085e-04  3.64386975e-04  1.44887894e-04  1.11533431e-05
 5.49000000e-01 -1.47512640e-03  5.16547600e-03  1.80764100e-02  2.88994174e-03  3.50922640e-04  3.62042642e-04  1.41080898e-04  1.09728200e-05
 5.50000000e-01 -1.12372740e-03  4.27120216e-03  1.81606250e-02  2.29207570e-03  3.29343446e-04  3.55211695e-04  1.37366516e-04  1.07946790e-05
 5.51000000e-01 -1.15839540e-03  4.32807096e-03  1.79482280e-02  2.54492880e-03  3.11744475e-04  3.56842028e-04  1.33742689e-04  1.06188570e-05
 5.52000000e-01 -9.92270100e-04  3.96342246e-03  1.80629910e-02  2.01853894e-03  3.00740723e-04  3.58520339e-04  1.30207385e-04  1.04453880e-05
 5.53000000e-01 -1.04833460e-03  4.18274481e-03  1.79313070e-02  2.02186862e-03  2.97546407e-04  3.73864594e-04  1.26758633e-04  1.02742187e-05
 5.54000000e-01 -1.10637900e-03  3.75622600e-03  1.76604000e-02  1.94334184e-03  2.83956703e-04  3.93208286e-04  1.23394489e-04  1.01053047e-05
 5.55000000e-01 -1.09659610e-03  3.86797187e-03  1.75218060e-02  2.15721044e-03  2.82464813e-04  4.01071596e-04  1.20113055e-04  9.93866617e-06
 5.56000000e-01 -7.55424280e-04  3.10854799e-03  1.76751460e-02  1.53119008e-03  2.78540610e-04  3.96506449e-04  1.16912453e-04  9.77428940e-06
 5.57000000e-01 -9.73700720e-04  3.67044820e-03  1.73833290e-02  2.00615573e-03  2.72465416e-04  4.28673179e-04  1.13790874e-04  9.61211235e-06
 5.58000000e-01 -9.08304850e-04  3.51643619e-03  1.72308830e-02  2.27282534e-03  2.79827491e-04  4.45965424e-04  1.10746516e-04  9.45219244e-06
 5.59000000e-01 -9.98092840e-04  3.89007882e-03  1.71671720e-02  2.23737765e-03  2.74624740e-04  4.56065525e-04  1.07777647e-04  9.29440008e-06
 5.60000000e-01 -1.16992280e-03  4.42979029e-03  1.68818570e-02  2.72758691e-03  2.76686386e-04  4.52666922e-04  1.04882527e-04  9.13881068e-06
 5.61000000e-01 -1.33759870e-03  5.01183791e-03  1.66744540e-02  3.17645064e-03  2.74436663e-04  4.42015479e-04  1.02059491e-04  8.98535298e-06
 5.62000000e-01 -1.06199040e-03  4.47203456e-03  1.67605100e-02  2.68867846e-03  2.65118429e-04  4.37221874e-04  9.93068871e-05  8.83404887e-06
 5.63000000e-01 -1.27256350e-03  5.32759166e-03  1.65000140e-02  3.36306925e-03  2.50535536e-04  4.05048000e-04  9.66231080e-05  8.68483644e-06
 5.64000000e-01 -9.88944400e-04  4.80084498e-03  1.64727570e-02  3.47198947e-03  2.50636169e-04  4.08598782e-04  9.40065665e-05  8.53772933e-06
 5.65000000e-01 -8.85961980e-04  4.83830481e-03  1.63377250e-02  3.55666945e-03  2.53102671e-04  4.12375780e-04  9.14557326e-05  8.39267521e-06
 5.66000000e-01 -1.10902320e-03  4.78373685e-03  1.61390600e-02  3.40051683e-03  2.48782161e-04  4.52417915e-04  8.89690812e-05  8.24967098e-06
 5.67000000e-01 -9.61492600e-04  4.20015233e-03  1.62410660e-02  3.01069705e-03  2.50060916e-04  4.56665812e-04  8.65451253e-05  8.10870359e-06
 5.68000000e-01 -8.69991340e-04  3.56339951e-03  1.61614030e-02  2.69949771e-03  2.46812394e-04  4.68528785e-04  8.41824274e-05  7.96972877e-06
 5.69000000e-01 -9.55505450e-04  3.83893500e-03  1.60485700e-02  2.56946160e-03  2.26487283e-04  4.84023360e-04  8.18795602e-05  7.83276102e-06
 5.70000000e-01 -8.90244210e-04  3.55343734e-03  1.60518940e-02  2.19174939e-03  2.10248888e-04  4.61934619e-04  7.96351251e-05  7.69776313e-06
 5.71000000e-01 -1.01611250e-03  4.17649937e-03  1.59324470e-02  2.48482082e-03  2.16182166e-04  4.30763101e-04  7.74477726e-05  7.56471465e-06
 5.72000000e-01 -9.00770690e-04  4.19357027e-03  1.58819620e-02  2.61635045e-03  2.09377448e-04  4.02475133e-04  7.53161626e-05  7.43360605e-06
 5.73000000e-01 -5.35242150e-04  3.26060085e-03  1.59380430e-02  2.29259796e-03  2.07049783e-04  4.20436044e-04  7.32389988e-05  7.30437604e-06
 5.74000000e-01 -5.37398410e-04  2.98072276e-03  1.57181550e-02  2.62659399e-03  2.09666094e-04  4.29934411e-04  7.12149949e-05  7.17705348e-06
 5.75000000e-01 -1.66186150e-05  1.55417353e-03  1.61199830e-02  1.45717738e-03  2.07555279e-04  4.21586179e-04  6.92429060e-05  7.05160283e-06
 5.76000000e-01 -1.93330490e-04  2.08255164e-03  1.59212550e-02  1.62433068e-03  1.92738007e-04  3.68707254e-04  6.73215037e-05  6.92801430e-06
 5.77000000e-01 -3.35188160e-04  2.69616022e-03  1.57292110e-02  2.10844624e-03  1.74597350e-04  3.46310729e-04  6.54495950e-05  6.80623529e-06
 5.78000000e-01 -3.79865430e-04  2.40001179e-03  1.55669960e-02  2.22864542e-03  1.83710789e-04  3.86900341e-04  6.36260104e-05  6.68628389e-06
 5.79000000e-01 -4.81654580e-04  2.71237980e-03  1.54403360e-02  2.16041199e-03  1.82403412e-04  3.55139081e-04  6.18496005e-05  6.56811709e-06
 5.80000000e-01 -1.76557660e-04  2.43969396e-03  1.54635660e-02  2.47339127e-03  1.80580971e-04  3.49794125e-04  6.01192454e-05  6.45171690e-06
 5.81000000e-01  1.36847370e-04  1.82137296e-03  1.56231140e-02  2.47272901e-03  1.61916921e-04  3.37884912e-04  5.84338436e-05  6.33707984e-06
 5.82000000e-01  3.54667640e-04  1.69501773e-03  1.56385700e-02  2.25051672e-03  1.66916414e-04  3.23870810e-04  5.67923230e-05  6.22416837e-06
 5.83000000e-01  1.58462580e-04  1.52994024e-03  1.53286000e-02  2.00854315e-03  1.75113859e-04  3.20002032e-04  5.51936374e-05  6.11297329e-06
 5.84000000e-01  2.52109950e-04  1.47015360e-03  1.53692890e-02  1.93403122e-03  1.57339160e-04  3.15747370e-04  5.36367550e-05  6.00347248e-06
 5.85000000e-01  6.08889920e-04  1.34486139e-03  1.57642870e-02  1.99708011e-03  1.35899812e-04  2.99760214e-04  5.21206723e-05  5.89565494e-06
 5.86000000e-01  8.90296000e-04  1.80769687e-03  1.58170760e-02  1.89827385e-03  1.26808763e-04  2.69877250e-04  5.06444079e-05  5.78947204e-06
 5.87000000e-01  1.06175990e-03  1.84759479e-03  1.57647670e-02  1.88556479e-03  1.37794600e-04  2.90598461e-04  4.92069945e-05  5.68492774e-06
 5.88000000e-01  1.05854030e-03  1.79273037e-03  1.57009960e-02  1.77413269e-03  1.31327226e-04  2.76043036e-04  4.78074950e-05  5.58200501e-06
 5.89000000e-01  8.52723150e-04  1.44884377e-03  1.55162130e-02  2.09218089e-03  1.43942328e-04  2.65398009e-04  4.64449878e-05  5.48068090e-06
 5.90000000e-01  6.31889500e-04  1.08993863e-03  1.53575760e-02  1.75642820e-03  1.28618852e-04  2.28859073e-04  4.51185746e-05  5.38093733e-06
 5.91000000e-01  8.10705570e-04  1.25615560e-03  1.55000650e-02  1.92919399e-03  1.26904447e-04  2.52242352e-04  4.38273783e-05  5.28274277e-06
 5.92000000e-01  1.10177450e-03  1.82356581e-03  1.57087920e-02  2.34001704e-03  1.18162371e-04  2.26778072e-04  4.25705332e-05  5.18609632e-06
 5.93000000e-01  5.13770160e-04  1.37364800e-03  1.53672010e-02  2.31101476e-03  1.22715938e-04  2.16603265e-04  4.13471991e-05  5.09096197e-06
 5.94000000e-01  4.80625280e-04  1.59119414e-03  1.51224270e-02  2.03390790e-03  1.19414998e-04  2.16948091e-04  4.01565541e-05  4.99735145e-06
 5.95000000e-01  8.44985910e-04  1.15978755e-03  1.52936960e-02  2.25562908e-03  1.19690240e-04  2.24463101e-04  3.89977965e-05  4.90520765e-06
 5.96000000e-01  6.92505360e-04  1.61178426e-03  1.52231790e-02  2.56353077e-03  1.18683986e-04  2.15202716e-04  3.78701369e-05  4.81453303e-06
 5.97000000e-01  6.08939620e-04  1.93240776e-03  1.50469070e-02  2.86369745e-03  1.11767545e-04  2.11712172e-04  3.67728104e-05  4.72531265e-06
 5.98000000e-01  4.78169870e-04  1.99940555e-03  1.48930680e-02  2.95552015e-03  1.04085919e-04  1.99659172e-04  3.57050590e-05  4.63752182e-06
 5.99000000e-01  5.14249900e-04  2.00241595e-03  1.48009760e-02  2.88813925e-03  9.34203049e-05  1.80441853e-04  3.46661547e-05  4.55113703e-06
 6.00000000e-01  7.50755990e-04  2.20067258e-03  1.50894310e-02  3.02925628e-03  9.27248064e-05  1.66666868e-04  3.36553778e-05  4.46614659e-06


==> anc/fig8.dat <==
# columns   data
# -----------------------------------------
#       0   tau
#    1  2   Pgg and error
#    3  4   Pgg(large-Nc+) and error
#    5  6   Pgg(MFA) and error
#    7  8   Pgg(large-Nc; CF=3/2) and error
#
 0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00  1.00000000e+00  0.00000000e+00
 1.00000000e-03  9.91981490e-01  3.31847158e-04  9.92871490e-01  2.95011878e-04  9.92869219e-01  3.23698285e-04  9.92113909e-01  2.91732928e-06
 2.00000000e-03  9.83931940e-01  2.46707945e-04  9.85713410e-01  2.19271023e-04  9.85704028e-01  2.48414424e-04  9.84254929e-01  8.18721359e-06
 3.00000000e-03  9.75795710e-01  5.52603251e-04  9.78476350e-01  4.91623033e-04  9.78455172e-01  5.21155805e-04  9.76423461e-01  1.57068365e-05
 4.00000000e-03  9.67799640e-01  5.29737695e-04  9.71362200e-01  4.70773680e-04  9.71324133e-01  5.34382372e-04  9.68620010e-01  2.51891261e-05
 5.00000000e-03  9.60026330e-01  8.53314089e-04  9.64444110e-01  7.59582191e-04  9.64384721e-01  8.04316160e-04  9.60845019e-01  3.65116487e-05
 6.00000000e-03  9.51686100e-01  6.71473677e-04  9.57019570e-01  5.97210788e-04  9.56935810e-01  7.35871793e-04  9.53098887e-01  4.94967570e-05
 7.00000000e-03  9.44086380e-01  1.07516882e-03  9.50252270e-01  9.57410919e-04  9.50140772e-01  1.06157845e-03  9.45382085e-01  6.39785588e-05
 8.00000000e-03  9.36196910e-01  5.97681059e-04  9.43224800e-01  5.32135544e-04  9.43077466e-01  7.56704641e-04  9.37694964e-01  7.97893508e-05
 9.00000000e-03  9.28826790e-01  1.19868312e-03  9.36657900e-01  1.06740035e-03  9.36478788e-01  1.22665855e-03  9.30037925e-01  9.68731187e-05
 1.00000000e-02  9.21019650e-01  1.13412709e-03  9.29700010e-01  1.01029429e-03  9.29477841e-01  1.15332190e-03  9.22411354e-01  1.14958953e-04
 1.10000000e-02  9.14069370e-01  3.19349515e-03  9.23503190e-01  2.84368700e-03  9.23246037e-01  2.95351019e-03  9.14815637e-01  1.34031607e-04
 1.20000000e-02  9.06499580e-01  4.28391293e-03  9.16751890e-01  3.81446058e-03  9.16437079e-01  3.97380993e-03  9.07251084e-01  1.53996059e-04
 1.30000000e-02  8.98419360e-01  2.88256255e-03  9.09545640e-01  2.56793517e-03  9.09172038e-01  2.70827469e-03  8.99718070e-01  1.74661932e-04
 1.40000000e-02  8.90972530e-01  2.67748239e-03  9.02900640e-01  2.38543079e-03  9.02471084e-01  2.60185395e-03  8.92216916e-01  1.96009551e-04
 1.50000000e-02  8.82971350e-01  2.49348993e-03  8.95757920e-01  2.22079527e-03  8.95254609e-01  2.38839929e-03  8.84747949e-01  2.17925375e-04
 1.60000000e-02  8.76262480e-01  4.33023408e-03  8.89763740e-01  3.85291738e-03  8.89206073e-01  4.10119548e-03  8.77311473e-01  2.40286059e-04
 1.70000000e-02  8.68820880e-01  4.10943142e-03  8.83117400e-01  3.65704252e-03  8.82488071e-01  3.86573548e-03  8.69907808e-01  2.63641769e-04
 1.80000000e-02  8.61363340e-01  3.59741703e-03  8.76456060e-01  3.20609883e-03  8.75777626e-01  3.41254604e-03  8.62537218e-01  2.87528192e-04
 1.90000000e-02  8.53915410e-01  3.39538359e-03  8.69798430e-01  3.02375794e-03  8.69038375e-01  3.18574085e-03  8.55199962e-01  3.11647888e-04
 2.00000000e-02  8.46084830e-01  2.81631112e-03  8.62798520e-01  2.51133971e-03  8.61947930e-01  2.72651066e-03  8.47896381e-01  3.36142482e-04
 2.10000000e-02  8.38128290e-01  2.62902041e-03  8.55683290e-01  2.34922148e-03  8.54745834e-01  2.58105812e-03  8.40626690e-01  3.60780041e-04
 2.20000000e-02  8.30359350e-01  3.40739354e-03  8.48735300e-01  3.04010501e-03  8.47716020e-01  3.37525238e-03  8.33391137e-01  3.85548528e-04
 2.30000000e-02  8.22907940e-01  3.94135499e-03  8.42067340e-01  3.51417179e-03  8.40931671e-01  3.92881120e-03  8.26189995e-01  4.10410181e-04
 2.40000000e-02  8.15235980e-01  5.19527700e-03  8.35198330e-01  4.63536429e-03  8.33969828e-01  4.88803882e-03  8.19023486e-01  4.35330008e-04
 2.50000000e-02  8.08426540e-01  4.76132807e-03  8.29099260e-01  4.25016109e-03  8.27742830e-01  4.52842283e-03  8.11891817e-01  4.60209438e-04
 2.60000000e-02  8.02042980e-01  2.46700511e-03  8.23380010e-01  2.19629158e-03  8.21913696e-01  2.46311619e-03  8.04795260e-01  4.85110488e-04
 2.70000000e-02  7.94842810e-01  2.50354576e-03  8.16926320e-01  2.23602656e-03  8.15355472e-01  2.62755488e-03  7.97733953e-01  5.09850293e-04
 2.80000000e-02  7.87126030e-01  3.57639287e-03  8.10016070e-01  3.17128856e-03  8.08329859e-01  3.61055929e-03  7.90708153e-01  5.34565368e-04
 2.90000000e-02  7.80502220e-01  2.78944656e-03  8.04068440e-01  2.47443493e-03  8.02270003e-01  2.77091512e-03  7.83718059e-01  5.59091673e-04
 3.00000000e-02  7.73145780e-01  2.21971845e-03  7.97470850e-01  1.97546713e-03  7.95588804e-01  2.48359225e-03  7.76763827e-01  5.83402212e-04
 3.10000000e-02  7.66007680e-01  3.98806540e-03  7.91062670e-01  3.54677521e-03  7.89033550e-01  4.10629302e-03  7.69845650e-01  6.07523481e-04
 3.20000000e-02  7.60022740e-01  3.66809451e-03  7.85681860e-01  3.25275763e-03  7.83519805e-01  3.88147471e-03  7.62963701e-01  6.31471599e-04
 3.30000000e-02  7.53567040e-01  3.96291849e-03  7.79880110e-01  3.51181393e-03  7.77567305e-01  4.13687145e-03  7.56118155e-01  6.55119616e-04
 3.40000000e-02  7.45982870e-01  3.79743843e-03  7.73065360e-01  3.36938204e-03  7.70566781e-01  4.22815806e-03  7.49309142e-01  6.78487503e-04
 3.50000000e-02  7.40066740e-01  3.14755807e-03  7.67743330e-01  2.79229706e-03  7.65123501e-01  3.61851444e-03  7.42536857e-01  7.01592120e-04
 3.60000000e-02  7.33145040e-01  3.44207264e-03  7.61516210e-01  3.08191013e-03  7.58772613e-01  4.01864733e-03  7.35801416e-01  7.24342931e-04
 3.70000000e-02  7.25619100e-01  5.47058200e-03  7.54750210e-01  4.89245013e-03  7.51847412e-01  6.17001815e-03  7.29102970e-01  7.46828292e-04
 3.80000000e-02  7.18660640e-01  6.55561835e-03  7.48488380e-01  5.86566337e-03  7.45412125e-01  7.08253276e-03  7.22441629e-01  7.68933154e-04
 3.90000000e-02  7.13031450e-01  4.25464331e-03  7.43415460e-01  3.80638796e-03  7.40176806e-01  5.32102009e-03  7.15817545e-01  7.90680620e-04
 4.00000000e-02  7.07086620e-01  3.73803071e-03  7.38053860e-01  3.37737964e-03  7.34738404e-01  4.03423694e-03  7.09230833e-01  8.12073870e-04
 4.10000000e-02  7.00829800e-01  4.07143391e-03  7.32408630e-01  3.67340819e-03  7.28898814e-01  4.34473941e-03  7.02681592e-01  8.33117057e-04
 4.20000000e-02  6.93797410e-01  3.99390686e-03  7.26063750e-01  3.56281624e-03  7.22356631e-01  3.87257223e-03  6.96169937e-01  8.53767068e-04
 4.30000000e-02  6.86715400e-01  4.39556735e-03  7.19682340e-01  3.97870786e-03  7.15844266e-01  4.61184007e-03  6.89695972e-01  8.74029303e-04
 4.40000000e-02  6.80564200e-01  4.64783402e-03  7.14125910e-01  4.20117669e-03  7.10068998e-01  4.93860350e-03  6.83259787e-01  8.94375955e-04
 4.50000000e-02  6.73925010e-01  5.33397382e-03  7.08126880e-01  4.81773796e-03  7.03912856e-01  5.76590105e-03  6.76861472e-01  9.14424471e-04
 4.60000000e-02  6.67904670e-01  4.95204777e-03  7.02686440e-01  4.49031493e-03  6.98395045e-01  5.52554000e-03  6.70501108e-01  9.34039236e-04
 4.70000000e-02  6.62294100e-01  6.69281923e-03  6.97603500e-01  5.93912888e-03  6.93150661e-01  6.35878254e-03  6.64178787e-01  9.53218811e-04
 4.80000000e-02  6.55939670e-01  6.57280708e-03  6.91855120e-01  5.82449161e-03  6.87215212e-01  6.53736022e-03  6.57894560e-01  9.72050023e-04
 4.90000000e-02  6.48815350e-01  5.36118707e-03  6.85418710e-01  4.85957816e-03  6.80618048e-01  6.02226237e-03  6.51648524e-01  9.90482828e-04
 5.00000000e-02  6.42878640e-01  5.44379512e-03  6.80049910e-01  4.92147029e-03  6.75114750e-01  6.27549370e-03  6.45440697e-01  1.00846415e-03
 5.10000000e-02  6.36547090e-01  4.19728402e-03  6.74309500e-01  3.78405715e-03  6.69220746e-01  5.10916865e-03  6.39271166e-01  1.02603876e-03
 5.20000000e-02  6.30302500e-01  4.27973292e-03  6.68646420e-01  3.84737156e-03  6.63428459e-01  5.37436099e-03  6.33139976e-01  1.04319941e-03
 5.30000000e-02  6.23659550e-01  3.81514224e-03  6.62628300e-01  3.43022277e-03  6.57211192e-01  5.39969316e-03  6.27047182e-01  1.05996186e-03
 5.40000000e-02  6.18176880e-01  3.68822022e-03  6.57640450e-01  3.30821547e-03  6.52068753e-01  5.01425412e-03  6.20992807e-01  1.07629309e-03
 5.50000000e-02  6.12003510e-01  5.07336121e-03  6.52041180e-01  4.53197201e-03  6.46181784e-01  6.32043492e-03  6.14976901e-01  1.09222322e-03
 5.60000000e-02  6.05582480e-01  5.33769533e-03  6.46217780e-01  4.74534228e-03  6.40178934e-01  6.58483273e-03  6.08999474e-01  1.10766555e-03
 5.70000000e-02  6.00016710e-01  5.55145150e-03  6.41135720e-01  4.95426890e-03  6.34806082e-01  6.75884259e-03  6.03060577e-01  1.12276859e-03
 5.80000000e-02  5.94638150e-01  4.95881411e-03  6.36240040e-01  4.42825209e-03  6.29635608e-01  6.06866375e-03  5.97160212e-01  1.13742022e-03
 5.90000000e-02  5.88810450e-01  6.17221677e-03  6.30930000e-01  5.40463772e-03  6.24159588e-01  6.11637678e-03  5.91298418e-01  1.15166436e-03
 6.00000000e-02  5.82009190e-01  4.87288014e-03  6.24744860e-01  4.34417502e-03  6.17640128e-01  5.85540810e-03  5.85475176e-01  1.16549026e-03
 6.10000000e-02  5.75807800e-01  5.03548672e-03  6.19110090e-01  4.48785597e-03  6.11795275e-01  5.90894858e-03  5.79690516e-01  1.17891121e-03
 6.20000000e-02  5.70826230e-01  5.33811150e-03  6.14570730e-01  4.66089004e-03  6.07055371e-01  6.10883073e-03  5.73944449e-01  1.19192646e-03
 6.30000000e-02  5.65563560e-01  5.21650029e-03  6.09756210e-01  4.65486399e-03  6.02010940e-01  6.27021948e-03  5.68236943e-01  1.20450890e-03
 6.40000000e-02  5.59791300e-01  4.41164433e-03  6.04504270e-01  3.93890273e-03  5.96491267e-01  5.57692854e-03  5.62568014e-01  1.21669925e-03
 6.50000000e-02  5.54595890e-01  3.69528319e-03  5.99760470e-01  3.26334773e-03  5.91497462e-01  5.23556230e-03  5.56937652e-01  1.22850382e-03
 6.60000000e-02  5.48785820e-01  3.64974946e-03  5.94467140e-01  3.24917267e-03  5.86039817e-01  5.74340959e-03  5.51345834e-01  1.23988275e-03
 6.70000000e-02  5.43876330e-01  5.00941101e-03  5.89950730e-01  4.47713118e-03  5.81229209e-01  6.12857479e-03  5.45792551e-01  1.25089043e-03
 6.80000000e-02  5.37848570e-01  6.42837932e-03  5.84452190e-01  5.76382828e-03  5.75555770e-01  7.64994445e-03  5.40277772e-01  1.26146840e-03
 6.90000000e-02  5.31562480e-01  6.46987413e-03  5.78718070e-01  5.95200843e-03  5.69606983e-01  8.13625955e-03  5.34801475e-01  1.27170336e-03
 7.00000000e-02  5.26010840e-01  6.45219793e-03  5.73635440e-01  5.98374545e-03  5.64211435e-01  8.11464875e-03  5.29363629e-01  1.28151264e-03
 7.10000000e-02  5.20903720e-01  4.42145167e-03  5.68971910e-01  4.11823852e-03  5.59325210e-01  6.77361497e-03  5.23964192e-01  1.29096097e-03
 7.20000000e-02  5.16027040e-01  3.10671756e-03  5.64477170e-01  2.78263138e-03  5.54635386e-01  6.16797860e-03  5.18603141e-01  1.30001638e-03
 7.30000000e-02  5.10122690e-01  4.53402167e-03  5.59078820e-01  4.26186215e-03  5.49080088e-01  6.99295464e-03  5.13280417e-01  1.30868040e-03
 7.40000000e-02  5.05808370e-01  5.20627314e-03  5.55119040e-01  4.54129319e-03  5.44906223e-01  6.91550093e-03  5.07995989e-01  1.31702575e-03
 7.50000000e-02  4.99828550e-01  3.76564387e-03  5.49661160e-01  3.35872066e-03  5.39402203e-01  6.61666217e-03  5.02749802e-01  1.32497086e-03
 7.60000000e-02  4.94200220e-01  4.65321641e-03  5.44503700e-01  4.18166500e-03  5.34072204e-01  6.99415837e-03  4.97541804e-01  1.33254548e-03
 7.70000000e-02  4.88194870e-01  5.11474553e-03  5.39020970e-01  4.68291010e-03  5.28409085e-01  8.04264646e-03  4.92371937e-01  1.33979987e-03
 7.80000000e-02  4.82469000e-01  8.46141794e-03  5.33766900e-01  7.74804645e-03  5.22999905e-01  9.95267227e-03  4.87240141e-01  1.34665812e-03
 7.90000000e-02  4.76927080e-01  8.53446983e-03  5.28685930e-01  7.81578337e-03  5.17646448e-01  9.69464374e-03  4.82146363e-01  1.35318989e-03
 8.00000000e-02  4.72477740e-01  7.42433900e-03  5.24595880e-01  6.76673721e-03  5.13396930e-01  8.59932289e-03  4.77090514e-01  1.35936367e-03
 8.10000000e-02  4.67524820e-01  7.84242800e-03  5.20044340e-01  7.12128605e-03  5.08611326e-01  8.69531053e-03  4.72072540e-01  1.36519601e-03
 8.20000000e-02  4.62005410e-01  1.00604548e-02  5.14939950e-01  9.17958930e-03  5.03176727e-01  1.04895205e-02  4.67092372e-01  1.37069296e-03
 8.30000000e-02  4.56724350e-01  9.80691848e-03  5.10064160e-01  8.97825216e-03  4.98066959e-01  1.01035723e-02  4.62149915e-01  1.37585892e-03
 8.40000000e-02  4.52130260e-01  8.94127846e-03  5.05804430e-01  8.20727123e-03  4.93497989e-01  9.94617355e-03  4.57245104e-01  1.38069792e-03
 8.50000000e-02  4.46476520e-01  9.36606021e-03  5.00580140e-01  8.64225881e-03  4.88036203e-01  1.02774984e-02  4.52377855e-01  1.38522949e-03
 8.60000000e-02  4.40381290e-01  1.13588401e-02  4.94999740e-01  1.03902362e-02  4.82279001e-01  1.16949023e-02  4.47548081e-01  1.38943016e-03
 8.70000000e-02  4.35587100e-01  1.19470100e-02  4.90591730e-01  1.08605333e-02  4.77773415e-01  1.16035559e-02  4.42755702e-01  1.39329543e-03
 8.80000000e-02  4.31102120e-01  1.12139231e-02  4.86421220e-01  1.02199786e-02  4.73451724e-01  1.15435390e-02  4.38000604e-01  1.39686103e-03
 8.90000000e-02  4.26240100e-01  9.95722324e-03  4.81916090e-01  9.04238706e-03  4.68739124e-01  1.05755281e-02  4.33282713e-01  1.40012676e-03
 9.00000000e-02  4.21262350e-01  1.05714978e-02  4.77297710e-01  9.62765127e-03  4.63967079e-01  1.05661526e-02  4.28601927e-01  1.40310435e-03
 9.10000000e-02  4.17264670e-01  9.67046915e-03  4.73578900e-01  8.79809041e-03  4.59975007e-01  9.88785936e-03  4.23958139e-01  1.40577808e-03
 9.20000000e-02  4.13474990e-01  6.82002556e-03  4.70045840e-01  6.24056459e-03  4.56336203e-01  7.71040231e-03  4.19351264e-01  1.40816172e-03
 9.30000000e-02  4.09193400e-01  7.99199551e-03  4.66064480e-01  7.29667433e-03  4.52052019e-01  8.32740215e-03  4.14781178e-01  1.41024821e-03
 9.40000000e-02  4.04943630e-01  7.00189133e-03  4.62116610e-01  6.33677271e-03  4.47857746e-01  7.50882142e-03  4.10247781e-01  1.41206231e-03
 9.50000000e-02  3.99686830e-01  9.52617244e-03  4.57259780e-01  8.61864920e-03  4.42891615e-01  9.08995650e-03  4.05750955e-01  1.41358443e-03
 9.60000000e-02  3.94749160e-01  1.01381746e-02  4.52673980e-01  9.18464822e-03  4.38151990e-01  9.39516929e-03  4.01290601e-01  1.41484475e-03
 9.70000000e-02  3.90120880e-01  8.96972143e-03  4.48355070e-01  8.15132574e-03  4.33514333e-01  8.54834227e-03  3.96866594e-01  1.41582626e-03
 9.80000000e-02  3.85479290e-01  8.69094641e-03  4.44023950e-01  7.88493757e-03  4.28879217e-01  8.60589089e-03  3.92478813e-01  1.41654764e-03
 9.90000000e-02  3.81620550e-01  7.81923049e-03  4.40416890e-01  7.07721128e-03  4.25129562e-01  7.91801964e-03  3.88127148e-01  1.41700246e-03
 1.00000000e-01  3.77259860e-01  7.61958166e-03  4.36342790e-01  6.91856058e-03  4.20729290e-01  8.05400038e-03  3.83811473e-01  1.41722120e-03
 1.01000000e-01  3.72665360e-01  7.61479839e-03  4.31985900e-01  7.05369348e-03  4.16025532e-01  8.18633810e-03  3.79531655e-01  1.41716400e-03
 1.02000000e-01  3.69448910e-01  5.82112844e-03  4.28971270e-01  5.39214560e-03  4.12616934e-01  7.37606007e-03  3.75287578e-01  1.41686351e-03
 1.03000000e-01  3.64377030e-01  7.77172863e-03  4.24228370e-01  7.28177047e-03  4.07498562e-01  9.37531756e-03  3.71079123e-01  1.41633825e-03
 1.04000000e-01  3.59883740e-01  7.51583940e-03  4.20020860e-01  7.01773233e-03  4.03081745e-01  9.10513528e-03  3.66906126e-01  1.41554785e-03
 1.05000000e-01  3.56915430e-01  4.32430861e-03  4.17187740e-01  4.14864575e-03  3.99976517e-01  6.56415509e-03  3.62768483e-01  1.41456302e-03
 1.06000000e-01  3.53090940e-01  5.18154417e-03  4.13595550e-01  4.90573674e-03  3.96168034e-01  7.48860272e-03  3.58666046e-01  1.41331636e-03
 1.07000000e-01  3.48629760e-01  6.72077511e-03  4.09433300e-01  6.25699118e-03  3.91722113e-01  8.53603257e-03  3.54598680e-01  1.41184785e-03
 1.08000000e-01  3.44562620e-01  7.23842336e-03  4.05608150e-01  6.69843105e-03  3.87488134e-01  9.46014722e-03  3.50566249e-01  1.41017031e-03
 1.09000000e-01  3.40524770e-01  7.99788945e-03  4.01811900e-01  7.39543232e-03  3.83429807e-01  9.90315874e-03  3.46568607e-01  1.40827624e-03
 1.10000000e-01  3.37620720e-01  5.87735646e-03  3.99009660e-01  5.55269781e-03  3.80364292e-01  8.43840015e-03  3.42605621e-01  1.40614583e-03
 1.11000000e-01  3.33262150e-01  6.55152294e-03  3.94897270e-01  6.22423888e-03  3.76021338e-01  9.48312848e-03  3.38677132e-01  1.40383791e-03
 1.12000000e-01  3.29826700e-01  6.31786095e-03  3.91597300e-01  6.09506134e-03  3.72481197e-01  9.93777886e-03  3.34783006e-01  1.40132204e-03
 1.13000000e-01  3.25940970e-01  7.29728143e-03  3.87935940e-01  6.93673274e-03  3.68604085e-01  9.91018233e-03  3.30923082e-01  1.39856687e-03
 1.14000000e-01  3.22552380e-01  7.17292297e-03  3.84728100e-01  6.76049025e-03  3.65020454e-01  9.41123956e-03  3.27097226e-01  1.39565230e-03
 1.15000000e-01  3.19216530e-01  8.07712593e-03  3.81557950e-01  7.62092948e-03  3.61671340e-01  9.73718675e-03  3.23305278e-01  1.39252283e-03
 1.16000000e-01  3.15264210e-01  8.47427580e-03  3.77827560e-01  8.01660145e-03  3.57728060e-01  1.00604706e-02  3.19547083e-01  1.38923243e-03
 1.17000000e-01  3.11842270e-01  7.73646607e-03  3.74563760e-01  7.37096761e-03  3.54222404e-01  9.58792464e-03  3.15822489e-01  1.38573328e-03
 1.18000000e-01  3.08001970e-01  8.15309492e-03  3.70929130e-01  7.73739371e-03  3.50279888e-01  9.98226499e-03  3.12131344e-01  1.38207113e-03
 1.19000000e-01  3.04426120e-01  6.79276113e-03  3.67522560e-01  6.45120006e-03  3.46689416e-01  8.43593888e-03  3.08473493e-01  1.37821831e-03
 1.20000000e-01  3.01306250e-01  4.95560885e-03  3.64548900e-01  4.78697477e-03  3.43590029e-01  8.12651132e-03  3.04848762e-01  1.37420433e-03
 1.21000000e-01  2.98169830e-01  5.69542464e-03  3.61541680e-01  5.39101825e-03  3.40203973e-01  9.49669012e-03  3.01257004e-01  1.36999994e-03
 1.22000000e-01  2.95337160e-01  6.23585660e-03  3.58836240e-01  5.88422455e-03  3.37180627e-01  9.97397149e-03  2.97698060e-01  1.36565118e-03
 1.23000000e-01  2.92026000e-01  6.41843509e-03  3.55703450e-01  6.03063767e-03  3.33930561e-01  9.97666040e-03  2.94171753e-01  1.36113308e-03
 1.24000000e-01  2.87710500e-01  5.62094796e-03  3.51604780e-01  5.49195754e-03  3.29487616e-01  9.34542143e-03  2.90677930e-01  1.35645490e-03
 1.25000000e-01  2.84248820e-01  6.40449811e-03  3.48248540e-01  6.28215763e-03  3.25771938e-01  9.81396123e-03  2.87216427e-01  1.35163677e-03
 1.26000000e-01  2.81590820e-01  5.04186914e-03  3.45706370e-01  4.96164271e-03  3.23109346e-01  9.17142235e-03  2.83787077e-01  1.34665269e-03
 1.27000000e-01  2.77512450e-01  5.68671304e-03  3.41860030e-01  5.51343055e-03  3.18880280e-01  8.60584157e-03  2.80389703e-01  1.34152417e-03
 1.28000000e-01  2.73049850e-01  7.62728919e-03  3.37653440e-01  7.21555546e-03  3.14373409e-01  1.00138929e-02  2.77024148e-01  1.33626113e-03
 1.29000000e-01  2.68640240e-01  1.06928075e-02  3.33469160e-01  1.00250919e-02  3.10000180e-01  1.25334463e-02  2.73690235e-01  1.33085326e-03
 1.30000000e-01  2.65533190e-01  1.00091628e-02  3.30481800e-01  9.42220528e-03  3.06831670e-01  1.19568067e-02  2.70387796e-01  1.32531234e-03
 1.31000000e-01  2.62436120e-01  9.93474375e-03  3.27457780e-01  9.43835169e-03  3.03490013e-01  1.21110360e-02  2.67116673e-01  1.31964102e-03
 1.32000000e-01  2.59694580e-01  9.32964238e-03  3.24744900e-01  9.01908626e-03  3.00624614e-01  1.14345765e-02  2.63876667e-01  1.31383500e-03
 1.33000000e-01  2.56591070e-01  1.01496064e-02  3.21731680e-01  9.82709882e-03  2.97235925e-01  1.23419863e-02  2.60667618e-01  1.30788963e-03
 1.34000000e-01  2.54019790e-01  9.04204954e-03  3.19253100e-01  8.69961166e-03  2.94323269e-01  1.16505216e-02  2.57489358e-01  1.30185455e-03
 1.35000000e-01  2.50658150e-01  9.76148106e-03  3.16041240e-01  9.29905032e-03  2.90473635e-01  1.27431646e-02  2.54341701e-01  1.29565490e-03
 1.36000000e-01  2.47844470e-01  8.95059444e-03  3.13308630e-01  8.51174406e-03  2.87442733e-01  1.23338982e-02  2.51224480e-01  1.28938268e-03
 1.37000000e-01  2.44882160e-01  8.12987471e-03  3.10458260e-01  7.65171041e-03  2.84270012e-01  1.16693039e-02  2.48137516e-01  1.28298248e-03
 1.38000000e-01  2.41781460e-01  8.02403967e-03  3.07476110e-01  7.57429696e-03  2.81224423e-01  1.10290494e-02  2.45080627e-01  1.27646310e-03
 1.39000000e-01  2.39474900e-01  7.68983099e-03  3.05224640e-01  7.21542106e-03  2.78605926e-01  1.06470361e-02  2.42053646e-01  1.26985253e-03
 1.40000000e-01  2.36323500e-01  7.46424595e-03  3.02191570e-01  6.96801149e-03  2.75329427e-01  1.05904103e-02  2.39056373e-01  1.26314282e-03
 1.41000000e-01  2.33544520e-01  7.43787700e-03  2.99487960e-01  6.90504523e-03  2.72435837e-01  1.04767709e-02  2.36088653e-01  1.25631193e-03
 1.42000000e-01  2.30428830e-01  7.66926271e-03  2.96437060e-01  7.26687376e-03  2.69065550e-01  1.07089451e-02  2.33150291e-01  1.24939352e-03
 1.43000000e-01  2.27285800e-01  8.89561869e-03  2.93376750e-01  8.38551937e-03  2.65655301e-01  1.18939354e-02  2.30241110e-01  1.24238117e-03
 1.44000000e-01  2.24930280e-01  7.76907026e-03  2.91062890e-01  7.29224579e-03  2.63212828e-01  1.09945115e-02  2.27360936e-01  1.23527767e-03
 1.45000000e-01  2.22016630e-01  7.32023002e-03  2.88218990e-01  6.83147099e-03  2.60345359e-01  1.06453707e-02  2.24509580e-01  1.22809430e-03
 1.46000000e-01  2.19325710e-01  7.53702836e-03  2.85582860e-01  6.87887133e-03  2.57706372e-01  1.05900672e-02  2.21686857e-01  1.22081861e-03
 1.47000000e-01  2.17169460e-01  6.97328488e-03  2.83428480e-01  6.40161781e-03  2.55257558e-01  1.02802506e-02  2.18892595e-01  1.21347089e-03
 1.48000000e-01  2.13762230e-01  9.00908519e-03  2.80101620e-01  8.52368363e-03  2.51892123e-01  1.11713688e-02  2.16126604e-01  1.20602972e-03
 1.49000000e-01  2.10790610e-01  9.37706604e-03  2.77226880e-01  8.88057305e-03  2.48958179e-01  1.13157251e-02  2.13388704e-01  1.19852049e-03
 1.50000000e-01  2.09297050e-01  6.75941708e-03  2.75707230e-01  6.01761533e-03  2.47239621e-01  8.88740556e-03  2.10678713e-01  1.19094708e-03
 1.51000000e-01  2.06640680e-01  6.57782476e-03  2.73093320e-01  5.87710518e-03  2.44313381e-01  8.60523882e-03  2.07996441e-01  1.18328618e-03
 1.52000000e-01  2.04035000e-01  6.94126699e-03  2.70544330e-01  6.20909331e-03  2.41355119e-01  9.43546668e-03  2.05341705e-01  1.17555314e-03
 1.53000000e-01  2.01649000e-01  6.01790528e-03  2.68162990e-01  5.32000597e-03  2.38681359e-01  8.00311304e-03  2.02714325e-01  1.16776746e-03
 1.54000000e-01  1.99574840e-01  6.32123420e-03  2.66075880e-01  5.56009051e-03  2.36363781e-01  7.57977442e-03  2.00114119e-01  1.15992467e-03
 1.55000000e-01  1.96697560e-01  6.42716798e-03  2.63281100e-01  5.74077282e-03  2.33386641e-01  7.86875639e-03  1.97540894e-01  1.15202075e-03
 1.56000000e-01  1.94282670e-01  6.59723573e-03  2.60831290e-01  5.90768624e-03  2.30890357e-01  8.03236151e-03  1.94994463e-01  1.14404185e-03
 1.57000000e-01  1.91770020e-01  6.13771826e-03  2.58328010e-01  5.51840168e-03  2.27837931e-01  7.32034527e-03  1.92474654e-01  1.13601886e-03
 1.58000000e-01  1.89635540e-01  6.23609600e-03  2.56125930e-01  5.44139119e-03  2.25516959e-01  7.54726340e-03  1.89981274e-01  1.12793984e-03
 1.59000000e-01  1.87289860e-01  6.53660530e-03  2.53832140e-01  5.69538580e-03  2.23296267e-01  7.32834719e-03  1.87514140e-01  1.11981890e-03
 1.60000000e-01  1.84916940e-01  6.28553953e-03  2.51528890e-01  5.54927307e-03  2.20803531e-01  7.43934133e-03  1.85073069e-01  1.11166601e-03
 1.61000000e-01  1.82909050e-01  6.46057184e-03  2.49539250e-01  5.69376316e-03  2.18648208e-01  7.63862060e-03  1.82657866e-01  1.10343535e-03
 1.62000000e-01  1.80080920e-01  6.40185454e-03  2.46740590e-01  5.67744094e-03  2.15523535e-01  7.26916837e-03  1.80268351e-01  1.09518507e-03
 1.63000000e-01  1.77525630e-01  6.44687065e-03  2.44210120e-01  5.77957269e-03  2.12865786e-01  7.10315498e-03  1.77904339e-01  1.08687318e-03
 1.64000000e-01  1.75683640e-01  6.84071138e-03  2.42268940e-01  6.21955857e-03  2.10436501e-01  7.47329582e-03  1.75565650e-01  1.07853955e-03
 1.65000000e-01  1.73066780e-01  7.18708791e-03  2.39594320e-01  6.58207955e-03  2.07690953e-01  8.41232630e-03  1.73252083e-01  1.07016997e-03
 1.66000000e-01  1.70116250e-01  6.76776052e-03  2.36699150e-01  6.18357905e-03  2.04679281e-01  8.38708261e-03  1.70963471e-01  1.06176345e-03
 1.67000000e-01  1.68316730e-01  7.05043738e-03  2.34859200e-01  6.44284943e-03  2.02851169e-01  9.22812386e-03  1.68699619e-01  1.05332246e-03
 1.68000000e-01  1.65874960e-01  6.31765129e-03  2.32436480e-01  5.80039652e-03  2.00430304e-01  8.20919593e-03  1.66460342e-01  1.04485598e-03
 1.69000000e-01  1.64151250e-01  6.34510016e-03  2.30651540e-01  5.74112621e-03  1.98374778e-01  8.04789318e-03  1.64245463e-01  1.03637066e-03
 1.70000000e-01  1.61679950e-01  6.79675389e-03  2.28256840e-01  6.13528821e-03  1.95901997e-01  8.29756607e-03  1.62054787e-01  1.02784809e-03
 1.71000000e-01  1.59908640e-01  8.03838006e-03  2.26380720e-01  7.37423311e-03  1.93828350e-01  9.32071022e-03  1.59888132e-01  1.01930322e-03
 1.72000000e-01  1.57217430e-01  7.54031259e-03  2.23655790e-01  6.71981406e-03  1.91052015e-01  9.15407392e-03  1.57745320e-01  1.01074127e-03
 1.73000000e-01  1.54523740e-01  7.86340442e-03  2.20968230e-01  7.00138163e-03  1.88467872e-01  9.13179558e-03  1.55626163e-01  1.00216923e-03
 1.74000000e-01  1.52119460e-01  9.08220365e-03  2.18527780e-01  8.08353524e-03  1.86026498e-01  9.80824055e-03  1.53530471e-01  9.93562123e-04
 1.75000000e-01  1.50590720e-01  8.88016861e-03  2.16854640e-01  7.98503292e-03  1.84339409e-01  9.74689620e-03  1.51458069e-01  9.84953455e-04
 1.76000000e-01  1.48605320e-01  8.29507661e-03  2.14765370e-01  7.54464784e-03  1.81659708e-01  9.18528346e-03  1.49408770e-01  9.76331327e-04
 1.77000000e-01  1.47110610e-01  7.77703249e-03  2.13194100e-01  7.08961501e-03  1.79646261e-01  8.59497280e-03  1.47382395e-01  9.67700414e-04
 1.78000000e-01  1.45495280e-01  8.16113841e-03  2.11464860e-01  7.38510005e-03  1.77835424e-01  9.20378363e-03  1.45378755e-01  9.59055200e-04
 1.79000000e-01  1.43951120e-01  9.07860953e-03  2.09804160e-01  8.28987626e-03  1.75970731e-01  9.60555579e-03  1.43397675e-01  9.50406157e-04
 1.80000000e-01  1.43167770e-01  9.52191524e-03  2.08867720e-01  8.65344866e-03  1.74502164e-01  1.00351050e-02  1.41438967e-01  9.41751356e-04
 1.81000000e-01  1.41341610e-01  9.71148446e-03  2.06975530e-01  8.80715388e-03  1.72401939e-01  9.84377510e-03  1.39502447e-01  9.33088284e-04
 1.82000000e-01  1.39891050e-01  9.49842132e-03  2.05393660e-01  8.54631440e-03  1.70534562e-01  9.99897706e-03  1.37587949e-01  9.24422174e-04
 1.83000000e-01  1.37313140e-01  8.92300240e-03  2.02788160e-01  7.98693975e-03  1.67836190e-01  9.24946704e-03  1.35695275e-01  9.15766966e-04
 1.84000000e-01  1.35506230e-01  8.82710518e-03  2.00905690e-01  7.92911668e-03  1.65790729e-01  8.99636619e-03  1.33824252e-01  9.07097764e-04
 1.85000000e-01  1.34177450e-01  8.31894222e-03  1.99490620e-01  7.45988621e-03  1.63973960e-01  8.78699740e-03  1.31974703e-01  8.98455525e-04
 1.86000000e-01  1.32813720e-01  8.60154430e-03  1.98096810e-01  7.28766263e-03  1.62165828e-01  8.55128926e-03  1.30146442e-01  8.89796460e-04
 1.87000000e-01  1.31123990e-01  8.57430896e-03  1.96319010e-01  7.17315209e-03  1.60326638e-01  7.85838285e-03  1.28339299e-01  8.81148146e-04
 1.88000000e-01  1.29849910e-01  1.05215834e-02  1.94948880e-01  9.03170480e-03  1.58698243e-01  8.32752582e-03  1.26553085e-01  8.72517403e-04
 1.89000000e-01  1.28382870e-01  1.14601852e-02  1.93408770e-01  1.00435624e-02  1.56964330e-01  8.20900502e-03  1.24787628e-01  8.63885140e-04
 1.90000000e-01  1.26874480e-01  1.28374150e-02  1.91815380e-01  1.13107409e-02  1.55376721e-01  8.98749326e-03  1.23042755e-01  8.55266555e-04
 1.91000000e-01  1.24810980e-01  1.20399701e-02  1.89684550e-01  1.06098907e-02  1.53066775e-01  8.38429307e-03  1.21318282e-01  8.46660543e-04
 1.92000000e-01  1.22551340e-01  1.03489905e-02  1.87360200e-01  9.15676961e-03  1.50880674e-01  7.99578879e-03  1.19614039e-01  8.38072748e-04
 1.93000000e-01  1.20403710e-01  1.00987019e-02  1.85171290e-01  8.97933677e-03  1.48864477e-01  8.39667222e-03  1.17929840e-01  8.29490879e-04
 1.94000000e-01  1.18561960e-01  9.84447584e-03  1.83232200e-01  8.75537316e-03  1.46917289e-01  7.98405455e-03  1.16265520e-01  8.20928998e-04
 1.95000000e-01  1.16275820e-01  8.15001779e-03  1.80868870e-01  7.08957354e-03  1.44591953e-01  7.65924517e-03  1.14620905e-01  8.12394057e-04
 1.96000000e-01  1.14164520e-01  7.36644724e-03  1.78744660e-01  6.53385231e-03  1.42254182e-01  7.19667716e-03  1.12995816e-01  8.03868157e-04
 1.97000000e-01  1.12793780e-01  7.18287303e-03  1.77305850e-01  6.48920872e-03  1.40482188e-01  7.48185699e-03  1.11390079e-01  7.95365868e-04
 1.98000000e-01  1.11096170e-01  7.43840919e-03  1.75464190e-01  6.60693016e-03  1.38410608e-01  7.19885992e-03  1.09803528e-01  7.86887585e-04
 1.99000000e-01  1.09146240e-01  6.70656916e-03  1.73483760e-01  5.99699287e-03  1.36283237e-01  7.52364163e-03  1.08235989e-01  7.78430054e-04
 2.00000000e-01  1.07618200e-01  6.95141735e-03  1.71882460e-01  6.29642854e-03  1.34536738e-01  7.14931535e-03  1.06687283e-01  7.69996968e-04
 2.01000000e-01  1.06224530e-01  6.82208566e-03  1.70350470e-01  6.17143217e-03  1.33124945e-01  7.87219312e-03  1.05157253e-01  7.61590983e-04
 2.02000000e-01  1.04584020e-01  6.81019339e-03  1.68700070e-01  6.41792564e-03  1.31357221e-01  7.32894014e-03  1.03645715e-01  7.53202814e-04
 2.03000000e-01  1.02972250e-01  5.57304181e-03  1.66879250e-01  5.00840768e-03  1.29457436e-01  6.49330644e-03  1.02152512e-01  7.44853138e-04
 2.04000000e-01  1.01559090e-01  5.32986732e-03  1.65390490e-01  4.77146213e-03  1.27981514e-01  6.22415445e-03  1.00677468e-01  7.36524766e-04
 2.05000000e-01  1.00395870e-01  5.52863437e-03  1.64145760e-01  4.93750723e-03  1.26450147e-01  6.73248400e-03  9.92204174e-02  7.28230045e-04
 2.06000000e-01  9.88206550e-02  6.07594625e-03  1.62520050e-01  5.52117482e-03  1.24862935e-01  6.97780010e-03  9.77811968e-02  7.19965172e-04
 2.07000000e-01  9.79860910e-02  7.78039718e-03  1.61576980e-01  7.17632708e-03  1.23763528e-01  7.79071608e-03  9.63596385e-02  7.11739058e-04
 2.08000000e-01  9.61766940e-02  7.26251936e-03  1.59684200e-01  6.71968020e-03  1.21924975e-01  8.18935541e-03  9.49555706e-02  7.03539225e-04
 2.09000000e-01  9.43945790e-02  5.61976618e-03  1.57799470e-01  5.10739006e-03  1.20076598e-01  7.51261342e-03  9.35688365e-02  6.95371108e-04
 2.10000000e-01  9.24738500e-02  3.80413528e-03  1.55796200e-01  3.45932212e-03  1.18100030e-01  6.60154408e-03  9.21992705e-02  6.87246814e-04
 2.11000000e-01  9.15566280e-02  4.35438347e-03  1.54689030e-01  3.68865361e-03  1.16727406e-01  7.25283662e-03  9.08467066e-02  6.79149195e-04
 2.12000000e-01  9.03754710e-02  4.15341704e-03  1.53490210e-01  3.66847733e-03  1.15352536e-01  7.34105183e-03  8.95109883e-02  6.71095791e-04
 2.13000000e-01  8.93651470e-02  4.80062523e-03  1.52342600e-01  4.30448345e-03  1.13896027e-01  7.56870284e-03  8.81919434e-02  6.63069081e-04
 2.14000000e-01  8.75877240e-02  3.90000660e-03  1.50563470e-01  3.76623803e-03  1.12066320e-01  7.48091287e-03  8.68894225e-02  6.55094811e-04
 2.15000000e-01  8.64576540e-02  4.63701578e-03  1.49315000e-01  4.46751248e-03  1.10476361e-01  7.96650525e-03  8.56032591e-02  6.47148127e-04
 2.16000000e-01  8.45198540e-02  3.86114844e-03  1.47375490e-01  3.49662253e-03  1.08762764e-01  8.04228810e-03  8.43332954e-02  6.39241103e-04
 2.17000000e-01  8.30345850e-02  3.50393454e-03  1.45593340e-01  3.39675136e-03  1.07168119e-01  8.05064774e-03  8.30793780e-02  6.31385115e-04
 2.18000000e-01  8.18122660e-02  3.50974180e-03  1.44298220e-01  3.41116027e-03  1.05624535e-01  8.00970775e-03  8.18413438e-02  6.23564511e-04
 2.19000000e-01  8.09699800e-02  3.22521530e-03  1.43324220e-01  2.97148954e-03  1.04736257e-01  7.41858064e-03  8.06190399e-02  6.15790066e-04
 2.20000000e-01  7.96366580e-02  3.82502859e-03  1.41868710e-01  3.68224827e-03  1.03540756e-01  7.36754087e-03  7.94123051e-02  6.08055904e-04
 2.21000000e-01  7.81115160e-02  4.65837021e-03  1.40303910e-01  4.31453266e-03  1.01934100e-01  7.92052427e-03  7.82209855e-02  6.00360221e-04
 2.22000000e-01  7.74228150e-02  3.54506713e-03  1.39335660e-01  3.38334256e-03  1.00979281e-01  7.13381122e-03  7.70449367e-02  5.92719133e-04
 2.23000000e-01  7.68367210e-02  3.35199069e-03  1.38596240e-01  2.92980689e-03  1.00095440e-01  7.22386737e-03  7.58839967e-02  5.85117930e-04
 2.24000000e-01  7.47299500e-02  4.67639201e-03  1.36327320e-01  4.46229469e-03  9.78180806e-02  7.41476785e-03  7.47380133e-02  5.77555311e-04
 2.25000000e-01  7.36787290e-02  3.81426920e-03  1.35206210e-01  3.44504476e-03  9.67001052e-02  7.02983588e-03  7.36068385e-02  5.70053279e-04
 2.26000000e-01  7.24159000e-02  3.99011836e-03  1.33698730e-01  3.92449734e-03  9.51831940e-02  6.85739487e-03  7.24903204e-02  5.62593900e-04
 2.27000000e-01  7.15484200e-02  3.54138084e-03  1.32641480e-01  3.53864513e-03  9.40181245e-02  6.08468078e-03  7.13883107e-02  5.55175900e-04
 2.28000000e-01  7.06580010e-02  4.15480000e-03  1.31565780e-01  3.64008714e-03  9.27379966e-02  5.62069897e-03  7.03006593e-02  5.47810516e-04
 2.29000000e-01  6.95955100e-02  4.00762524e-03  1.30346090e-01  3.71557201e-03  9.14447703e-02  5.53633284e-03  6.92272195e-02  5.40489896e-04
 2.30000000e-01  6.85885970e-02  4.03864784e-03  1.29259100e-01  3.63707684e-03  9.03677133e-02  5.52250944e-03  6.81678410e-02  5.33222241e-04
 2.31000000e-01  6.75178910e-02  4.62004380e-03  1.28044850e-01  4.07394356e-03  8.90146712e-02  5.78290550e-03  6.71223854e-02  5.26008534e-04
 2.32000000e-01  6.61952460e-02  3.99564326e-03  1.26582310e-01  3.58282406e-03  8.76495299e-02  5.76033100e-03  6.60906992e-02  5.18837506e-04
 2.33000000e-01  6.48421390e-02  4.28402207e-03  1.25154840e-01  3.88268947e-03  8.63802772e-02  6.08540973e-03  6.50726439e-02  5.11715027e-04
 2.34000000e-01  6.44616250e-02  3.64912828e-03  1.24668930e-01  3.31400546e-03  8.56723919e-02  6.20720569e-03  6.40680740e-02  5.04652450e-04
 2.35000000e-01  6.39021710e-02  3.06925873e-03  1.23951010e-01  2.79440124e-03  8.48537029e-02  6.11788908e-03  6.30768498e-02  4.97639479e-04
 2.36000000e-01  6.28328140e-02  3.28797901e-03  1.22841430e-01  2.98858415e-03  8.35786862e-02  6.02579945e-03  6.20988252e-02  4.90673545e-04
 2.37000000e-01  6.17729570e-02  3.44721483e-03  1.21719490e-01  2.46586878e-03  8.25272283e-02  5.94764029e-03  6.11338629e-02  4.83755003e-04
 2.38000000e-01  6.09754570e-02  3.50897424e-03  1.20802020e-01  2.34949887e-03  8.14582094e-02  5.55179161e-03  6.01818222e-02  4.76898632e-04
 2.39000000e-01  5.99743030e-02  3.41750838e-03  1.19558070e-01  2.85387859e-03  8.01983829e-02  5.80593730e-03  5.92425697e-02  4.70099210e-04
 2.40000000e-01  5.88898210e-02  3.49496625e-03  1.18359970e-01  3.05251309e-03  7.90688043e-02  5.64034804e-03  5.83159603e-02  4.63339188e-04
 2.41000000e-01  5.83475230e-02  3.24728084e-03  1.17657910e-01  2.95819617e-03  7.82560701e-02  5.76098368e-03  5.74018628e-02  4.56642331e-04
 2.42000000e-01  5.69564050e-02  4.24118382e-03  1.16178470e-01  3.50021207e-03  7.71610379e-02  5.71129709e-03  5.65001373e-02  4.49995741e-04
 2.43000000e-01  5.61041660e-02  5.11205440e-03  1.15086520e-01  3.99673618e-03  7.58934757e-02  5.76862102e-03  5.56106526e-02  4.43403685e-04
 2.44000000e-01  5.51493540e-02  5.74764459e-03  1.13996010e-01  4.70355727e-03  7.46203497e-02  6.51724486e-03  5.47332733e-02  4.36864828e-04
 2.45000000e-01  5.46837940e-02  4.67208812e-03  1.13319550e-01  3.84099228e-03  7.39141613e-02  6.42443168e-03  5.38678658e-02  4.30380904e-04
 2.46000000e-01  5.37618690e-02  5.21267336e-03  1.12103490e-01  4.63667092e-03  7.28316809e-02  6.14596246e-03  5.30142996e-02  4.23953227e-04
 2.47000000e-01  5.30896000e-02  5.00951608e-03  1.11212890e-01  4.56145136e-03  7.20352742e-02  5.97469086e-03  5.21724444e-02  4.18194148e-04
 2.48000000e-01  5.26485210e-02  4.20727830e-03  1.10517900e-01  4.13062419e-03  7.11362599e-02  5.74935990e-03  5.13421694e-02  4.12885453e-04
 2.49000000e-01  5.13741120e-02  4.06312816e-03  1.09110000e-01  3.98219850e-03  6.99334416e-02  5.84993295e-03  5.05233437e-02  4.07611426e-04
 2.50000000e-01  5.01465170e-02  4.79595656e-03  1.07670810e-01  4.51291824e-03  6.87605357e-02  5.86923997e-03  4.97158416e-02  4.02380559e-04
 2.51000000e-01  4.87957700e-02  5.68948970e-03  1.06060440e-01  5.69975398e-03  6.74760246e-02  6.07984555e-03  4.89195369e-02  3.97191125e-04
 2.52000000e-01  4.82555950e-02  5.46817877e-03  1.05437450e-01  5.43038448e-03  6.66808613e-02  6.15476192e-03  4.81342997e-02  3.92200152e-04
 2.53000000e-01  4.74236230e-02  5.25580621e-03  1.04456520e-01  5.20700652e-03  6.58500156e-02  6.15401192e-03  4.73600074e-02  3.87395619e-04
 2.54000000e-01  4.65144640e-02  5.73414912e-03  1.03345530e-01  5.64644992e-03  6.48365273e-02  6.27225572e-03  4.65965343e-02  3.82637078e-04
 2.55000000e-01  4.52115780e-02  6.49424723e-03  1.01882020e-01  6.35116308e-03  6.35044749e-02  6.43013623e-03  4.58437589e-02  3.77915578e-04
 2.56000000e-01  4.46996270e-02  5.14941615e-03  1.01181870e-01  5.17695489e-03  6.27103458e-02  6.50068784e-03  4.51015589e-02  3.73222298e-04
 2.57000000e-01  4.37357120e-02  5.25578546e-03  1.00097950e-01  5.12793983e-03  6.18967300e-02  5.89212264e-03  4.43698100e-02  3.68579121e-04
 2.58000000e-01  4.30952990e-02  5.45272787e-03  9.91595700e-02  5.48986921e-03  6.09986790e-02  6.14073286e-03  4.36483952e-02  3.63967995e-04
 2.59000000e-01  4.23886860e-02  5.49763799e-03  9.82486840e-02  5.55828808e-03  6.00383246e-02  5.94100228e-03  4.29371943e-02  3.59394128e-04
 2.60000000e-01  4.17327350e-02  5.47767529e-03  9.73118530e-02  5.64924732e-03  5.90793283e-02  5.84992638e-03  4.22360883e-02  3.54861949e-04
 2.61000000e-01  4.13808090e-02  4.11181205e-03  9.67897930e-02  4.24535547e-03  5.85171867e-02  5.78776512e-03  4.15449567e-02  3.50358114e-04
 2.62000000e-01  4.09042170e-02  3.44214267e-03  9.61236190e-02  3.47470107e-03  5.74901075e-02  5.77781548e-03  4.08636873e-02  3.45905847e-04
 2.63000000e-01  3.92846600e-02  5.53180266e-03  9.43577300e-02  5.43019287e-03  5.61318162e-02  5.93083970e-03  4.01921635e-02  3.41485993e-04
 2.64000000e-01  3.86141260e-02  5.62169948e-03  9.35523060e-02  5.35809022e-03  5.53108168e-02  5.63290394e-03  3.95302691e-02  3.37097866e-04
 2.65000000e-01  3.82406260e-02  5.36539571e-03  9.29573360e-02  5.08280040e-03  5.45008966e-02  6.03641365e-03  3.88778918e-02  3.32752262e-04
 2.66000000e-01  3.75011330e-02  5.37829879e-03  9.20345090e-02  5.11175434e-03  5.36226768e-02  5.91693976e-03  3.82349178e-02  3.28449242e-04
 2.67000000e-01  3.71789860e-02  5.32207944e-03  9.15021800e-02  5.23514693e-03  5.29347881e-02  5.95120831e-03  3.76012362e-02  3.24182209e-04
 2.68000000e-01  3.64026610e-02  5.64544023e-03  9.06501390e-02  5.22487510e-03  5.20672697e-02  5.72332555e-03  3.69767334e-02  3.19948957e-04
 2.69000000e-01  3.57904310e-02  6.00870682e-03  8.98088740e-02  5.56370311e-03  5.10121736e-02  6.23745554e-03  3.63613047e-02  3.15761810e-04
 2.70000000e-01  3.47657470e-02  6.89760478e-03  8.85932950e-02  6.64708504e-03  4.99358773e-02  6.12508880e-03  3.57548366e-02  3.11604502e-04
 2.71000000e-01  3.37801240e-02  7.92021242e-03  8.73936420e-02  7.77296262e-03  4.87652415e-02  6.79423283e-03  3.51572203e-02  3.07769753e-04
 2.72000000e-01  3.26832840e-02  9.13655578e-03  8.61381880e-02  8.76401298e-03  4.79323945e-02  6.78395526e-03  3.45683532e-02  3.04333247e-04
 2.73000000e-01  3.20896780e-02  9.03190956e-03  8.52984800e-02  8.81927711e-03  4.69335643e-02  7.04703051e-03  3.39881255e-02  3.00920551e-04
 2.74000000e-01  3.16635340e-02  8.82161832e-03  8.47441220e-02  8.49102164e-03  4.64668402e-02  6.84699635e-03  3.34164323e-02  2.97524287e-04
 2.75000000e-01  3.11416760e-02  7.99866179e-03  8.40160110e-02  7.52764782e-03  4.58965542e-02  6.22768526e-03  3.28531704e-02  2.94153129e-04
 2.76000000e-01  3.01041710e-02  8.40051326e-03  8.27878780e-02  8.03039497e-03  4.47587942e-02  6.97958758e-03  3.22982360e-02  2.90810666e-04
 2.77000000e-01  2.97572870e-02  8.11280518e-03  8.22061750e-02  7.80220185e-03  4.42407696e-02  6.61103331e-03  3.17515262e-02  2.87486988e-04
 2.78000000e-01  2.91256060e-02  8.17255478e-03  8.13844770e-02  7.98169933e-03  4.33254041e-02  7.10691478e-03  3.12129394e-02  2.84191233e-04
 2.79000000e-01  2.83471930e-02  7.98575912e-03  8.04172540e-02  7.94688235e-03  4.26632467e-02  6.84620760e-03  3.06823764e-02  2.80915449e-04
 2.80000000e-01  2.77146870e-02  8.81147248e-03  7.96237870e-02  8.72720070e-03  4.21166464e-02  6.91501698e-03  3.01597338e-02  2.77666213e-04
 2.81000000e-01  2.75160820e-02  8.35643427e-03  7.92735390e-02  8.32350488e-03  4.17668668e-02  6.45989486e-03  2.96449174e-02  2.74442590e-04
 2.82000000e-01  2.73614370e-02  7.00874343e-03  7.88827410e-02  7.13427754e-03  4.12235180e-02  5.94600992e-03  2.91378269e-02  2.71244107e-04
 2.83000000e-01  2.73129310e-02  5.81995842e-03  7.85936920e-02  6.09324272e-03  4.06134819e-02  6.06800252e-03  2.86383642e-02  2.68066365e-04
 2.84000000e-01  2.67280310e-02  6.13440717e-03  7.79105520e-02  6.21284806e-03  3.99524758e-02  6.19235727e-03  2.81464351e-02  2.64913818e-04
 2.85000000e-01  2.63412480e-02  5.70420894e-03  7.73140540e-02  5.88103269e-03  3.95800206e-02  5.75728360e-03  2.76619423e-02  2.61786951e-04
 2.86000000e-01  2.61251120e-02  4.89777437e-03  7.67820070e-02  5.36289311e-03  3.90285699e-02  5.35349394e-03  2.71847943e-02  2.58681910e-04
 2.87000000e-01  2.58864120e-02  5.18376048e-03  7.63676000e-02  5.63993264e-03  3.84539321e-02  5.67710851e-03  2.67148952e-02  2.55600104e-04
 2.88000000e-01  2.52879450e-02  5.31609634e-03  7.55625810e-02  5.74903860e-03  3.79119336e-02  5.52991965e-03  2.62521548e-02  2.52543850e-04
 2.89000000e-01  2.45209500e-02  5.94824346e-03  7.47328040e-02  6.08647812e-03  3.73999889e-02  5.44780097e-03  2.57964801e-02  2.49514903e-04
 2.90000000e-01  2.45775390e-02  4.48943111e-03  7.45653250e-02  4.82942614e-03  3.70813679e-02  5.13129592e-03  2.53477788e-02  2.46506613e-04
 2.91000000e-01  2.40868550e-02  4.89298291e-03  7.38021990e-02  5.35226428e-03  3.67652754e-02  4.77143883e-03  2.49059629e-02  2.43521705e-04
 2.92000000e-01  2.35658870e-02  4.77177703e-03  7.29848250e-02  5.44255634e-03  3.60712196e-02  4.90974644e-03  2.44709434e-02  2.40564506e-04
 2.93000000e-01  2.31092990e-02  5.12883815e-03  7.23402790e-02  5.56025804e-03  3.54785765e-02  5.05039086e-03  2.40426310e-02  2.37627103e-04
 2.94000000e-01  2.27183090e-02  5.34946623e-03  7.16880410e-02  5.89317667e-03  3.48933015e-02  4.92656893e-03  2.36209404e-02  2.34717908e-04
 2.95000000e-01  2.21039350e-02  5.99697426e-03  7.09813040e-02  6.33610245e-03  3.42609573e-02  4.95902477e-03  2.32057824e-02  2.31831913e-04
 2.96000000e-01  2.15885580e-02  6.14961316e-03  7.03599660e-02  6.33820256e-03  3.36486679e-02  4.83772552e-03  2.27970741e-02  2.28970683e-04
 2.97000000e-01  2.10812570e-02  5.97514113e-03  6.97462950e-02  5.93546784e-03  3.31554422e-02  4.44113384e-03  2.23947295e-02  2.26134429e-04
 2.98000000e-01  2.01920990e-02  7.05884255e-03  6.87247950e-02  6.92793677e-03  3.24904540e-02  4.56203069e-03  2.19986643e-02  2.23317949e-04
 2.99000000e-01  2.03120950e-02  6.56448973e-03  6.86321550e-02  6.38114231e-03  3.22064971e-02  4.35429396e-03  2.16087973e-02  2.20530803e-04
 3.00000000e-01  1.98426100e-02  7.08187716e-03  6.79479690e-02  6.98011143e-03  3.16436230e-02  4.53816316e-03  2.12250442e-02  2.17766469e-04
 3.01000000e-01  1.92070570e-02  7.94727614e-03  6.71122350e-02  7.85603213e-03  3.12683370e-02  4.42704429e-03  2.08473246e-02  2.15024626e-04
 3.02000000e-01  1.86783100e-02  8.36061696e-03  6.63694080e-02  8.31917854e-03  3.09087499e-02  4.11991432e-03  2.04755571e-02  2.12309146e-04
 3.03000000e-01  1.78618400e-02  8.78482999e-03  6.55112900e-02  8.45583516e-03  3.04122313e-02  4.12787135e-03  2.01096643e-02  2.09616242e-04
 3.04000000e-01  1.76165090e-02  8.11380481e-03  6.51558730e-02  7.74981858e-03  3.02529917e-02  4.07247781e-03  1.97495665e-02  2.06948886e-04
 3.05000000e-01  1.72866440e-02  8.36884949e-03  6.45121790e-02  8.40472655e-03  2.96875633e-02  4.10615840e-03  1.93951833e-02  2.04303035e-04
 3.06000000e-01  1.71042800e-02  8.91133360e-03  6.40411600e-02  8.88539680e-03  2.92690647e-02  4.03382925e-03  1.90464393e-02  2.01680813e-04
 3.07000000e-01  1.66908440e-02  8.76408881e-03  6.34209460e-02  8.71131739e-03  2.87264890e-02  4.12291617e-03  1.87032596e-02  1.99082827e-04
 3.08000000e-01  1.61846910e-02  8.56816388e-03  6.27039410e-02  8.66802463e-03  2.82273670e-02  4.16341023e-03  1.83655662e-02  1.96509002e-04
 3.09000000e-01  1.57322390e-02  8.87935335e-03  6.21484500e-02  8.79518575e-03  2.77586775e-02  4.10754369e-03  1.80332850e-02  1.93959906e-04
 3.10000000e-01  1.51996740e-02  9.83858544e-03  6.13208720e-02  9.90108899e-03  2.72235224e-02  4.08783246e-03  1.77063436e-02  1.91433219e-04
 3.11000000e-01  1.51770420e-02  9.25841226e-03  6.10997400e-02  9.09287703e-03  2.69155967e-02  3.77351807e-03  1.73846657e-02  1.88930280e-04
 3.12000000e-01  1.47932320e-02  9.22342113e-03  6.05237350e-02  9.18336066e-03  2.65121556e-02  3.67955899e-03  1.70681807e-02  1.86449392e-04
 3.13000000e-01  1.47215920e-02  8.92632249e-03  6.03215100e-02  8.61129270e-03  2.62684628e-02  3.54760703e-03  1.67568171e-02  1.83995624e-04
 3.14000000e-01  1.44910010e-02  9.57712599e-03  5.98961900e-02  9.24035781e-03  2.59324685e-02  3.57149241e-03  1.64505039e-02  1.81561138e-04
 3.15000000e-01  1.39661810e-02  1.00095960e-02  5.91395650e-02  9.77269979e-03  2.54524901e-02  3.75065443e-03  1.61491714e-02  1.79153962e-04
 3.16000000e-01  1.33055400e-02  1.12257561e-02  5.84714650e-02  1.06394307e-02  2.49222516e-02  4.06291627e-03  1.58527484e-02  1.76765280e-04
 3.17000000e-01  1.28977260e-02  1.14753809e-02  5.78125970e-02  1.10327113e-02  2.44707048e-02  4.37113297e-03  1.55611688e-02  1.74402665e-04
 3.18000000e-01  1.26683040e-02  1.10140566e-02  5.74747010e-02  1.04916029e-02  2.41561929e-02  3.94168371e-03  1.52743633e-02  1.72064062e-04
 3.19000000e-01  1.24398050e-02  1.07811717e-02  5.69318020e-02  1.05244273e-02  2.36227318e-02  3.97919175e-03  1.49922642e-02  1.69746419e-04
 3.20000000e-01  1.20429740e-02  1.06113586e-02  5.63436480e-02  1.04843039e-02  2.32273498e-02  3.93035395e-03  1.47148071e-02  1.67452095e-04
 3.21000000e-01  1.19453780e-02  9.97103241e-03  5.59402170e-02  1.01816436e-02  2.27960069e-02  4.03499905e-03  1.44419247e-02  1.65179512e-04
 3.22000000e-01  1.18872280e-02  1.00841616e-02  5.55942510e-02  1.03054800e-02  2.25914352e-02  3.78342893e-03  1.41735535e-02  1.62930377e-04
 3.23000000e-01  1.17176680e-02  9.94763770e-03  5.51506050e-02  1.02078254e-02  2.22282917e-02  3.64070311e-03  1.39096286e-02  1.60704082e-04
 3.24000000e-01  1.17186230e-02  9.72886118e-03  5.50213840e-02  9.82555435e-03  2.19212686e-02  3.60239286e-03  1.36500879e-02  1.58502064e-04
 3.25000000e-01  1.15662440e-02  8.96697779e-03  5.45570740e-02  9.15953979e-03  2.15449400e-02  3.46801886e-03  1.33948670e-02  1.56319296e-04
 3.26000000e-01  1.10332950e-02  9.51122738e-03  5.38489580e-02  9.77246461e-03  2.11230094e-02  3.49479916e-03  1.31439039e-02  1.54160310e-04
 3.27000000e-01  1.11187430e-02  9.06757019e-03  5.37844410e-02  9.18699155e-03  2.06592370e-02  3.68767406e-03  1.28971388e-02  1.52022743e-04
 3.28000000e-01  1.08826340e-02  9.08774007e-03  5.32912020e-02  9.41529275e-03  2.01672627e-02  4.11904360e-03  1.26545100e-02  1.49907885e-04
 3.29000000e-01  1.10517770e-02  7.71735718e-03  5.32844060e-02  7.93828812e-03  2.00272224e-02  3.44929891e-03  1.24159588e-02  1.47816128e-04
 3.30000000e-01  1.05379920e-02  8.26738011e-03  5.27090910e-02  8.03386024e-03  1.97650320e-02  3.39505879e-03  1.21814248e-02  1.45744134e-04
 3.31000000e-01  1.01496450e-02  8.63616183e-03  5.21690390e-02  8.18552931e-03  1.94184601e-02  3.41198109e-03  1.19508510e-02  1.43693553e-04
 3.32000000e-01  9.69102260e-03  9.35444831e-03  5.14594980e-02  9.03774413e-03  1.89003941e-02  3.83110106e-03  1.17241781e-02  1.41668956e-04
 3.33000000e-01  9.64932960e-03  8.99003051e-03  5.13131340e-02  8.45409850e-03  1.86313824e-02  3.82987921e-03  1.15013504e-02  1.39660882e-04
 3.34000000e-01  9.63814060e-03  8.08769029e-03  5.10783770e-02  7.63652463e-03  1.84432600e-02  3.34845638e-03  1.12823100e-02  1.37673902e-04
 3.35000000e-01  9.36612880e-03  7.89091065e-03  5.05340540e-02  7.64020077e-03  1.78919094e-02  3.59710473e-03  1.10670022e-02  1.35712235e-04
 3.36000000e-01  9.38343880e-03  6.76348836e-03  5.03767210e-02  6.64215677e-03  1.75491509e-02  3.62622293e-03  1.08553723e-02  1.33768417e-04
 3.37000000e-01  9.59865970e-03  5.71859089e-03  5.04478000e-02  5.52127327e-03  1.72900171e-02  3.54865684e-03  1.06473650e-02  1.31848909e-04
 3.38000000e-01  9.27777820e-03  5.78925891e-03  4.99088360e-02  5.68203651e-03  1.69960925e-02  3.39592217e-03  1.04429271e-02  1.29946686e-04
 3.39000000e-01  8.84351450e-03  6.49075356e-03  4.93028950e-02  6.36402381e-03  1.66908431e-02  3.63970147e-03  1.02420056e-02  1.28068374e-04
 3.40000000e-01  8.71889120e-03  6.35508912e-03  4.90294250e-02  6.21325846e-03  1.63446733e-02  3.77079148e-03  1.00445473e-02  1.26208957e-04
 3.41000000e-01  8.37719690e-03  6.68938885e-03  4.85445160e-02  6.38777106e-03  1.59705506e-02  4.11428581e-03  9.85050051e-03  1.24371405e-04
 3.42000000e-01  8.42129180e-03  6.08597686e-03  4.84083360e-02  5.79198964e-03  1.57996429e-02  3.81325080e-03  9.65981428e-03  1.22551245e-04
 3.43000000e-01  8.14731140e-03  5.98608808e-03  4.79846660e-02  5.58092359e-03  1.55966704e-02  3.59641327e-03  9.47243826e-03  1.20755518e-04
 3.44000000e-01  8.27622870e-03  4.93780666e-03  4.78476030e-02  4.64814591e-03  1.53763185e-02  3.35694835e-03  9.28832225e-03  1.18976378e-04
 3.45000000e-01  7.80820550e-03  5.03108859e-03  4.71602430e-02  5.00601226e-03  1.49734847e-02  3.53835797e-03  9.10741771e-03  1.17219397e-04
 3.46000000e-01  7.90368460e-03  4.34949261e-03  4.70875060e-02  4.14443446e-03  1.48038827e-02  3.21506434e-03  8.92967398e-03  1.15483149e-04
 3.47000000e-01  8.13822240e-03  3.15887381e-03  4.71062310e-02  3.07478827e-03  1.45825493e-02  2.86763937e-03  8.75504515e-03  1.13765837e-04
 3.48000000e-01  7.70574160e-03  3.80977824e-03  4.64472650e-02  3.74893208e-03  1.41886248e-02  3.16557857e-03  8.58348222e-03  1.12067760e-04
 3.49000000e-01  7.27535670e-03  5.48523672e-03  4.59559310e-02  5.00813334e-03  1.40334151e-02  3.21411645e-03  8.41493920e-03  1.10390312e-04
 3.50000000e-01  6.78602770e-03  6.12993341e-03  4.52960450e-02  5.48977790e-03  1.37062744e-02  3.52977539e-03  8.24936842e-03  1.08762350e-04
 3.51000000e-01  6.47899580e-03  6.73571617e-03  4.48291610e-02  5.99632179e-03  1.35314559e-02  3.29314920e-03  8.08672544e-03  1.07238485e-04
 3.52000000e-01  6.13188520e-03  7.52568347e-03  4.42894600e-02  6.73339307e-03  1.33169815e-02  3.37410068e-03  7.92696505e-03  1.05729585e-04
 3.53000000e-01  5.71606770e-03  7.81082009e-03  4.36844680e-02  7.20144436e-03  1.30580803e-02  3.33654944e-03  7.77004166e-03  1.04237134e-04
 3.54000000e-01  5.66791240e-03  7.48211658e-03  4.33289580e-02  7.10694209e-03  1.28885503e-02  3.34329437e-03  7.61591201e-03  1.02762790e-04
 3.55000000e-01  5.74213570e-03  7.34105877e-03  4.32761800e-02  6.89206718e-03  1.28276282e-02  3.02676636e-03  7.46453321e-03  1.01304701e-04
 3.56000000e-01  5.50649350e-03  7.25823757e-03  4.28822770e-02  6.76051368e-03  1.25716795e-02  2.62546795e-03  7.31586101e-03  9.98632583e-05
 3.57000000e-01  5.42176610e-03  6.80811155e-03  4.27194570e-02  6.18170779e-03  1.24627163e-02  2.36958872e-03  7.16985440e-03  9.84395753e-05
 3.58000000e-01  4.86784850e-03  8.39697208e-03  4.20490750e-02  7.42780384e-03  1.20954036e-02  2.80931241e-03  7.02646998e-03  9.70303323e-05
 3.59000000e-01  4.80349730e-03  8.35659266e-03  4.17392080e-02  7.51812717e-03  1.18594324e-02  2.87855331e-03  6.88566793e-03  9.56387459e-05
 3.60000000e-01  4.85794300e-03  8.16738908e-03  4.15805900e-02  7.47639529e-03  1.17998877e-02  2.66528616e-03  6.74740707e-03  9.42615877e-05
 3.61000000e-01  4.75276830e-03  8.05006061e-03  4.13384330e-02  7.27839640e-03  1.15905257e-02  2.55004303e-03  6.61164697e-03  9.29023069e-05
 3.62000000e-01  4.98699290e-03  7.25100366e-03  4.12363620e-02  6.78063569e-03  1.14266900e-02  2.49163075e-03  6.47834872e-03  9.15571540e-05
 3.63000000e-01  4.42530540e-03  8.10445448e-03  4.06026090e-02  7.42254388e-03  1.12630403e-02  2.37525318e-03  6.34747211e-03  9.05063199e-05
 3.64000000e-01  4.20285750e-03  8.20314214e-03  4.03423330e-02  7.27178134e-03  1.10010766e-02  2.50197406e-03  6.21897924e-03  8.94778431e-05
 3.65000000e-01  4.16875220e-03  7.86730645e-03  4.01173070e-02  6.88202404e-03  1.07855376e-02  2.41143839e-03  6.09283173e-03  8.84563278e-05
 3.66000000e-01  4.08016450e-03  7.44571089e-03  3.97554190e-02  6.67303077e-03  1.04819714e-02  2.48184190e-03  5.96899244e-03  8.76116839e-05
 3.67000000e-01  3.97370710e-03  7.45130575e-03  3.95679600e-02  6.31028024e-03  1.03451499e-02  2.17669359e-03  5.84742358e-03  8.67852209e-05
 3.68000000e-01  3.70655210e-03  7.28474830e-03  3.92004740e-02  6.07703560e-03  1.01086814e-02  2.20199061e-03  5.72808944e-03  8.59585804e-05
 3.69000000e-01  3.47358720e-03  7.96934316e-03  3.88225710e-02  6.53556623e-03  9.89710357e-03  2.26274361e-03  5.61095307e-03  8.51349650e-05
 3.70000000e-01  3.23126070e-03  8.31497972e-03  3.84483220e-02  6.86247936e-03  9.75890953e-03  2.14735452e-03  5.49597947e-03  8.43142008e-05
 3.71000000e-01  3.07937320e-03  8.61288994e-03  3.80643110e-02  7.37309663e-03  9.54148419e-03  2.34142646e-03  5.38313300e-03  8.34963196e-05
 3.72000000e-01  2.98271780e-03  8.35194792e-03  3.77223600e-02  7.12018015e-03  9.37361770e-03  2.21538993e-03  5.27237979e-03  8.26804784e-05
 3.73000000e-01  2.83615840e-03  7.92907160e-03  3.73633040e-02  6.71882355e-03  9.25840467e-03  2.13835017e-03  5.16368458e-03  8.18677768e-05
 3.74000000e-01  2.80648470e-03  7.06100095e-03  3.71043750e-02  5.95936249e-03  9.02790680e-03  2.19024457e-03  5.05701486e-03  8.10579527e-05
 3.75000000e-01  2.88745880e-03  6.43353686e-03  3.70469430e-02  5.37734906e-03  9.00464233e-03  2.04973813e-03  4.95233629e-03  8.02512758e-05
 3.76000000e-01  3.02339320e-03  5.76839480e-03  3.69781460e-02  4.96656988e-03  8.91722418e-03  1.98459063e-03  4.84961707e-03  7.94461378e-05
 3.77000000e-01  2.52595980e-03  6.97947146e-03  3.62685070e-02  6.14943731e-03  8.67230003e-03  2.09017777e-03  4.74882416e-03  7.86462590e-05
 3.78000000e-01  2.37736100e-03  7.23580172e-03  3.59811260e-02  6.28610149e-03  8.46688435e-03  2.10675872e-03  4.64992566e-03  7.78488429e-05
 3.79000000e-01  2.48753030e-03  7.29385392e-03  3.60159140e-02  6.07986282e-03  8.41566657e-03  2.09500008e-03  4.55289089e-03  7.70545617e-05
 3.80000000e-01  2.68106020e-03  6.72489872e-03  3.58904500e-02  5.97645348e-03  8.25605360e-03  1.85789529e-03  4.45768827e-03  7.62628331e-05
 3.81000000e-01  2.74380810e-03  6.37715079e-03  3.57416260e-02  5.67757104e-03  8.00167015e-03  2.11008809e-03  4.36428725e-03  7.54756966e-05
 3.82000000e-01  2.41785210e-03  6.95781149e-03  3.52140960e-02  6.25225661e-03  7.84979091e-03  1.97323692e-03  4.27265780e-03  7.46919931e-05
 3.83000000e-01  2.54715970e-03  6.22123338e-03  3.52127630e-02  5.53857473e-03  7.58625933e-03  2.29109022e-03  4.18277028e-03  7.39255363e-05
 3.84000000e-01  2.51216830e-03  5.96944726e-03  3.50270970e-02  5.11932037e-03  7.52306931e-03  1.99834616e-03  4.09459532e-03  7.32100308e-05
 3.85000000e-01  2.70605780e-03  4.79408398e-03  3.50088430e-02  4.03319433e-03  7.32252921e-03  2.06648472e-03  4.00810428e-03  7.24957154e-05
 3.86000000e-01  2.46210420e-03  4.83769764e-03  3.47836260e-02  3.89904146e-03  7.14444108e-03  2.21091694e-03  3.92326836e-03  7.17843570e-05
 3.87000000e-01  2.16713570e-03  5.56908396e-03  3.43825230e-02  4.52041129e-03  7.01457567e-03  2.14027453e-03  3.84005984e-03  7.10747513e-05
 3.88000000e-01  1.99283520e-03  5.88408939e-03  3.39485520e-02  4.94230219e-03  6.76477142e-03  2.35485596e-03  3.75845103e-03  7.03671653e-05
 3.89000000e-01  2.27881270e-03  5.24940053e-03  3.40163740e-02  4.19644441e-03  6.65789625e-03  2.20366598e-03  3.67841441e-03  6.96627126e-05
 3.90000000e-01  2.09107330e-03  5.24700532e-03  3.37229770e-02  3.95340303e-03  6.56543759e-03  1.95154045e-03  3.59992338e-03  6.89605443e-05
 3.91000000e-01  1.84083560e-03  5.34892483e-03  3.33473620e-02  4.09490688e-03  6.47085077e-03  1.83721430e-03  3.52295147e-03  6.82604860e-05
 3.92000000e-01  1.80178820e-03  5.55770681e-03  3.32711630e-02  3.87928017e-03  6.35191560e-03  1.80702245e-03  3.44747253e-03  6.75632469e-05
 3.93000000e-01  1.55423150e-03  5.58830587e-03  3.29115150e-02  3.79392212e-03  6.14974192e-03  1.98582728e-03  3.37346099e-03  6.68687293e-05
 3.94000000e-01  1.69787220e-03  5.21119570e-03  3.28463170e-02  3.61323767e-03  6.11262570e-03  1.86084952e-03  3.30089154e-03  6.61766846e-05
 3.95000000e-01  1.74053780e-03  5.16413901e-03  3.26798120e-02  3.51867777e-03  6.04595427e-03  1.61408038e-03  3.22973902e-03  6.54880120e-05
 3.96000000e-01  1.89957100e-03  5.18976231e-03  3.25493190e-02  3.82508226e-03  5.91484800e-03  1.74481152e-03  3.15997922e-03  6.48017902e-05
 3.97000000e-01  1.91004680e-03  4.42836757e-03  3.22815180e-02  3.44018215e-03  5.84056420e-03  1.57784415e-03  3.09158768e-03  6.41185499e-05
 3.98000000e-01  1.97451320e-03  4.21793580e-03  3.22070800e-02  3.29083612e-03  5.81428601e-03  1.40923754e-03  3.02454053e-03  6.34386113e-05
 3.99000000e-01  1.95921830e-03  4.15618984e-03  3.18799520e-02  3.43428845e-03  5.64467265e-03  1.45296729e-03  2.95881448e-03  6.27613577e-05
 4.00000000e-01  2.18094290e-03  3.78568356e-03  3.19167520e-02  2.97881317e-03  5.60369743e-03  1.21243567e-03  2.89438617e-03  6.20876503e-05
 4.01000000e-01  1.96984660e-03  4.31553567e-03  3.16351460e-02  3.29899299e-03  5.48259465e-03  1.34891190e-03  2.83123305e-03  6.14165814e-05
 4.02000000e-01  2.02023520e-03  3.90389535e-03  3.14488730e-02  2.90781560e-03  5.39061505e-03  1.37873704e-03  2.76933238e-03  6.07494138e-05
 4.03000000e-01  1.84319360e-03  4.25136150e-03  3.11114530e-02  3.13738590e-03  5.31161054e-03  1.29415665e-03  2.70866227e-03  6.00852663e-05
 4.04000000e-01  1.80142500e-03  4.50761171e-03  3.07499030e-02  3.55714375e-03  5.21110598e-03  1.32415815e-03  2.64920085e-03  5.94247439e-05
 4.05000000e-01  1.72439480e-03  3.96678630e-03  3.04826460e-02  3.17411577e-03  5.08981690e-03  1.37240990e-03  2.59092675e-03  5.87674074e-05
 4.06000000e-01  2.04948880e-03  3.23230429e-03  3.06182730e-02  2.31206208e-03  5.05002384e-03  1.16481563e-03  2.53381880e-03  5.81136195e-05
 4.07000000e-01  2.00464300e-03  2.90687015e-03  3.04962390e-02  1.99672977e-03  4.94394995e-03  1.05269981e-03  2.47785621e-03  5.74632790e-05
 4.08000000e-01  2.33657520e-03  2.10829389e-03  3.05365460e-02  1.98875441e-03  4.90595112e-03  9.59522658e-04  2.42301848e-03  5.68166648e-05
 4.09000000e-01  1.94294400e-03  3.15302397e-03  3.00911320e-02  2.04116902e-03  4.86833334e-03  9.51979555e-04  2.36928554e-03  5.61735819e-05
 4.10000000e-01  2.16307200e-03  2.74426759e-03  2.99918670e-02  2.00612091e-03  4.77130800e-03  9.68594858e-04  2.31663741e-03  5.55342945e-05
 4.11000000e-01  2.00748470e-03  3.03925863e-03  2.96779210e-02  2.22257677e-03  4.69230514e-03  1.02788122e-03  2.26505461e-03  5.48988750e-05
 4.12000000e-01  2.22886520e-03  2.20609177e-03  2.95934390e-02  1.75177004e-03  4.61693460e-03  1.00434287e-03  2.21451786e-03  5.42670544e-05
 4.13000000e-01  2.32109210e-03  1.85444534e-03  2.95906260e-02  1.54342026e-03  4.50270478e-03  1.07909370e-03  2.16500835e-03  5.36391006e-05
 4.14000000e-01  2.28576210e-03  1.68650133e-03  2.94529490e-02  1.66574523e-03  4.42564610e-03  1.06566633e-03  2.11650733e-03  5.30148720e-05
 4.15000000e-01  2.09415750e-03  2.11939298e-03  2.91136990e-02  1.67305439e-03  4.33148465e-03  1.09511729e-03  2.06899642e-03  5.23948395e-05
 4.16000000e-01  2.16240980e-03  2.09079216e-03  2.88665720e-02  2.10401412e-03  4.22427255e-03  1.06324971e-03  2.02245766e-03  5.17783768e-05
 4.17000000e-01  2.13449420e-03  2.19487734e-03  2.87508250e-02  2.27675212e-03  4.11683133e-03  1.04444485e-03  1.97687319e-03  5.11660778e-05
 4.18000000e-01  1.89003260e-03  2.51884610e-03  2.82641950e-02  2.76293152e-03  4.08805743e-03  1.00693552e-03  1.93222556e-03  5.05577608e-05
 4.19000000e-01  2.04068580e-03  2.06393050e-03  2.82709670e-02  2.38406029e-03  4.02692142e-03  9.21279233e-04  1.88849749e-03  4.99536928e-05
 4.20000000e-01  2.35023090e-03  1.54610305e-03  2.85396100e-02  2.21257035e-03  4.05505584e-03  8.51767362e-04  1.84567209e-03  4.93535252e-05
 4.21000000e-01  2.55721630e-03  1.22749691e-03  2.85369270e-02  2.02289255e-03  3.97959539e-03  8.42635662e-04  1.80373271e-03  4.87574323e-05
 4.22000000e-01  2.42349140e-03  1.13776616e-03  2.82210180e-02  1.86086661e-03  3.89298596e-03  7.98989321e-04  1.76266285e-03  4.81655784e-05
 4.23000000e-01  2.08413360e-03  1.17630745e-03  2.77350900e-02  1.77172066e-03  3.77621333e-03  8.81477928e-04  1.72244644e-03  4.75778178e-05
 4.24000000e-01  1.94095880e-03  1.25280461e-03  2.75764380e-02  1.92871694e-03  3.68020137e-03  9.61965007e-04  1.68306760e-03  4.69942518e-05
 4.25000000e-01  1.66179620e-03  1.59776486e-03  2.71831020e-02  1.84189364e-03  3.59216733e-03  1.06054457e-03  1.64451065e-03  4.64148745e-05
 4.26000000e-01  1.66852010e-03  1.55298305e-03  2.69938240e-02  1.76894131e-03  3.51240806e-03  9.55567585e-04  1.60676025e-03  4.58397439e-05
 4.27000000e-01  1.79254750e-03  1.34410368e-03  2.70258020e-02  1.58768408e-03  3.46223134e-03  8.61006608e-04  1.56980128e-03  4.52688479e-05
 4.28000000e-01  2.20754040e-03  1.30894333e-03  2.71701290e-02  1.96853428e-03  3.36744823e-03  8.99048382e-04  1.53361889e-03  4.47022074e-05
 4.29000000e-01  2.19622280e-03  1.67970675e-03  2.69370260e-02  2.15486224e-03  3.30332156e-03  8.18885317e-04  1.49819833e-03  4.41400736e-05
 4.30000000e-01  2.41113380e-03  2.46068778e-03  2.70465890e-02  2.26433445e-03  3.27228058e-03  7.66510792e-04  1.46352526e-03  4.35823758e-05
 4.31000000e-01  2.23096470e-03  2.45742464e-03  2.68208080e-02  2.10034303e-03  3.21411325e-03  7.20523311e-04  1.42958567e-03  4.30285296e-05
 4.32000000e-01  2.19287630e-03  2.81037531e-03  2.66677940e-02  2.19542495e-03  3.13721215e-03  7.46796614e-04  1.39636545e-03  4.24792294e-05
 4.33000000e-01  2.05517900e-03  2.71574440e-03  2.62686240e-02  2.40702190e-03  3.05268462e-03  7.39141085e-04  1.36385094e-03  4.19346149e-05
 4.34000000e-01  1.80966810e-03  2.23935025e-03  2.59195870e-02  2.40424201e-03  2.95745866e-03  7.47596840e-04  1.33202874e-03  4.13940890e-05
 4.35000000e-01  1.89450180e-03  2.75709954e-03  2.58898450e-02  2.47011745e-03  2.84233911e-03  7.52730862e-04  1.30088553e-03  4.08580895e-05
 4.36000000e-01  2.10062460e-03  2.65179079e-03  2.57640800e-02  2.11206952e-03  2.82643426e-03  7.37781242e-04  1.27040841e-03  4.03263495e-05
 4.37000000e-01  2.00546300e-03  2.63915330e-03  2.53854170e-02  1.95175010e-03  2.79671353e-03  6.85650223e-04  1.24058445e-03  3.97991289e-05
 4.38000000e-01  1.81613980e-03  2.20429238e-03  2.51975730e-02  1.91408251e-03  2.71438994e-03  7.20637191e-04  1.21140110e-03  3.92764273e-05
 4.39000000e-01  1.78949790e-03  2.47597187e-03  2.50664770e-02  1.83155525e-03  2.64934596e-03  7.53882992e-04  1.18284602e-03  3.87580075e-05
 4.40000000e-01  1.61728690e-03  1.91264202e-03  2.48376130e-02  1.80415954e-03  2.61565480e-03  7.43561549e-04  1.15490699e-03  3.82441780e-05
 4.41000000e-01  1.50009470e-03  1.94497497e-03  2.45957480e-02  1.71627437e-03  2.56790636e-03  7.49028107e-04  1.12757212e-03  3.77346878e-05
 4.42000000e-01  1.36337610e-03  2.03663816e-03  2.42922580e-02  1.79486119e-03  2.47040936e-03  7.82820090e-04  1.10082959e-03  3.72296968e-05
 4.43000000e-01  1.43479340e-03  2.02992454e-03  2.42460600e-02  2.12311657e-03  2.43226152e-03  7.32896966e-04  1.07466782e-03  3.67293448e-05
 4.44000000e-01  1.38387240e-03  1.58075160e-03  2.40864820e-02  2.06088935e-03  2.37436568e-03  8.45041483e-04  1.04907556e-03  3.62332133e-05
 4.45000000e-01  1.46965630e-03  1.70714148e-03  2.39538730e-02  2.15359498e-03  2.35347531e-03  7.75381691e-04  1.02404151e-03  3.57417558e-05
 4.46000000e-01  1.47027790e-03  1.78250359e-03  2.38644900e-02  2.30384823e-03  2.28753640e-03  8.01010037e-04  9.99554831e-04  3.52546662e-05
 4.47000000e-01  1.20847560e-03  1.85109457e-03  2.36192310e-02  2.33274022e-03  2.19585135e-03  8.19107790e-04  9.75604626e-04  3.47722028e-05
 4.48000000e-01  1.28434330e-03  2.28359687e-03  2.34413980e-02  1.93875290e-03  2.12595575e-03  7.38598252e-04  9.52180377e-04  3.42940544e-05
 4.49000000e-01  1.32470600e-03  2.80247263e-03  2.33244440e-02  1.87441049e-03  2.08563994e-03  7.11688033e-04  9.29271628e-04  3.38204502e-05
 4.50000000e-01  1.04340450e-03  2.33727129e-03  2.30760840e-02  1.69005037e-03  1.99019131e-03  7.97737630e-04  9.06868202e-04  3.33512294e-05
 4.51000000e-01  1.08477160e-03  2.60543202e-03  2.28811390e-02  1.78833898e-03  1.99955685e-03  5.89190576e-04  8.84959941e-04  3.28866137e-05
 4.52000000e-01  1.23097440e-03  2.84310342e-03  2.28972510e-02  1.97748645e-03  1.97936128e-03  5.72767551e-04  8.63537065e-04  3.24264568e-05
 4.53000000e-01  1.11182930e-03  2.79235120e-03  2.26336770e-02  1.92032517e-03  1.90314923e-03  6.22210019e-04  8.42589825e-04  3.19707354e-05
 4.54000000e-01  1.23518570e-03  2.92928458e-03  2.25548250e-02  1.79641953e-03  1.87079888e-03  6.01125782e-04  8.22108698e-04  3.15194603e-05
 4.55000000e-01  1.31002290e-03  3.13412320e-03  2.26693450e-02  2.30304059e-03  1.78191818e-03  6.99356761e-04  8.02084330e-04  3.10725696e-05
 4.56000000e-01  1.00995920e-03  2.67527521e-03  2.23308240e-02  2.06280329e-03  1.73799697e-03  7.40337359e-04  7.82507494e-04  3.06302455e-05
 4.57000000e-01  8.61011970e-04  2.04947380e-03  2.20220500e-02  1.72894721e-03  1.60678021e-03  1.02047309e-03  7.63369189e-04  3.01922509e-05
 4.58000000e-01  1.01337390e-03  2.96616482e-03  2.21533440e-02  2.45202479e-03  1.60436982e-03  8.03457327e-04  7.44660513e-04  2.97587422e-05
 4.59000000e-01  7.54919820e-04  2.58827119e-03  2.17782940e-02  2.12717158e-03  1.56782675e-03  8.28513116e-04  7.26372751e-04  2.93296233e-05
 4.60000000e-01  6.95323530e-04  2.38845242e-03  2.17146800e-02  2.26049666e-03  1.49518152e-03  8.93792273e-04  7.08497322e-04  2.89050100e-05
 4.61000000e-01  7.21651560e-04  2.51903189e-03  2.16345680e-02  2.41307221e-03  1.41560933e-03  1.00718912e-03  6.91025872e-04  2.84847404e-05
 4.62000000e-01  7.89376380e-04  2.66300616e-03  2.15100540e-02  2.40633549e-03  1.39005654e-03  9.55031084e-04  6.73950093e-04  2.80688267e-05
 4.63000000e-01  7.15156040e-04  2.69205320e-03  2.12932200e-02  2.26483821e-03  1.35732748e-03  9.61114027e-04  6.57261934e-04  2.76573077e-05
 4.64000000e-01  5.31159580e-04  2.10190106e-03  2.10415390e-02  2.45859006e-03  1.32168248e-03  9.43225758e-04  6.40953379e-04  2.72500881e-05
 4.65000000e-01  8.37427760e-04  2.87008099e-03  2.11319680e-02  2.53552132e-03  1.29946207e-03  8.73068998e-04  6.25016635e-04  2.68472991e-05
 4.66000000e-01  7.59229460e-04  2.76370274e-03  2.08672840e-02  2.39288357e-03  1.22453165e-03  9.56635227e-04  6.09444025e-04  2.64488538e-05
 4.67000000e-01  8.40464710e-04  3.22627162e-03  2.07920730e-02  2.46170689e-03  1.19827572e-03  9.22012906e-04  5.94228021e-04  2.60547024e-05
 4.68000000e-01  7.31324030e-04  2.74601159e-03  2.06161160e-02  2.42093495e-03  1.16180291e-03  9.39138174e-04  5.79361222e-04  2.56648018e-05
 4.69000000e-01  1.00357430e-03  3.16577509e-03  2.07190110e-02  2.58581428e-03  1.15155959e-03  9.02997602e-04  5.64836365e-04  2.52793001e-05
 4.70000000e-01  9.14607960e-04  2.82962766e-03  2.06459410e-02  2.46306804e-03  1.13234057e-03  9.46280759e-04  5.50646334e-04  2.48979701e-05
 4.71000000e-01  7.72804500e-04  2.64045299e-03  2.04164520e-02  2.30462665e-03  1.10782913e-03  1.01942137e-03  5.36784119e-04  2.45209504e-05
 4.72000000e-01  8.68903150e-04  2.89141389e-03  2.02584100e-02  2.16910598e-03  1.03450807e-03  1.08581706e-03  5.23242857e-04  2.41481498e-05
 4.73000000e-01  9.21557610e-04  3.09110499e-03  2.00564010e-02  2.38338297e-03  9.88613323e-04  1.15895491e-03  5.10015864e-04  2.37795373e-05
 4.74000000e-01  6.25994830e-04  2.68088973e-03  1.97038860e-02  2.11505105e-03  9.46027181e-04  1.22983082e-03  4.97096437e-04  2.34151111e-05
 4.75000000e-01  5.93869480e-04  2.99603818e-03  1.95335970e-02  2.16800035e-03  9.06666347e-04  1.23884216e-03  4.84478150e-04  2.30548692e-05
 4.76000000e-01  5.74824890e-04  2.86166230e-03  1.93280360e-02  2.37510847e-03  8.80195298e-04  1.24067813e-03  4.72154616e-04  2.26988097e-05
 4.77000000e-01  3.53727510e-04  2.28933739e-03  1.89968680e-02  2.48929300e-03  8.30316996e-04  1.28667444e-03  4.60119590e-04  2.23469139e-05
 4.78000000e-01  3.43516200e-04  2.39303555e-03  1.88100630e-02  2.77308286e-03  7.97624794e-04  1.34701717e-03  4.48366926e-04  2.19990829e-05
 4.79000000e-01  3.65627780e-04  2.53703710e-03  1.86078120e-02  2.81334161e-03  7.64995968e-04  1.35734972e-03  4.36890644e-04  2.16553558e-05
 4.80000000e-01  4.58187380e-04  2.69670412e-03  1.85314110e-02  2.85649780e-03  7.45155831e-04  1.29056405e-03  4.25684790e-04  2.13158059e-05
 4.81000000e-01  4.78441190e-04  2.76492457e-03  1.85739280e-02  3.19625106e-03  7.50668397e-04  1.19394696e-03  4.14743649e-04  2.09801521e-05
 4.82000000e-01  4.57582710e-04  2.95860463e-03  1.84428560e-02  3.28285705e-03  7.13326174e-04  1.26731538e-03  4.04061477e-04  2.06486162e-05
 4.83000000e-01  3.31767660e-04  3.02589296e-03  1.82978730e-02  3.39426535e-03  7.13929516e-04  1.17037187e-03  3.93632731e-04  2.03211034e-05
 4.84000000e-01  6.18972370e-04  2.80228313e-03  1.83259970e-02  3.23460167e-03  7.01946247e-04  1.12646114e-03  3.83451955e-04  1.99974783e-05
 4.85000000e-01  7.39966530e-04  2.67405365e-03  1.82967210e-02  3.21343923e-03  7.14183841e-04  1.01770724e-03  3.73513759e-04  1.96779101e-05
 4.86000000e-01  4.79344400e-04  2.32018654e-03  1.79087610e-02  3.05468178e-03  7.04772483e-04  9.47194619e-04  3.63812931e-04  1.93622555e-05
 4.87000000e-01  5.56704520e-04  2.38044206e-03  1.77086480e-02  3.09202131e-03  6.40281468e-04  9.84375915e-04  3.54344288e-04  1.90504644e-05
 4.88000000e-01  4.77515950e-04  2.40232824e-03  1.76584000e-02  3.19061197e-03  6.15405955e-04  9.84779952e-04  3.45102788e-04  1.87425647e-05
 4.89000000e-01  3.75598490e-04  2.49982882e-03  1.73873750e-02  3.29677631e-03  6.03139161e-04  9.94833744e-04  3.36083458e-04  1.84385257e-05
 4.90000000e-01  3.63922590e-04  2.48295213e-03  1.74167220e-02  3.30393142e-03  6.07448981e-04  9.90643924e-04  3.27281445e-04  1.81383886e-05
 4.91000000e-01  3.74446180e-04  2.26783276e-03  1.73441030e-02  3.15306624e-03  5.99232756e-04  9.31772928e-04  3.18692006e-04  1.78419766e-05
 4.92000000e-01  5.42586820e-04  2.45617375e-03  1.73663130e-02  3.43205240e-03  5.92034506e-04  8.55150833e-04  3.10310442e-04  1.75493637e-05
 4.93000000e-01  5.84812920e-04  2.61676798e-03  1.70958910e-02  3.59618564e-03  5.81487554e-04  9.18361940e-04  3.02132188e-04  1.72605353e-05
 4.94000000e-01  5.75654860e-04  2.47119225e-03  1.70901980e-02  3.35114350e-03  5.62255602e-04  9.01919092e-04  2.94152745e-04  1.69753940e-05
 4.95000000e-01  4.87286160e-04  2.30486958e-03  1.69875920e-02  3.09371246e-03  5.26866752e-04  9.72107272e-04  2.86367711e-04  1.66940131e-05
 4.96000000e-01  3.55578420e-04  2.27997780e-03  1.67715560e-02  3.02321603e-03  5.02297491e-04  9.78626311e-04  2.78772778e-04  1.64162451e-05
 4.97000000e-01  2.28419900e-04  1.98559189e-03  1.65862710e-02  2.92572059e-03  5.05138549e-04  9.39089017e-04  2.71363722e-04  1.61421329e-05
 4.98000000e-01  3.74757170e-04  2.00594590e-03  1.66622040e-02  2.92479603e-03  4.96801472e-04  8.87761294e-04  2.64136378e-04  1.58716902e-05
 4.99000000e-01  3.35281640e-04  1.94956330e-03  1.65115920e-02  2.76348504e-03  4.69839639e-04  8.96234158e-04  2.57086703e-04  1.56047934e-05
 5.00000000e-01  1.38196270e-04  1.48029200e-03  1.62999180e-02  2.49185017e-03  4.64208979e-04  8.95686765e-04  2.50210707e-04  1.53414703e-05
 5.01000000e-01 -1.91424200e-05  1.39170219e-03  1.61496000e-02  2.45984059e-03  4.59916989e-04  8.75127772e-04  2.43504483e-04  1.50817111e-05
 5.02000000e-01 -5.21363830e-05  1.24291271e-03  1.60305990e-02  2.24051359e-03  4.47926605e-04  8.25597550e-04  2.36964233e-04  1.48254022e-05
 5.03000000e-01  1.13256810e-04  1.21942033e-03  1.61343340e-02  2.05693074e-03  4.31920719e-04  8.31412954e-04  2.30586189e-04  1.45725947e-05
 5.04000000e-01  3.39998050e-04  1.21918863e-03  1.61657390e-02  1.67193315e-03  4.26838502e-04  8.01398670e-04  2.24366691e-04  1.43232377e-05
 5.05000000e-01  2.76484610e-04  1.12677475e-03  1.59830010e-02  1.72572418e-03  4.08478648e-04  7.98390336e-04  2.18302134e-04  1.40773255e-05
 5.06000000e-01  3.81102990e-04  1.48628253e-03  1.59747240e-02  1.72108768e-03  3.95718952e-04  7.77577815e-04  2.12389003e-04  1.38347563e-05
 5.07000000e-01  3.37275760e-04  1.65939978e-03  1.59383060e-02  1.70853626e-03  3.83891880e-04  7.53148029e-04  2.06623832e-04  1.35956146e-05
 5.08000000e-01  2.95230350e-04  1.43639259e-03  1.57542210e-02  1.55923301e-03  3.67369770e-04  7.83135551e-04  2.01003273e-04  1.33597712e-05
 5.09000000e-01  2.06214880e-04  1.07892262e-03  1.55819400e-02  1.40894489e-03  3.41988309e-04  7.64080700e-04  1.95523999e-04  1.31272015e-05
 5.10000000e-01  1.16459150e-04  1.22760239e-03  1.55169890e-02  1.49333835e-03  3.30341248e-04  7.46639722e-04  1.90182744e-04  1.28979693e-05
 5.11000000e-01  2.48958480e-04  1.38977392e-03  1.56119070e-02  1.71144619e-03  3.22859390e-04  7.44477000e-04  1.84976372e-04  1.26719218e-05
 5.12000000e-01  3.79200440e-04  1.56769878e-03  1.55292670e-02  1.58330360e-03  3.23138716e-04  7.04270447e-04  1.79901749e-04  1.24491053e-05
 5.13000000e-01  2.65578940e-04  1.40517564e-03  1.53892870e-02  1.63115023e-03  3.10350215e-04  7.11207510e-04  1.74955830e-04  1.22294936e-05
 5.14000000e-01  1.49772610e-04  1.23984473e-03  1.51252070e-02  1.37325473e-03  3.01685808e-04  6.56073896e-04  1.70135635e-04  1.20130163e-05
 5.15000000e-01 -7.79494600e-06  8.50382817e-04  1.48608450e-02  1.30978333e-03  2.90202392e-04  6.35625802e-04  1.65438230e-04  1.17996962e-05
 5.16000000e-01 -2.55644810e-04  7.60318072e-04  1.47108410e-02  1.17365117e-03  2.74469478e-04  6.58640954e-04  1.60860790e-04  1.15894324e-05
 5.17000000e-01 -3.30227700e-04  1.04630222e-03  1.45070170e-02  9.97610332e-04  2.76179131e-04  6.13442108e-04  1.56400485e-04  1.13822387e-05
 5.18000000e-01 -3.32133310e-04  9.47913712e-04  1.44100710e-02  1.42568062e-03  2.80906457e-04  5.63835669e-04  1.52054587e-04  1.11780791e-05
 5.19000000e-01 -5.32535770e-04  1.28493557e-03  1.41861810e-02  1.25438118e-03  2.70208335e-04  5.49726459e-04  1.47820408e-04  1.09769348e-05
 5.20000000e-01 -3.05827630e-04  1.30741417e-03  1.41159550e-02  1.52900256e-03  2.82477160e-04  5.19114435e-04  1.43695317e-04  1.07787623e-05
 5.21000000e-01 -1.89464960e-04  1.31130439e-03  1.40154510e-02  1.53492969e-03  2.84534195e-04  4.82987879e-04  1.39676740e-04  1.05835539e-05
 5.22000000e-01 -1.90107230e-04  1.34109825e-03  1.39579900e-02  1.60089574e-03  2.79902766e-04  4.68951023e-04  1.35762177e-04  1.03912383e-05
 5.23000000e-01 -1.58430550e-04  1.31873523e-03  1.38162990e-02  1.45550746e-03  2.74642669e-04  4.43266214e-04  1.31949148e-04  1.02018245e-05
 5.24000000e-01 -1.41965040e-04  1.07517005e-03  1.37925630e-02  1.49799749e-03  2.69091261e-04  4.36483823e-04  1.28235252e-04  1.00152593e-05
 5.25000000e-01 -3.65465270e-04  1.47955186e-03  1.35930050e-02  1.58903609e-03  2.68146811e-04  3.83294907e-04  1.24618131e-04  9.83150919e-06
 5.26000000e-01 -2.61535600e-04  1.27342294e-03  1.35247100e-02  1.63944468e-03  2.58499004e-04  4.12720623e-04  1.21095468e-04  9.65056944e-06
 5.27000000e-01 -1.70949720e-04  9.92665027e-04  1.34403000e-02  1.48763674e-03  2.41674050e-04  4.32162557e-04  1.17665010e-04  9.47238775e-06
 5.28000000e-01 -1.23485120e-04  1.09974185e-03  1.33888940e-02  1.59244418e-03  2.30972526e-04  4.52893195e-04  1.14324544e-04  9.30005721e-06
 5.29000000e-01 -2.40069600e-04  1.11011636e-03  1.33299300e-02  1.54754804e-03  2.27348342e-04  4.41464925e-04  1.11071913e-04  9.13044589e-06
 5.30000000e-01 -3.35916430e-04  1.53190531e-03  1.31320180e-02  1.84708544e-03  2.19114381e-04  4.28056891e-04  1.07904996e-04  8.96334075e-06
 5.31000000e-01 -5.11528050e-04  1.97137676e-03  1.29907720e-02  2.06154721e-03  2.28485900e-04  4.12063202e-04  1.04821720e-04  8.79873864e-06
 5.32000000e-01 -6.10399470e-04  2.35252071e-03  1.28979960e-02  2.13992127e-03  2.28310701e-04  3.73644897e-04  1.01820069e-04  8.63659895e-06
 5.33000000e-01 -4.81256050e-04  2.08651933e-03  1.28733630e-02  2.16498382e-03  2.19198059e-04  3.39742828e-04  9.88980577e-05  8.47689875e-06
 5.34000000e-01 -7.38843910e-04  2.71486237e-03  1.26304170e-02  1.88611344e-03  2.15592025e-04  3.25291621e-04  9.60537549e-05  8.31959950e-06
 5.35000000e-01 -3.64673200e-04  1.94220097e-03  1.26894720e-02  1.84741477e-03  2.14880416e-04  3.30108466e-04  9.32852579e-05  8.16470821e-06
 5.36000000e-01 -2.19632360e-04  1.48108663e-03  1.27353750e-02  1.75410469e-03  2.16458049e-04  3.10986436e-04  9.05907164e-05  8.01217796e-06
 5.37000000e-01 -3.78282860e-04  1.80301425e-03  1.25956540e-02  1.59939636e-03  2.16099712e-04  3.07542868e-04  8.79683228e-05  7.86200654e-06
 5.38000000e-01 -2.54318080e-04  1.33697919e-03  1.26848180e-02  1.92548994e-03  2.09096995e-04  3.04254556e-04  8.54163004e-05  7.71414431e-06
 5.39000000e-01 -4.70214280e-04  1.94501086e-03  1.23896780e-02  1.92495176e-03  1.96271192e-04  3.01538066e-04  8.29329211e-05  7.56858415e-06
 5.40000000e-01 -5.90024580e-04  2.44804690e-03  1.22816340e-02  1.76163543e-03  2.03445153e-04  2.67237799e-04  8.05164891e-05  7.42527809e-06
 5.41000000e-01 -6.54863100e-04  2.54685293e-03  1.21719700e-02  1.71827390e-03  2.07345192e-04  2.53626820e-04  7.81653470e-05  7.28424395e-06
 5.42000000e-01 -6.87605870e-04  2.55112548e-03  1.20131810e-02  1.78261351e-03  2.11555346e-04  2.37913109e-04  7.58778788e-05  7.14541456e-06
 5.43000000e-01 -5.68552740e-04  2.41730054e-03  1.20775030e-02  1.69611895e-03  2.13762876e-04  2.36999289e-04  7.36524986e-05  7.00878981e-06
 5.44000000e-01 -6.05793100e-04  2.41507518e-03  1.18378710e-02  1.84703884e-03  2.08050732e-04  2.20180852e-04  7.14876619e-05  6.87434045e-06
 5.45000000e-01 -5.72708430e-04  2.41756574e-03  1.17419250e-02  1.57897457e-03  2.08359344e-04  2.13308812e-04  6.93818582e-05  6.74202821e-06
 5.46000000e-01 -6.60945640e-04  2.44938357e-03  1.15608300e-02  1.63409414e-03  2.09165055e-04  2.02636899e-04  6.73336029e-05  6.61184934e-06
 5.47000000e-01 -7.12157720e-04  2.56456871e-03  1.13933810e-02  1.75522366e-03  1.97988929e-04  1.99026083e-04  6.53414539e-05  6.48378342e-06
 5.48000000e-01 -7.73821550e-04  2.83881331e-03  1.13481790e-02  1.72391530e-03  1.93068137e-04  2.00226481e-04  6.34040047e-05  6.35779145e-06
 5.49000000e-01 -7.01819750e-04  2.85632694e-03  1.12910490e-02  1.75851256e-03  1.81440214e-04  1.97821001e-04  6.15198719e-05  6.23384017e-06
 5.50000000e-01 -6.23792760e-04  2.51083479e-03  1.13252790e-02  1.43529530e-03  1.69908890e-04  1.93592344e-04  5.96877072e-05  6.11192542e-06
 5.51000000e-01 -7.21983700e-04  2.52265157e-03  1.11860690e-02  1.45346929e-03  1.60556367e-04  1.93977861e-04  5.79061963e-05  5.99200916e-06
 5.52000000e-01 -6.31835440e-04  2.33896485e-03  1.12253230e-02  1.15643295e-03  1.54588933e-04  1.94103964e-04  5.61740454e-05  5.87409146e-06
 5.53000000e-01 -6.37052380e-04  2.51734913e-03  1.11812670e-02  1.14957825e-03  1.52585020e-04  2.01790055e-04  5.44900048e-05  5.75812457e-06
 5.54000000e-01 -7.43221040e-04  2.58114537e-03  1.10180630e-02  1.12547240e-03  1.45318517e-04  2.11812646e-04  5.28528445e-05  5.64407905e-06
 5.55000000e-01 -6.58642630e-04  2.42470486e-03  1.09439850e-02  1.16661184e-03  1.44139111e-04  2.15335333e-04  5.12613657e-05  5.53194667e-06
 5.56000000e-01 -4.45456390e-04  1.90597429e-03  1.10592730e-02  8.07834488e-04  1.41824851e-04  2.12277945e-04  4.97143901e-05  5.42170971e-06
 5.57000000e-01 -6.16065690e-04  2.31323902e-03  1.08351490e-02  1.01174879e-03  1.38272371e-04  2.27526131e-04  4.82107810e-05  5.31332325e-06
 5.58000000e-01 -5.33730050e-04  1.95335327e-03  1.07202800e-02  1.14503258e-03  1.41783038e-04  2.36197460e-04  4.67494135e-05  5.20679914e-06
 5.59000000e-01 -6.74263790e-04  2.33073155e-03  1.06604550e-02  1.14100460e-03  1.38982135e-04  2.41269640e-04  4.53292057e-05  5.10206278e-06
 5.60000000e-01 -8.17816340e-04  2.84928284e-03  1.05022710e-02  1.47243365e-03  1.39736904e-04  2.38326234e-04  4.39490804e-05  4.99913383e-06
 5.61000000e-01 -8.91953970e-04  3.26753903e-03  1.03350410e-02  1.75066609e-03  1.38423097e-04  2.32517030e-04  4.26080035e-05  4.89796574e-06
 5.62000000e-01 -8.23207090e-04  3.25933873e-03  1.02944970e-02  1.73627194e-03  1.33275371e-04  2.28900237e-04  4.13049539e-05  4.79856157e-06
 5.63000000e-01 -8.70284070e-04  3.62144260e-03  1.00962560e-02  2.25826713e-03  1.25573772e-04  2.12145401e-04  4.00389434e-05  4.70087141e-06
 5.64000000e-01 -6.72359450e-04  3.26796925e-03  1.01118910e-02  2.14181045e-03  1.25214416e-04  2.13647326e-04  3.88089997e-05  4.60488451e-06
 5.65000000e-01 -5.45974110e-04  3.10497208e-03  1.00677480e-02  2.19107713e-03  1.26100747e-04  2.15067718e-04  3.76141826e-05  4.51057163e-06
 5.66000000e-01 -6.30073090e-04  3.04121345e-03  9.88926190e-03  2.16878545e-03  1.23628715e-04  2.35593928e-04  3.64535632e-05  4.41791476e-06
 5.67000000e-01 -6.43970530e-04  2.82945440e-03  9.90071500e-03  2.00282218e-03  1.23986886e-04  2.37613001e-04  3.53262385e-05  4.32689600e-06
 5.68000000e-01 -8.13293440e-04  2.87012683e-03  9.76442700e-03  1.89773022e-03  1.21969159e-04  2.42451028e-04  3.42313353e-05  4.23747998e-06
 5.69000000e-01 -8.72249800e-04  3.08672670e-03  9.62179360e-03  1.98701515e-03  1.11608824e-04  2.49399223e-04  3.31679925e-05  4.14965791e-06
 5.70000000e-01 -7.22561730e-04  2.59349753e-03  9.65884360e-03  1.62327501e-03  1.03320658e-04  2.37492566e-04  3.21353675e-05  4.06340554e-06
 5.71000000e-01 -7.96622640e-04  2.98301373e-03  9.53588260e-03  1.86802593e-03  1.06024401e-04  2.20895754e-04  3.11326492e-05  3.97869646e-06
 5.72000000e-01 -7.99939100e-04  3.04118985e-03  9.44788540e-03  2.00875751e-03  1.02493862e-04  2.05981569e-04  3.01590355e-05  3.89551796e-06
 5.73000000e-01 -4.84667120e-04  2.32231381e-03  9.52062980e-03  1.72219927e-03  1.01143049e-04  2.14611055e-04  2.92137520e-05  3.81382884e-06
 5.74000000e-01 -4.06842730e-04  1.90389184e-03  9.42979820e-03  1.75805378e-03  1.02090946e-04  2.19715010e-04  2.82960362e-05  3.73362207e-06
 5.75000000e-01 -2.10145190e-04  1.27125799e-03  9.58644780e-03  1.21047988e-03  1.00867986e-04  2.15077740e-04  2.74051478e-05  3.65487856e-06
 5.76000000e-01 -2.87583610e-04  1.55468811e-03  9.49658360e-03  1.26290631e-03  9.34992714e-05  1.87518586e-04  2.65403611e-05  3.57758304e-06
 5.77000000e-01 -2.54410980e-04  1.59665488e-03  9.37308400e-03  1.46946343e-03  8.46241423e-05  1.75510138e-04  2.57009747e-05  3.50169308e-06
 5.78000000e-01 -3.09348980e-04  1.55683300e-03  9.24441620e-03  1.50657073e-03  8.86131635e-05  1.96210593e-04  2.48863011e-05  3.42720620e-06
 5.79000000e-01 -5.27195750e-04  1.84262208e-03  9.17545730e-03  1.57429277e-03  8.77700447e-05  1.80233595e-04  2.40956667e-05  3.35409629e-06
 5.80000000e-01 -3.83522210e-04  1.74382287e-03  9.12102970e-03  1.77960639e-03  8.65859643e-05  1.77227367e-04  2.33284201e-05  3.28233685e-06
 5.81000000e-01 -2.43761980e-04  1.37493657e-03  9.15552560e-03  1.64825991e-03  7.74162673e-05  1.70929328e-04  2.25839197e-05  3.21192311e-06
 5.82000000e-01 -2.10644770e-04  1.45109320e-03  9.12367110e-03  1.65084641e-03  7.95358047e-05  1.63523505e-04  2.18615459e-05  3.14281808e-06
 5.83000000e-01 -2.49252920e-04  1.54758904e-03  9.01757340e-03  1.56895147e-03  8.33182829e-05  1.60638175e-04  2.11606925e-05  3.07501354e-06
 5.84000000e-01 -1.19246040e-04  1.23859285e-03  9.06033710e-03  1.59083824e-03  7.46666752e-05  1.57837994e-04  2.04807663e-05  3.00848716e-06
 5.85000000e-01  5.34070480e-05  1.23505822e-03  9.25592070e-03  1.72320230e-03  6.43637680e-05  1.49510191e-04  1.98211925e-05  2.94321917e-06
 5.86000000e-01  2.90393120e-04  1.24084699e-03  9.35813890e-03  1.71661718e-03  5.99127097e-05  1.34628977e-04  1.91814084e-05  2.87918327e-06
 5.87000000e-01  4.82243780e-04  1.28712369e-03  9.38546380e-03  1.70706265e-03  6.49947159e-05  1.44918992e-04  1.85608650e-05  2.81636537e-06
 5.88000000e-01  4.35644750e-04  1.17036738e-03  9.33298020e-03  1.70244295e-03  6.18060502e-05  1.37484676e-04  1.79590285e-05  2.75475161e-06
 5.89000000e-01  1.85690580e-04  1.06635759e-03  9.17926960e-03  1.76657902e-03  6.75553879e-05  1.32172627e-04  1.73753783e-05  2.69431893e-06
 5.90000000e-01  8.70710220e-05  8.48809823e-04  9.12839210e-03  1.52949803e-03  6.02701716e-05  1.14192004e-04  1.68094073e-05  2.63504902e-06
 5.91000000e-01  1.11675450e-04  1.01323521e-03  9.22910820e-03  1.67273574e-03  5.92072266e-05  1.24881217e-04  1.62606222e-05  2.57692016e-06
 5.92000000e-01  3.64405600e-04  1.07887127e-03  9.31302340e-03  1.85427972e-03  5.49556681e-05  1.11502894e-04  1.57285383e-05  2.51992410e-06
 5.93000000e-01 -2.80545620e-05  1.09803100e-03  9.09122670e-03  1.76417538e-03  5.70659630e-05  1.06974942e-04  1.52126881e-05  2.46402766e-06
 5.94000000e-01 -1.49181030e-04  1.36200218e-03  8.92590310e-03  1.66186162e-03  5.53547853e-05  1.06806603e-04  1.47126129e-05  2.40923287e-06
 5.95000000e-01  2.79047190e-05  1.08855290e-03  9.04598850e-03  1.73117512e-03  5.52914018e-05  1.10149104e-04  1.42278687e-05  2.35550328e-06
 5.96000000e-01  3.04824580e-05  1.09499850e-03  9.04589190e-03  1.80423247e-03  5.46615892e-05  1.05357893e-04  1.37580193e-05  2.30283093e-06
 5.97000000e-01  4.89770030e-05  1.36625854e-03  9.00047100e-03  1.97843557e-03  5.12671805e-05  1.03315160e-04  1.33026439e-05  2.25120031e-06
 5.98000000e-01 -1.70656470e-04  1.40065822e-03  8.90967150e-03  2.04650031e-03  4.77063853e-05  9.72281893e-05  1.28613282e-05  2.20058844e-06
 5.99000000e-01 -1.29782020e-04  1.47252327e-03  8.88978570e-03  2.10619263e-03  4.27306380e-05  8.74910868e-05  1.24336726e-05  2.15097974e-06
 6.00000000e-01  9.54628540e-06  1.58853635e-03  9.00340480e-03  2.19990827e-03  4.22806591e-05  8.05589689e-05  1.20192855e-05  2.10235974e-06

